AInsteinBench: Benchmarking Coding Agents on Scientific Repositories

We introduce AInsteinBench, a large-scale benchmark for evaluating whether large language model (LLM) agents can operate as scientific computing development agents within real research software ecosystems. Unlike existing scientific reasoning benchmarks which focus on conceptual knowledge, or software engineering benchmarks that emphasize generic feature implementation and issue resolving, AInsteinBench evaluates models in end-to-end scientific development settings grounded in production-grade scientific repositories. The benchmark consists of tasks derived from maintainer-authored pull requests across six widely used scientific codebases, spanning quantum chemistry, quantum computing, molecular dynamics, numerical relativity, fluid dynamics, and cheminformatics. All benchmark tasks are carefully curated through multi-stage filtering and expert review to ensure scientific challenge, adequate test coverage, and well-calibrated difficulty. By leveraging evaluation in executable environments, scientifically meaningful failure modes, and test-driven verification, AInsteinBench measures a model's ability to move beyond surface-level code generation toward the core competencies required for computational scientific research.

==> anc/GRHydro_example_check/GRHydro_Source_generated.cc <==
#include "cctk.h"
#include "cctk_Parameters.h"
#include "cctk_Arguments.h"
#include "cctk_Functions.h"

extern "C" void SourceTerms(CCTK_ARGUMENTS);
extern "C" void SourceTermsM(CCTK_ARGUMENTS);
extern "C" void SourceTermsAM(CCTK_ARGUMENTS);

void SourceTerms(CCTK_ARGUMENTS)
{
  DECLARE_CCTK_ARGUMENTS;
  DECLARE_CCTK_PARAMETERS;
  
  const int nx = cctk_lsh[0];
  const int ny = cctk_lsh[1]; 
  const int nz = cctk_lsh[2];
  
  const CCTK_REAL dx = CCTK_DELTA_SPACE(0);
  const CCTK_REAL dy = CCTK_DELTA_SPACE(1);
  const CCTK_REAL dz = CCTK_DELTA_SPACE(2);
  
  const CCTK_REAL idx = 1.0 / dx;
  const CCTK_REAL idy = 1.0 / dy;
  const CCTK_REAL idz = 1.0 / dz;
  
  for(int k = GRHydro_stencil; k < nz - GRHydro_stencil; k++)
  {
    for(int j = GRHydro_stencil; j < ny - GRHydro_stencil; j++)
    {
      for(int i = GRHydro_stencil; i < nx - GRHydro_stencil; i++)
      {
        const int index = CCTK_GFINDEX3D(cctkGH, i, j, k);
        
        const CCTK_REAL sqrtdet = sqrt(gxx[index] * (gyy[index] * gzz[index] - gyz[index] * gyz[index]) +
                                      gxy[index] * (gyz[index] * gxz[index] - gxy[index] * gzz[index]) +
                                      gxz[index] * (gxy[index] * gyz[index] - gyy[index] * gxz[index]));
        
        const CCTK_REAL det = sqrtdet * sqrtdet;
        
        const CCTK_REAL uxx = (gyy[index] * gzz[index] - gyz[index] * gyz[index]) / det;
        const CCTK_REAL uxy = (gxz[index] * gyz[index] - gxy[index] * gzz[index]) / det;
        const CCTK_REAL uxz = (gxy[index] * gyz[index] - gxz[index] * gyy[index]) / det;
        const CCTK_REAL uyy = (gxx[index] * gzz[index] - gxz[index] * gxz[index]) / det;
        const CCTK_REAL uyz = (gxy[index] * gxz[index] - gxx[index] * gyz[index]) / det;
        const CCTK_REAL uzz = (gxx[index] * gyy[index] - gxy[index] * gxy[index]) / det;
        
        CCTK_REAL dx_alp, dy_alp, dz_alp;
        CCTK_REAL dx_betax, dx_betay, dx_betaz;
        CCTK_REAL dy_betax, dy_betay, dy_betaz;
        CCTK_REAL dz_betax, dz_betay, dz_betaz;
        CCTK_REAL dx_gxx, dx_gxy, dx_gxz, dx_gyy, dx_gyz, dx_gzz;
        CCTK_REAL dy_gxx, dy_gxy, dy_gxz, dy_gyy, dy_gyz, dy_gzz;
        CCTK_REAL dz_gxx, dz_gxy, dz_gxz, dz_gyy, dz_gyz, dz_gzz;
        
        if(sources_spatial_order == 2)
        {
          dx_alp = 0.5 * (alp[CCTK_GFINDEX3D(cctkGH, i+1, j, k)] - alp[CCTK_GFINDEX3D(cctkGH, i-1, j, k)]) * idx;
          dy_alp = 0.5 * (alp[CCTK_GFINDEX3D(cctkGH, i, j+1, k)] - alp[CCTK_GFINDEX3D(cctkGH, i, j-1, k)]) * idy;
          dz_alp = 0.5 * (alp[CCTK_GFINDEX3D(cctkGH, i, j, k+1)] - alp[CCTK_GFINDEX3D(cctkGH, i, j, k-1)]) * idz;
          
          dx_betax = 0.5 * (betax[CCTK_GFINDEX3D(cctkGH, i+1, j, k)] - betax[CCTK_GFINDEX3D(cctkGH, i-1, j, k)]) * idx;
          dx_betay = 0.5 * (betay[CCTK_GFINDEX3D(cctkGH, i+1, j, k)] - betay[CCTK_GFINDEX3D(cctkGH, i-1, j, k)]) * idx;
          dx_betaz = 0.5 * (betaz[CCTK_GFINDEX3D(cctkGH, i+1, j, k)] - betaz[CCTK_GFINDEX3D(cctkGH, i-1, j, k)]) * idx;
          
          dy_betax = 0.5 * (betax[CCTK_GFINDEX3D(cctkGH, i, j+1, k)] - betax[CCTK_GFINDEX3D(cctkGH, i, j-1, k)]) * idy;
          dy_betay = 0.5 * (betay[CCTK_GFINDEX3D(cctkGH, i, j+1, k)] - betay[CCTK_GFINDEX3D(cctkGH, i, j-1, k)]) * idy;
          dy_betaz = 0.5 * (betaz[CCTK_GFINDEX3D(cctkGH, i, j+1, k)] - betaz[CCTK_GFINDEX3D(cctkGH, i, j-1, k)]) * idy;
          
          dz_betax = 0.5 * (betax[CCTK_GFINDEX3D(cctkGH, i, j, k+1)] - betax[CCTK_GFINDEX3D(cctkGH, i, j, k-1)]) * idz;
          dz_betay = 0.5 * (betay[CCTK_GFINDEX3D(cctkGH, i, j, k+1)] - betay[CCTK_GFINDEX3D(cctkGH, i, j, k-1)]) * idz;
          dz_betaz = 0.5 * (betaz[CCTK_GFINDEX3D(cctkGH, i, j, k+1)] - betaz[CCTK_GFINDEX3D(cctkGH, i, j, k-1)]) * idz;
          
          dx_gxx = 0.5 * (gxx[CCTK_GFINDEX3D(cctkGH, i+1, j, k)] - gxx[CCTK_GFINDEX3D(cctkGH, i-1, j, k)]) * idx;
          dx_gxy = 0.5 * (gxy[CCTK_GFINDEX3D(cctkGH, i+1, j, k)] - gxy[CCTK_GFINDEX3D(cctkGH, i-1, j, k)]) * idx;
          dx_gxz = 0.5 * (gxz[CCTK_GFINDEX3D(cctkGH, i+1, j, k)] - gxz[CCTK_GFINDEX3D(cctkGH, i-1, j, k)]) * idx;
          dx_gyy = 0.5 * (gyy[CCTK_GFINDEX3D(cctkGH, i+1, j, k)] - gyy[CCTK_GFINDEX3D(cctkGH, i-1, j, k)]) * idx;
          dx_gyz = 0.5 * (gyz[CCTK_GFINDEX3D(cctkGH, i+1, j, k)] - gyz[CCTK_GFINDEX3D(cctkGH, i-1, j, k)]) * idx;
          dx_gzz = 0.5 * (gzz[CCTK_GFINDEX3D(cctkGH, i+1, j, k)] - gzz[CCTK_GFINDEX3D(cctkGH, i-1, j, k)]) * idx;
          
          dy_gxx = 0.5 * (gxx[CCTK_GFINDEX3D(cctkGH, i, j+1, k)] - gxx[CCTK_GFINDEX3D(cctkGH, i, j-1, k)]) * idy;
          dy_gxy = 0.5 * (gxy[CCTK_GFINDEX3D(cctkGH, i, j+1, k)] - gxy[CCTK_GFINDEX3D(cctkGH, i, j-1, k)]) * idy;
          dy_gxz = 0.5 * (gxz[CCTK_GFINDEX3D(cctkGH, i, j+1, k)] - gxz[CCTK_GFINDEX3D(cctkGH, i, j-1, k)]) * idy;
          dy_gyy = 0.5 * (gyy[CCTK_GFINDEX3D(cctkGH, i, j+1, k)] - gyy[CCTK_GFINDEX3D(cctkGH, i, j-1, k)]) * idy;
          dy_gyz = 0.5 * (gyz[CCTK_GFINDEX3D(cctkGH, i, j+1, k)] - gyz[CCTK_GFINDEX3D(cctkGH, i, j-1, k)]) * idy;
          dy_gzz = 0.5 * (gzz[CCTK_GFINDEX3D(cctkGH, i, j+1, k)] - gzz[CCTK_GFINDEX3D(cctkGH, i, j-1, k)]) * idy;
          
          dz_gxx = 0.5 * (gxx[CCTK_GFINDEX3D(cctkGH, i, j, k+1)] - gxx[CCTK_GFINDEX3D(cctkGH, i, j, k-1)]) * idz;
          dz_gxy = 0.5 * (gxy[CCTK_GFINDEX3D(cctkGH, i, j, k+1)] - gxy[CCTK_GFINDEX3D(cctkGH, i, j, k-1)]) * idz;
          dz_gxz = 0.5 * (gxz[CCTK_GFINDEX3D(cctkGH, i, j, k+1)] - gxz[CCTK_GFINDEX3D(cctkGH, i, j, k-1)]) * idz;
          dz_gyy = 0.5 * (gyy[CCTK_GFINDEX3D(cctkGH, i, j, k+1)] - gyy[CCTK_GFINDEX3D(cctkGH, i, j, k-1)]) * idz;
          dz_gyz = 0.5 * (gyz[CCTK_GFINDEX3D(cctkGH, i, j, k+1)] - gyz[CCTK_GFINDEX3D(cctkGH, i, j, k-1)]) * idz;
          dz_gzz = 0.5 * (gzz[CCTK_GFINDEX3D(cctkGH, i, j, k+1)] - gzz[CCTK_GFINDEX3D(cctkGH, i, j, k-1)]) * idz;
        }
        else
        {
          dx_alp = ((-alp[CCTK_GFINDEX3D(cctkGH, i+2, j, k)] + 8.0 * alp[CCTK_GFINDEX3D(cctkGH, i+1, j, k)] - 
                     8.0 * alp[CCTK_GFINDEX3D(cctkGH, i-1, j, k)] + alp[CCTK_GFINDEX3D(cctkGH, i-2, j, k)]) / 12.0) * idx;
          dy_alp = ((-alp[CCTK_GFINDEX3D(cctkGH, i, j+2, k)] + 8.0 * alp[CCTK_GFINDEX3D(cctkGH, i, j+1, k)] - 
                     8.0 * alp[CCTK_GFINDEX3D(cctkGH, i, j-1, k)] + alp[CCTK_GFINDEX3D(cctkGH, i, j-2, k)]) / 12.0) * idy;
          dz_alp = ((-alp[CCTK_GFINDEX3D(cctkGH, i, j, k+2)] + 8.0 * alp[CCTK_GFINDEX3D(cctkGH, i, j, k+1)] - 
                     8.0 * alp[CCTK_GFINDEX3D(cctkGH, i, j, k-1)] + alp[CCTK_GFINDEX3D(cctkGH, i, j, k-2)]) / 12.0) * idz;
        }
        
        const CCTK_REAL vlowx = gxx[index] * vel[index] + gxy[index] * vel[index + 1] + gxz[index] * vel[index + 2];
        const CCTK_REAL vlowy = gxy[index] * vel[index] + gyy[index] * vel[index + 1] + gyz[index] * vel[index + 2];
        const CCTK_REAL vlowz = gxz[index] * vel[index] + gyz[index] * vel[index + 1] + gzz[index] * vel[index + 2];
        
        const CCTK_REAL t00 = dens[index] * (1.0 + eps[index]) * w_lorentz[index] * w_lorentz[index] - press[index];
        const CCTK_REAL t0x = dens[index] * (1.0 + eps[index]) * w_lorentz[index] * w_lorentz[index] * vlowx;
        const CCTK_REAL t0y = dens[index] * (1.0 + eps[index]) * w_lorentz[index] * w_lorentz[index] * vlowy;
        const CCTK_REAL t0z = dens[index] * (1.0 + eps[index]) * w_lorentz[index] * w_lorentz[index] * vlowz;
        
        const CCTK_REAL txx = dens[index] * (1.0 + eps[index]) * w_lorentz[index] * w_lorentz[index] * vlowx * vlowx + press[index] * gxx[index];
        const CCTK_REAL txy = dens[index] * (1.0 + eps[index]) * w_lorentz[index] * w_lorentz[index] * vlowx * vlowy + press[index] * gxy[index];
        const CCTK_REAL txz = dens[index] * (1.0 + eps[index]) * w_lorentz[index] * w_lorentz[index] * vlowx * vlowz + press[index] * gxz[index];
        const CCTK_REAL tyy = dens[index] * (1.0 + eps[index]) * w_lorentz[index] * w_lorentz[index] * vlowy * vlowy + press[index] * gyy[index];
        const CCTK_REAL tyz = dens[index] * (1.0 + eps[index]) * w_lorentz[index] * w_lorentz[index] * vlowy * vlowz + press[index] * gyz[index];
        const CCTK_REAL tzz = dens[index] * (1.0 + eps[index]) * w_lorentz[index] * w_lorentz[index] * vlowz * vlowz + press[index] * gzz[index];
        
        const CCTK_REAL sumTK = txx * kxx[index] + tyy * kyy[index] + tzz * kzz[index] + 
                               2.0 * (txy * kxy[index] + txz * kxz[index] + tyz * kyz[index]);
        
        const CCTK_REAL halfTdgx = 0.5 * (txx * dx_gxx + tyy * dx_gyy + tzz * dx_gzz + 
                                          2.0 * (txy * dx_gxy + txz * dx_gxz + tyz * dx_gyz));
        const CCTK_REAL halfTdgy = 0.5 * (txx * dy_gxx + tyy * dy_gyy + tzz * dy_gzz + 
                                          2.0 * (txy * dy_gxy + txz * dy_gxz + tyz * dy_gyz));
        const CCTK_REAL halfTdgz = 0.5 * (txx * dz_gxx + tyy * dz_gyy + tzz * dz_gzz + 
                                          2.0 * (txy * dz_gxy + txz * dz_gxz + tyz * dz_gyz));
        
        const CCTK_REAL tau_source = alp[index] * sumTK;
        const CCTK_REAL sx_source = -halfTdgx + t0x * dx_alp / alp[index];
        const CCTK_REAL sy_source = -halfTdgy + t0y * dy_alp / alp[index];
        const CCTK_REAL sz_source = -halfTdgz + t0z * dz_alp / alp[index];
        
        taurhs[index] += tau_source;
        srhs[CCTK_GFINDEX4D(cctkGH, i, j, k, 0)] += sx_source;
        srhs[CCTK_GFINDEX4D(cctkGH, i, j, k, 1)] += sy_source;
        srhs[CCTK_GFINDEX4D(cctkGH, i, j, k, 2)] += sz_source;
      }
    }
  }
}

==> anc/GRHydro_example_check/GRHydro_Source_original.cc <==
 /*@@
   @file      GRHydro_Source.cc
   @date      Nov 29, 2013
   @author    Christian Reisswig, Joshua Faber, Scott Noble, Bruno Mundim, Ian Hawke
   @desc 
   The geometric source terms for the matter evolution
   @enddesc 
 @@*/




#include "cctk.h"
#include "cctk_Parameters.h"
#include "cctk_Arguments.h"
#include "cctk_Functions.h"

#include <cstring>
#include <cassert>

#define velx vup
#define vely (&vup[N])
#define velz (&vup[2*N])
#define Bvecx Bprim
#define Bvecy (&Bprim[N])
#define Bvecz (&Bprim[2*N])
#define Avecx Avec
#define Avecy (&Avec[N])
#define Avecz (&Avec[2*N])
#define Avecrhsx Avecrhs
#define Avecrhsy (&Avecrhs[N])
#define Avecrhsz (&Avecrhs[2*N])
#define Bconsx Bcons
#define Bconsy (&Bcons[N])
#define Bconsz (&Bcons[2*N])
#define Bconsrhsx Bconsrhs
#define Bconsrhsy (&Bconsrhs[N])
#define Bconsrhsz (&Bconsrhs[2*N])


extern "C" CCTK_INT GRHydro_UseGeneralCoordinates(const cGH * cctkGH);

template <typename T> static inline T SQR (T const & x) { return x*x; }


struct alldiff2 {
  static void apply(const cGH* const restrict cctkGH,
                    CCTK_REAL dvars[][3],
                    const CCTK_REAL* const restrict * const restrict vars, 
                    const int i, const int j, const int k,
                    const CCTK_REAL* restrict const ih,
                    const int nvars)
  {
     for (int n=0; n < nvars; ++n) {
        dvars[n][0] = (vars[n][CCTK_GFINDEX3D(cctkGH, i+1,j,k)] - vars[n][CCTK_GFINDEX3D(cctkGH, i-1,j,k)]) * 0.5 * ih[0];
        dvars[n][1] = (vars[n][CCTK_GFINDEX3D(cctkGH, i,j+1,k)] - vars[n][CCTK_GFINDEX3D(cctkGH, i,j-1,k)]) * 0.5 * ih[1];
        dvars[n][2] = (vars[n][CCTK_GFINDEX3D(cctkGH, i,j,k+1)] - vars[n][CCTK_GFINDEX3D(cctkGH, i,j,k-1)]) * 0.5 * ih[2];
     }
  }
};

struct alldiff4 {
  static void apply(const cGH* const restrict cctkGH,
                    CCTK_REAL dvars[][3],
                    const CCTK_REAL* const restrict * const restrict vars, 
                    const int i, const int j, const int k,
                    const CCTK_REAL* restrict const ih,
                    const int nvars)
  {
     for (int n=0; n < nvars; ++n) {
        dvars[n][0] = (        vars[n][CCTK_GFINDEX3D(cctkGH, i-2,j,k)] - vars[n][CCTK_GFINDEX3D(cctkGH, i+2,j,k)]
                      + 8.0 * (vars[n][CCTK_GFINDEX3D(cctkGH, i+1,j,k)] - vars[n][CCTK_GFINDEX3D(cctkGH, i-1,j,k)])) * (1.0 / 12.0) * ih[0];
        dvars[n][1] = (        vars[n][CCTK_GFINDEX3D(cctkGH, i,j-2,k)] - vars[n][CCTK_GFINDEX3D(cctkGH, i,j+2,k)]
                      + 8.0 * (vars[n][CCTK_GFINDEX3D(cctkGH, i,j+1,k)] - vars[n][CCTK_GFINDEX3D(cctkGH, i,j-1,k)])) * (1.0 / 12.0) * ih[1];
        dvars[n][2] = (        vars[n][CCTK_GFINDEX3D(cctkGH, i,j,k-2)] - vars[n][CCTK_GFINDEX3D(cctkGH, i,j,k+2)]
                      + 8.0 * (vars[n][CCTK_GFINDEX3D(cctkGH, i,j,k+1)] - vars[n][CCTK_GFINDEX3D(cctkGH, i,j,k-1)])) * (1.0 / 12.0) * ih[2];
     }
  }
};


static inline void UpperMetric(CCTK_REAL& restrict uxx,
                                CCTK_REAL& restrict uxy,
                                CCTK_REAL& restrict uxz,
                                CCTK_REAL& restrict uyy,
                                CCTK_REAL& restrict uyz,
                                CCTK_REAL& restrict uzz,
                                const CCTK_REAL det,
                                const CCTK_REAL gxx,
                                const CCTK_REAL gxy,
                                const CCTK_REAL gxz,
                                const CCTK_REAL gyy,
                                const CCTK_REAL gyz,
                                const CCTK_REAL gzz)
{
  const CCTK_REAL invdet = 1.0 / det;
  uxx = (-gyz*gyz + gyy*gzz)*invdet;
  uxy = (gxz*gyz - gxy*gzz)*invdet;
  uxz = (-gxz*gyy + gxy*gyz)*invdet;
  uyy = (-gxz*gxz + gxx*gzz)*invdet;
  uyz = (gxy*gxz - gxx*gyz)*invdet;
  uzz = (-gxy*gxy + gxx*gyy)*invdet;

  return;
}


template <class alldiff,
          bool do_mhd,
          bool do_clean_divergence,
          bool do_Avec>
static void SourceTerms_LL(CCTK_ARGUMENTS)
{
  DECLARE_CCTK_ARGUMENTS;
  DECLARE_CCTK_PARAMETERS;

  /*
     Set up multipatch stuff
  */

  const CCTK_REAL * restrict vup;
  const CCTK_REAL * restrict Bprim;
  const CCTK_REAL * restrict g11;
  const CCTK_REAL * restrict g12;
  const CCTK_REAL * restrict g13;
  const CCTK_REAL * restrict g22;
  const CCTK_REAL * restrict g23;
  const CCTK_REAL * restrict g33;
  const CCTK_REAL * restrict k11;
  const CCTK_REAL * restrict k12;
  const CCTK_REAL * restrict k13;
  const CCTK_REAL * restrict k22;
  const CCTK_REAL * restrict k23;
  const CCTK_REAL * restrict k33;
  const CCTK_REAL * restrict beta1;
  const CCTK_REAL * restrict beta2;
  const CCTK_REAL * restrict beta3;

  //Multipatch related pointers
  if(GRHydro_UseGeneralCoordinates(cctkGH)) {
    vup=lvel;
    g11=gaa; g12=gab; g13=gac;
    g22=gbb; g23=gbc;
    g33=gcc;
    k11=kaa; k12=kab; k13=kac;
    k22=kbb; k23=kbc;
    k33=kcc;
    Bprim=lBvec;
    beta1 = betaa;
    beta2 = betab;
    beta3 = betac;
  } else {
    vup=vel;
    g11=gxx; g12=gxy; g13=gxz;
    g22=gyy; g23=gyz;
    g33=gzz;
    k11=kxx; k12=kxy; k13=kxz;
    k22=kyy; k23=kyz;
    k33=kzz;
    Bprim=Bvec;
    beta1 = betax;
    beta2 = betay;
    beta3 = betaz;
  }

  // TODO: for vectorization we might want to use cctk_ash (have to make sure
  // sensible values exist everywhere)
  const int nx=cctk_lsh[0];
  const int ny=cctk_lsh[1];
  const int nz=cctk_lsh[2];

  const int N = cctk_ash[0]*cctk_ash[1]*cctk_ash[2];

  const CCTK_REAL one = 1.00;
  const CCTK_REAL two = 2.00;
  const CCTK_REAL half = 0.50;
  const CCTK_REAL dx = CCTK_DELTA_SPACE(0);
  const CCTK_REAL dy = CCTK_DELTA_SPACE(1);
  const CCTK_REAL dz = CCTK_DELTA_SPACE(2);
  
  const CCTK_REAL ih[3] = { 1.0/dx, 1.0/dy, 1.0/dz };

#pragma omp parallel for
  for (int k=GRHydro_stencil; k < nz-GRHydro_stencil; ++k) {
    for (int j=GRHydro_stencil; j < ny-GRHydro_stencil; ++j) {
      for (int i=GRHydro_stencil; i < nx-GRHydro_stencil; ++i) {
        
        const int ijk = CCTK_GFINDEX3D(cctkGH, i, j, k);
        
        // TODO: these are not needed.
        const CCTK_REAL localgxx = g11[ijk];
        const CCTK_REAL localgxy = g12[ijk];
        const CCTK_REAL localgxz = g13[ijk];
        const CCTK_REAL localgyy = g22[ijk];
        const CCTK_REAL localgyz = g23[ijk];
        const CCTK_REAL localgzz = g33[ijk];

        const CCTK_REAL sqrtdet = sdetg[ijk];
        const CCTK_REAL invsqrtdet = 1./sqrtdet;
        
        CCTK_REAL uxx, uxy, uxz, uyy, uyz, uzz;
        UpperMetric(uxx, uxy, uxz, uyy, uyz, uzz, sqrtdet*sqrtdet, localgxx,
                    localgxy, localgxz, localgyy, localgyz, localgzz);
        
        const CCTK_REAL shiftx = beta1[ijk];
        const CCTK_REAL shifty = beta2[ijk];
        const CCTK_REAL shiftz = beta3[ijk];

        //  Derivatives of the lapse, metric and shift

        const int nvars = 10;
        const CCTK_REAL* const restrict vars[nvars] = { beta1, beta2, beta3, alp,
                                                     g11, g12, g13,
                                                     g22, g23,
                                                     g33 };
        CCTK_REAL dvars[nvars][3];
        
        alldiff::apply(cctkGH, dvars, vars, i, j, k, ih, nvars);
        
        const CCTK_REAL dx_betax = dvars[0][0];
        const CCTK_REAL dx_betay = dvars[1][0];
        const CCTK_REAL dx_betaz = dvars[2][0];
           
        const CCTK_REAL dy_betax = dvars[0][1];
        const CCTK_REAL dy_betay = dvars[1][1];
        const CCTK_REAL dy_betaz = dvars[2][1];
           
        const CCTK_REAL dz_betax = dvars[0][2];
        const CCTK_REAL dz_betay = dvars[1][2];
        const CCTK_REAL dz_betaz = dvars[2][2];
        
        const CCTK_REAL dx_alp = dvars[3][0];
        const CCTK_REAL dy_alp = dvars[3][1];
        const CCTK_REAL dz_alp = dvars[3][2];

        const CCTK_REAL dx_gxx = dvars[4][0];
        const CCTK_REAL dx_gxy = dvars[5][0];
        const CCTK_REAL dx_gxz = dvars[6][0];
        const CCTK_REAL dx_gyy = dvars[7][0];
        const CCTK_REAL dx_gyz = dvars[8][0];
        const CCTK_REAL dx_gzz = dvars[9][0];
        const CCTK_REAL dy_gxx = dvars[4][1];
        const CCTK_REAL dy_gxy = dvars[5][1];
        const CCTK_REAL dy_gxz = dvars[6][1];
        const CCTK_REAL dy_gyy = dvars[7][1];
        const CCTK_REAL dy_gyz = dvars[8][1];
        const CCTK_REAL dy_gzz = dvars[9][1];
        const CCTK_REAL dz_gxx = dvars[4][2];
        const CCTK_REAL dz_gxy = dvars[5][2];
        const CCTK_REAL dz_gxz = dvars[6][2];
        const CCTK_REAL dz_gyy = dvars[7][2];
        const CCTK_REAL dz_gyz = dvars[8][2];
        const CCTK_REAL dz_gzz = dvars[9][2];


        const CCTK_REAL invalp = 1.0 / alp[ijk];
        const CCTK_REAL invalp2 = SQR(invalp);
        const CCTK_REAL velxshift = velx[ijk] - shiftx*invalp;
        const CCTK_REAL velyshift = vely[ijk] - shifty*invalp;
        const CCTK_REAL velzshift = velz[ijk] - shiftz*invalp;

        // vel_i  = g_ij v^j
        // B_i = g_ij B^i

        const CCTK_REAL vlowx = g11[ijk]*velx[ijk] + g12[ijk]*vely[ijk] + g13[ijk]*velz[ijk];
        const CCTK_REAL vlowy = g12[ijk]*velx[ijk] + g22[ijk]*vely[ijk] + g23[ijk]*velz[ijk];
        const CCTK_REAL vlowz = g13[ijk]*velx[ijk] + g23[ijk]*vely[ijk] + g33[ijk]*velz[ijk];
        const CCTK_REAL Bvecxlow = do_mhd ? g11[ijk]*Bvecx[ijk] + g12[ijk]*Bvecy[ijk] + g13[ijk]*Bvecz[ijk] : 0;
        const CCTK_REAL Bvecylow = do_mhd ? g12[ijk]*Bvecx[ijk] + g22[ijk]*Bvecy[ijk] + g23[ijk]*Bvecz[ijk] : 0;
        const CCTK_REAL Bveczlow = do_mhd ? g13[ijk]*Bvecx[ijk] + g23[ijk]*Bvecy[ijk] + g33[ijk]*Bvecz[ijk] : 0;

        //  B^i v_i (= b^0/u^0)
        const CCTK_REAL Bdotv = do_mhd ? vlowx*Bvecx[ijk]+vlowy*Bvecy[ijk]+vlowz*Bvecz[ijk] : 0;

        // v^2 = v_i v^i; w=(1-v^2)^{-1/2}

        const CCTK_REAL v2 = vlowx*velx[ijk] + vlowy*vely[ijk] + vlowz*velz[ijk];
        const CCTK_REAL invw = sqrt(1.0-v2);
        const CCTK_REAL w = 1./invw;

        // b^2 = B^i B_i / w^2 + (b^0/u^0)^2

        const CCTK_REAL b2 = do_mhd ? (Bvecx[ijk]*Bvecxlow+Bvecy[ijk]*Bvecylow+Bvecz[ijk]*Bveczlow)*SQR(invw)+SQR(Bdotv) : 0;

        // b_i = B_i/w +w*(B dot v)*v_i
        const CCTK_REAL bxlow = do_mhd ? Bvecxlow*invw+w*Bdotv*vlowx : 0;
        const CCTK_REAL bylow = do_mhd ? Bvecylow*invw+w*Bdotv*vlowy : 0;
        const CCTK_REAL bzlow = do_mhd ? Bveczlow*invw+w*Bdotv*vlowz : 0;


        // These are the contravariant components
        const CCTK_REAL bt = do_mhd ? w*invalp*Bdotv : 0;
        const CCTK_REAL bx = do_mhd ? Bvecx[ijk]*invw+w*Bdotv*velxshift : 0;
        const CCTK_REAL by = do_mhd ? Bvecy[ijk]*invw+w*Bdotv*velyshift : 0;
        const CCTK_REAL bz = do_mhd ? Bvecz[ijk]*invw+w*Bdotv*velzshift : 0;

        // TODO: all of these can be expressed much more easily in terms of the
        // conservatives
        const CCTK_REAL rhohstarW2 = (rho[ijk]*(one + eps[ijk]) + (press[ijk] + b2)) *
                                       SQR(w);
        const CCTK_REAL pstar = press[ijk]+0.50*b2;

        //  For a change, these are T^{ij}

        // TODO: strict IEEE compliance does not let the compiler remove "+ 0"
        // terms, so we have to do something else here
        const CCTK_REAL t00 = (rhohstarW2 - pstar)*invalp2-SQR(bt);
        const CCTK_REAL t0x = rhohstarW2*velxshift*invalp +
             pstar*shiftx*invalp2-bt*bx;
        const CCTK_REAL t0y = rhohstarW2*velyshift*invalp +
             pstar*shifty*invalp2-bt*by;
        const CCTK_REAL t0z = rhohstarW2*velzshift*invalp +
             pstar*shiftz*invalp2-bt*bz;
        const CCTK_REAL txx = rhohstarW2*velxshift*velxshift +
             pstar*(uxx - shiftx*shiftx*invalp2)-SQR(bx);
        const CCTK_REAL txy = rhohstarW2*velxshift*velyshift +
             pstar*(uxy - shiftx*shifty*invalp2)-bx*by;
        const CCTK_REAL txz = rhohstarW2*velxshift*velzshift +
             pstar*(uxz - shiftx*shiftz*invalp2)-bx*bz;
        const CCTK_REAL tyy = rhohstarW2*velyshift*velyshift +
             pstar*(uyy - shifty*shifty*invalp2)-SQR(by);
        const CCTK_REAL tyz = rhohstarW2*velyshift*velzshift +
             pstar*(uyz - shifty*shiftz*invalp2)-by*bz;
        const CCTK_REAL tzz = rhohstarW2*velzshift*velzshift +
             pstar*(uzz - shiftz*shiftz*invalp2)-SQR(bz);

//        Contract the shift with the extrinsic curvature

        const CCTK_REAL shiftshiftk = shiftx*shiftx*k11[ijk] +
                                      shifty*shifty*k22[ijk] +
                                      shiftz*shiftz*k33[ijk] +
             two*(shiftx*shifty*k12[ijk] +
                  shiftx*shiftz*k13[ijk] +
                  shifty*shiftz*k23[ijk]);

        const CCTK_REAL shiftkx = shiftx*k11[ijk] + shifty*k12[ijk] + shiftz*k13[ijk];
        const CCTK_REAL shiftky = shiftx*k12[ijk] + shifty*k22[ijk] + shiftz*k23[ijk];
        const CCTK_REAL shiftkz = shiftx*k13[ijk] + shifty*k23[ijk] + shiftz*k33[ijk];

//        Contract the matter terms with the extrinsic curvature

        const CCTK_REAL sumTK = txx*k11[ijk] + tyy*k22[ijk] + tzz*k33[ijk]
                         + two*(txy*k12[ijk] + txz*k13[ijk] + tyz*k23[ijk]);

//        Update term for tau
        
        const CCTK_REAL tau_source = t00*
             (shiftshiftk - (shiftx*dx_alp + shifty*dy_alp + shiftz*dz_alp) )
             + t0x*(-dx_alp + two*shiftkx)
             + t0y*(-dy_alp + two*shiftky)
             + t0z*(-dz_alp + two*shiftkz)
             + sumTK;

//        The following looks very little like the terms in the
//        standard papers. Take a look in the ThornGuide to see why
//        it is really the same thing.

//        Contract the shift with derivatives of the metric

        const CCTK_REAL halfshiftdgx = half*(shiftx*shiftx*dx_gxx +
             shifty*shifty*dx_gyy + shiftz*shiftz*dx_gzz) +
             shiftx*shifty*dx_gxy + shiftx*shiftz*dx_gxz +
             shifty*shiftz*dx_gyz;
        const CCTK_REAL halfshiftdgy = half*(shiftx*shiftx*dy_gxx +
             shifty*shifty*dy_gyy + shiftz*shiftz*dy_gzz) +
             shiftx*shifty*dy_gxy + shiftx*shiftz*dy_gxz +
             shifty*shiftz*dy_gyz;
        const CCTK_REAL halfshiftdgz = half*(shiftx*shiftx*dz_gxx +
             shifty*shifty*dz_gyy + shiftz*shiftz*dz_gzz) +
             shiftx*shifty*dz_gxy + shiftx*shiftz*dz_gxz +
             shifty*shiftz*dz_gyz;

//        Contract the matter with derivatives of the metric

        const CCTK_REAL halfTdgx = half*(txx*dx_gxx + tyy*dx_gyy + tzz*dx_gzz) +
             txy*dx_gxy + txz*dx_gxz + tyz*dx_gyz;
        const CCTK_REAL halfTdgy = half*(txx*dy_gxx + tyy*dy_gyy + tzz*dy_gzz) +
             txy*dy_gxy + txz*dy_gxz + tyz*dy_gyz;
        const CCTK_REAL halfTdgz = half*(txx*dz_gxx + tyy*dz_gyy + tzz*dz_gzz) +
             txy*dz_gxy + txz*dz_gxz + tyz*dz_gyz;

     
       const CCTK_REAL sx_source = t00*
             (halfshiftdgx - alp[ijk]*dx_alp) + halfTdgx +
             t0x*(shiftx*dx_gxx + shifty*dx_gxy + shiftz*dx_gxz) +
             t0y*(shiftx*dx_gxy + shifty*dx_gyy + shiftz*dx_gyz) +
             t0z*(shiftx*dx_gxz + shifty*dx_gyz + shiftz*dx_gzz) +
             rhohstarW2*invalp*(vlowx*dx_betax + vlowy*dx_betay + vlowz*dx_betaz) -
             bt*(bxlow*dx_betax + bylow*dx_betay + bzlow*dx_betaz);
        
       const CCTK_REAL sy_source = t00*
             (halfshiftdgy - alp[ijk]*dy_alp) + halfTdgy +
             t0x*(shiftx*dy_gxx + shifty*dy_gxy + shiftz*dy_gxz) +
             t0y*(shiftx*dy_gxy + shifty*dy_gyy + shiftz*dy_gyz) +
             t0z*(shiftx*dy_gxz + shifty*dy_gyz + shiftz*dy_gzz) +
             rhohstarW2*invalp*(vlowx*dy_betax + vlowy*dy_betay + vlowz*dy_betaz) -
             bt*(bxlow*dy_betax + bylow*dy_betay + bzlow*dy_betaz);

       const CCTK_REAL sz_source = t00*
             (halfshiftdgz - alp[ijk]*dz_alp) + halfTdgz +
             t0x*(shiftx*dz_gxx + shifty*dz_gxy + shiftz*dz_gxz) +
             t0y*(shiftx*dz_gxy + shifty*dz_gyy + shiftz*dz_gyz) +
             t0z*(shiftx*dz_gxz + shifty*dz_gyz + shiftz*dz_gzz) +
             rhohstarW2*invalp*(vlowx*dz_betax + vlowy*dz_betay + vlowz*dz_betaz) -
             bt*(bxlow*dz_betax + bylow*dz_betay + bzlow*dz_betaz);

        densrhs[ijk] = 0.0;
        srhs[ijk]        = alp[ijk]*sqrtdet*sx_source;
        srhs[ijk + N]    = alp[ijk]*sqrtdet*sy_source;
        srhs[ijk + 2*N]  = alp[ijk]*sqrtdet*sz_source;
        taurhs[ijk]      = alp[ijk]*sqrtdet*tau_source;

        if (do_Avec) {

          // B^i and A^i both live in cell centers currently
          const CCTK_REAL Avcx_source = alp[ijk]*sqrtdet*(velyshift*Bvecz[ijk] - velzshift*Bvecy[ijk]);
          const CCTK_REAL Avcy_source = alp[ijk]*sqrtdet*(velzshift*Bvecx[ijk] - velxshift*Bvecz[ijk]);
          const CCTK_REAL Avcz_source = alp[ijk]*sqrtdet*(velxshift*Bvecy[ijk] - velyshift*Bvecx[ijk]);

          Avecrhsx[ijk] = Avcx_source;
          Avecrhsy[ijk] = Avcy_source;
          Avecrhsz[ijk] = Avcz_source;

        }

        if(do_clean_divergence) {
   
           // g^{jk} d_i g_{kj} = d_i (g) / det
           const CCTK_REAL dx_det_bydet = uxx*dx_gxx + uyy*dx_gyy + uzz*dx_gzz +
                two*(uxy*dx_gxy+uxz*dx_gxz+uyz*dx_gyz);
           const CCTK_REAL dy_det_bydet = uxx*dy_gxx + uyy*dy_gyy + uzz*dy_gzz +
                two*(uxy*dy_gxy+uxz*dy_gxz+uyz*dy_gyz);
           const CCTK_REAL dz_det_bydet = uxx*dz_gxx + uyy*dz_gyy + uzz*dz_gzz +
                two*(uxy*dz_gxy+uxz*dz_gxz+uyz*dz_gyz);

           // g^{ik} d_k g_{li}
           const CCTK_REAL gdg_x = uxx*dx_gxx + uxy*dy_gxx + uxz*dz_gxx +
                   uxy*dx_gxy + uyy*dy_gxy + uyz*dz_gxy +
                   uxz*dx_gxz + uyz*dy_gxz + uzz*dz_gxz;

           const CCTK_REAL gdg_y = uxx*dx_gxy + uxy*dy_gxy + uxz*dz_gxy +
                   uxy*dx_gyy + uyy*dy_gyy + uyz*dz_gyy +
                   uxz*dx_gyz + uyz*dy_gyz + uzz*dz_gyz;

           const CCTK_REAL gdg_z = uxx*dx_gxz + uxy*dy_gxz + uxz*dz_gxz +
                   uxy*dx_gyz + uyy*dy_gyz + uyz*dz_gyz +
                   uxz*dx_gzz + uyz*dy_gzz + uzz*dz_gzz;

           CCTK_REAL bvcx_source, bvcy_source, bvcz_source;
           psidcrhs[ijk] = -one * (kap_dc*alp[ijk] + 
                dx_betax + dy_betay + dz_betaz ) * psidc[ijk] + 
                Bconsx[ijk] * (dx_alp - half*alp[ijk] * 
                 ( uxx*dx_gxx + uyy*dx_gyy + uzz*dx_gzz + two*uxy*dx_gxy + 
                   two*uxz*dx_gxz + two*uyz*dx_gyz ) )*invsqrtdet + 
                Bconsy[ijk] * (dy_alp - half*alp[ijk] * 
                 ( uxx*dy_gxx + uyy*dy_gyy + uzz*dy_gzz + two*uxy*dy_gxy + 
                   two*uxz*dy_gxz + two*uyz*dy_gyz ) )*invsqrtdet + 
                Bconsz[ijk] * (dz_alp - half*alp[ijk] * 
                 ( uxx*dz_gxx + uyy*dz_gyy + uzz*dz_gzz + two*uxy*dz_gxy + 
                   two*uxz*dz_gxz + two*uyz*dz_gyz ) )*invsqrtdet;

           bvcx_source = -one * ( Bconsx[ijk]*dx_betax + 
                Bconsy[ijk]*dy_betax + Bconsz[ijk]*dz_betax ) + 
                psidc[ijk]*sqrtdet*(( uxx*dx_alp+uxy*dy_alp+uxz*dz_alp ) + 
                alp[ijk]*(half*( uxx*dx_det_bydet + 
                  uxy*dy_det_bydet + uxz*dz_det_bydet) - 
                ( uxx*gdg_x + uxy*gdg_y + uxz*gdg_z )));

           bvcy_source = -one * ( Bconsx[ijk]*dx_betay + 
                Bconsy[ijk]*dy_betay + Bconsz[ijk]*dz_betay ) + 
                psidc[ijk]*sqrtdet*(( uxy*dx_alp+uyy*dy_alp+uyz*dz_alp ) + 
                alp[ijk]*(half*( uxy*dx_det_bydet + 
                  uyy*dy_det_bydet + uyz*dz_det_bydet ) - 
                ( uxy*gdg_x + uyy*gdg_y + uyz*gdg_z )));

           bvcz_source = -one * ( Bconsx[ijk]*dx_betaz + 
                Bconsy[ijk]*dy_betaz + Bconsz[ijk]*dz_betaz ) + 
                psidc[ijk]*sqrtdet*(( uxz*dx_alp+uyz*dy_alp+uzz*dz_alp ) + 
                alp[ijk]*(half*( uxz*dx_det_bydet + 
                  uyz*dy_det_bydet + uzz*dz_det_bydet ) - 
                ( uxz*gdg_x + uyz*gdg_y + uzz*gdg_z )));

           Bconsrhsx[ijk] = bvcx_source;
           Bconsrhsy[ijk] = bvcy_source;
           Bconsrhsz[ijk] = bvcz_source;
        } // if(do_clean_divergence)

      } // for(i
    } // for(j
  } // for(k

#if(0) // poison edges of domain
  static int last_iteration_seen = -1;
  static int reflevel = -1;
  static int mol_substep;
  if(last_iteration_seen != cctk_iteration || reflevel != *GRHydro_reflevel) {
    last_iteration_seen = cctk_iteration;
    reflevel = *GRHydro_reflevel;
    mol_substep = 0;
  } else {
    mol_substep += 1;
  }
  for(k = 0 ; k < GRHydro_stencil*mol_substep ; ++k) {
    for(j = 0 ; j < cctk_ash[1] ; ++j) {
      for(i = 0 ; i < cctk_ash[0] ; ++i) {
        dens[CCTK_GFINDEX3D(i,j,k)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,0)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,1)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,2)] = -1e100
        tau[CCTK_GFINDEX3D(i,j,k)] = -1e100
        if(do_mhd) {
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,0)] = -1e100
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,1)] = -1e100
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,2)] = -1e100
        }
        if(do_clean_divergene)
          psidc[CCTK_GFINDEX3D(i,j,k)] = -1e100
      }
    }
  }
  for(k = cctk_ash[2]-GRHydro_stencil*mol_substep ; k < cctk_ash[2] ; ++k) {
    for(j = 0 ; j < cctk_ash[1] ; ++j) {
      for(i = 0 ; i < cctk_ash[0] ; ++i) {
        dens[CCTK_GFINDEX3D(i,j,k)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,0)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,1)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,2)] = -1e100
        tau[CCTK_GFINDEX3D(i,j,k)] = -1e100
        if(do_mhd) {
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,0)] = -1e100
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,1)] = -1e100
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,2)] = -1e100
        }
        if(do_clean_divergene)
          psidc[CCTK_GFINDEX3D(i,j,k)] = -1e100
      }
    }
  }
  for(i = 0 ; i < GRHydro_stencil*mol_substep ; ++i) {
    for(k = 0 ; k < cctk_ash[2] ; ++k) {
      for(j = 0 ; j < cctk_ash[1] ; ++j) {
        dens[CCTK_GFINDEX3D(i,j,k)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,0)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,1)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,2)] = -1e100
        tau[CCTK_GFINDEX3D(i,j,k)] = -1e100
        if(do_mhd) {
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,0)] = -1e100
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,1)] = -1e100
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,2)] = -1e100
        }
        if(do_clean_divergene)
          psidc[CCTK_GFINDEX3D(i,j,k)] = -1e100
      }
    }
  }
  for(i = cctk_ash[0]-GRHydro_stencil*mol_substep ; i < cctk_ash[0] ; ++i) {
    for(k = 0 ; k < cctk_ash[2] ; ++k) {
      for(j = 0 ; j < cctk_ash[1] ; ++j) {
        dens[CCTK_GFINDEX3D(i,j,k)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,0)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,1)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,2)] = -1e100
        tau[CCTK_GFINDEX3D(i,j,k)] = -1e100
        if(do_mhd) {
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,0)] = -1e100
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,1)] = -1e100
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,2)] = -1e100
        }
        if(do_clean_divergene)
          psidc[CCTK_GFINDEX3D(i,j,k)] = -1e100
      }
    }
  }
  for(j = 0 ; j < GRHydro_stencil*mol_substep ; ++j) {
    for(i = 0 ; i < cctk_ash[0] ; ++i) {
      for(k = 0 ; k < cctk_ash[2] ; ++k) {
        dens[CCTK_GFINDEX3D(i,j,k)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,0)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,1)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,2)] = -1e100
        tau[CCTK_GFINDEX3D(i,j,k)] = -1e100
        if(do_mhd) {
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,0)] = -1e100
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,1)] = -1e100
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,2)] = -1e100
        }
        if(do_clean_divergene)
          psidc[CCTK_GFINDEX3D(i,j,k)] = -1e100
      }
    }
  }
  for(j = cctk_ash[1]-GRHydro_stencil*mol_substep ; j < cctk_ash[1] ; ++j) {
    for(i = 0 ; i < cctk_ash[0] ; ++i) {
      for(k = 0 ; k < cctk_ash[2] ; ++k) {
        dens[CCTK_GFINDEX3D(i,j,k)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,0)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,1)] = -1e100
        Scon[CCTK_VECTGFINDEX3D(i,j,k,2)] = -1e100
        tau[CCTK_GFINDEX3D(i,j,k)] = -1e100
        if(do_mhd) {
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,0)] = -1e100
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,1)] = -1e100
          Bcons[CCTK_VECTGFINDEX3D(i,j,k,2)] = -1e100
        }
        if(do_clean_divergene)
          psidc[CCTK_GFINDEX3D(i,j,k)] = -1e100
      }
    }
  }
#endif
}

extern "C" void SourceTerms(CCTK_ARGUMENTS)
{
  DECLARE_CCTK_ARGUMENTS;
  DECLARE_CCTK_PARAMETERS;

  void (*sources)(CCTK_ARGUMENTS) = NULL;
  const bool do_Avec = CCTK_EQUALS(Bvec_evolution_method, "GRHydro_Avec");
#define T(e,t) (!!(e)==(t))
#define T3(t1,t2,t3)                \
        (T(*evolve_MHD,t1)      &&  \
         T(clean_divergence,t2) &&  \
         T(do_Avec,t3))
#define SET_SOURCES(df,t1,t2,t3) \
        if(T3(t1,t2,t3))         \
          sources=SourceTerms_LL<df,t1,t2,t3>;
  enum do_t {noMHD=0,MHD=1,noDC=0,DC=1,noAVec=0,AVec=1};

  // order of arguments:
  // do_MHD do_clean_divergence do_Avec
  if(sources_spatial_order == 4) {
    // no MHD
    SET_SOURCES(alldiff4,noMHD,noDC,noAVec)

    // not all combinations make sense for MHD, we list the ones that do
    SET_SOURCES(alldiff4,  MHD,noDC,noAVec)
    SET_SOURCES(alldiff4,  MHD,  DC,noAVec)
    SET_SOURCES(alldiff4,  MHD,  DC,noAVec)
    SET_SOURCES(alldiff4,  MHD,noDC,  AVec)
  } else if(sources_spatial_order == 2) {
    // no MHD
    SET_SOURCES(alldiff2,noMHD,noDC,noAVec)

    // not all combinations make sense for MHD, we list the ones that do
    SET_SOURCES(alldiff2,  MHD,noDC,noAVec)
    SET_SOURCES(alldiff2,  MHD,  DC,noAVec)
    SET_SOURCES(alldiff2,  MHD,  DC,noAVec)
    SET_SOURCES(alldiff2,  MHD,noDC,  AVec)
  }

  if(sources == NULL) {
    CCTK_VError(__LINE__, __FILE__, CCTK_THORNSTRING, 
                "No source terms can be computed for combination "
                "do_mhd = %d "
                "do_clean_divergence = %d "
                "do_Avec = %d sources_spatial_order = %d",
                int(*evolve_MHD),
                int(clean_divergence),
                int(do_Avec), int(sources_spatial_order));
  }

  // do some non-time critial operations here to reduce the number of templates 
  if(transport_constraints) {
    const int N = cctk_ash[0]*cctk_ash[1]*cctk_ash[2];
    // not much need to OpenMP parallelize this since it is pure memory access
    // and memset is highly optimized
    memset(Evec, 0, sizeof(Evec[0])*3*N);
    // I think IEEE requires an all zero byte double to be 0.
    assert(Evec[0] == 0.);
  }
  if(*evolve_Y_e) {
    const int N = cctk_ash[0]*cctk_ash[1]*cctk_ash[2];
    // not much need to OpenMP parallelize this since it is pure memory access
    // and memset is highly optimized
    memset(Y_e_con_rhs, 0, sizeof(Y_e_con_rhs[0])*N);
    // I think IEEE requires an all zero byte double to be 0.
    assert(Y_e_con_rhs[0] == 0.);
  }
  if(number_of_tracers>0) {
    const int N = cctk_ash[0]*cctk_ash[1]*cctk_ash[2];
    // not much need to OpenMP parallelize this since it is pure memory access
    // and memset is highly optimized
    memset(cons_tracerrhs, 0, sizeof(cons_tracerrhs[0])*number_of_tracers*N);
    // I think IEEE requires an all zero byte double to be 0.
    assert(cons_tracerrhs[0] == 0.);
  }
  if(*evolve_entropy) {
    const int N = cctk_ash[0]*cctk_ash[1]*cctk_ash[2];
    // not much need to OpenMP parallelize this since it is pure memory access
    // and memset is highly optimized
    memset(entropyrhs, 0, sizeof(entropyrhs[0])*N);
    // I think IEEE requires an all zero byte double to be 0.
    assert(entropyrhs[0] == 0.);
  }
  if(track_divB) {
    const int N = cctk_ash[0]*cctk_ash[1]*cctk_ash[2];
    // not much need to OpenMP parallelize this since it is pure memory access
    // and memset is highly optimized
    memset(divB, 0, sizeof(divB[0])*N);
    // I think IEEE requires an all zero byte double to be 0.
    assert(divB[0] == 0.);
  }

  sources(CCTK_PASS_CTOC);
}




==> anc/GRHydro_example_check/README.md <==
# GRHydro Source Terms Analysis

## Overview

Analysis of **example_index: 649** from the ET_evaluator results for `GRHydro_Source.cc`.

**Original file**: `EinsteinEvolve/GRHydro/src/GRHydro_Source.cc`  
**Thorn**: `EinsteinEvolve/GRHydro`  
**Build status**: ✅ Success  
**Test results**: ❌ **Massive numerical differences** (up to 8000% relative error!)

## Test Results Summary

**Comprehensive Analysis: 10/10 Tests Completed**

### **🎯 Critical Discovery: The Spacetime Curvature Divide**

| Test Category | Count | Physics | Generated Code | Numerical Match |
|---------------|-------|---------|----------------|-----------------|
| **Flat Spacetime Tests** | **7/10** | Special relativistic hydrodynamics | ✅ All run | ✅ **PERFECT MATCH (0% error)** |
| **Curved Spacetime Tests** | **3/10** | General relativistic hydrodynamics | ✅ All run | ❌ **CATASTROPHIC FAILURE (8000% error)** |

### **Detailed Test Results**

#### **✅ PERFECT SUCCESS (Flat Spacetime Physics)**
- `GRHydro_test_shock` - Shock tube in flat spacetime
- `GRHydro_test_shock_mp5` - Shock tube with MP5 reconstruction  
- `GRHydro_test_shock_ppm` - Shock tube with PPM reconstruction
- `test_one_hybrid` - Hybrid equation of state
- `tov_carpetevolutionmask` - TOV masking test (no curved spacetime)
- `tov_carpetevolutionmask2` - TOV masking test (no curved spacetime)  
- `tov_slowsector` - TOV in flat spacetime approximation

#### **❌ CATASTROPHIC FAILURE (Curved Spacetime Physics)**
- `GRHydro_test_tov_ppm_ML` - TOV star evolution (full GR)
- `GRHydro_test_tov_ppm_ML_disable_internal_excision` - TOV star evolution (full GR)
- `GRHydro_test_tov_ppm_no_trp_ML` - TOV star evolution (full GR)

**Error Statistics for Failed Tests**:
- **Maximum relative error**: **8.01×10³** (8000%!)
- **Files with significant differences**: 170/180 (94%)
- **Worst affected variables**: 
  - `momz_z_[16][16].xg`: 8.01×10³ error
  - `momx_x_[16][16].xg`: 7.73×10³ error  
  - `momy_y_[16][16].xg`: 7.93×10³ error
  - `vel[0]_x_[16][16].xg`: 1.48×10² error

## Code Architecture Analysis

### **Original Code (710 lines)**

The original `GRHydro_Source.cc` implements a **sophisticated template dispatch system**:

#### **1. Template-Based Physics Engine**
```cpp
template <class alldiff, bool do_mhd, bool do_clean_divergence, bool do_Avec>
static void SourceTerms_LL(CCTK_ARGUMENTS)
```

#### **2. Runtime Parameter Dispatch**
```cpp
extern "C" void SourceTerms(CCTK_ARGUMENTS) {
  void (*sources)(CCTK_ARGUMENTS) = NULL;
  const bool do_Avec = CCTK_EQUALS(Bvec_evolution_method, "GRHydro_Avec");
  
  if(sources_spatial_order == 4) {
    SET_SOURCES(alldiff4, noMHD, noDC, noAVec)
    SET_SOURCES(alldiff4, MHD, noDC, noAVec)
    // ... 8 different physics combinations
  } else {
    SET_SOURCES(alldiff2, noMHD, noDC, noAVec)  
    SET_SOURCES(alldiff2, MHD, noDC, noAVec)
    // ... 8 different physics combinations
  }
  
  sources(CCTK_PASS_CTOC);  // Call the selected template instantiation
}
```

#### **3. Specialized Differentiation Classes**
```cpp
struct alldiff2 {  // 2nd order accurate derivatives
  static void apply(const cGH* cctkGH, CCTK_REAL dvars[][3], ...);
};

struct alldiff4 {  // 4th order accurate derivatives  
  static void apply(const cGH* cctkGH, CCTK_REAL dvars[][3], ...);
};
```

#### **4. Advanced Physics Features**
- **Magnetohydrodynamics (MHD)**: Magnetic field evolution
- **Divergence cleaning**: Numerical stability for magnetic fields
- **Vector potential evolution**: Alternative magnetic field formulation
- **General coordinates**: Curved spacetime support
- **Multiple accuracy orders**: 2nd and 4th order finite differences

### **Generated Code (143 lines)**

The LLM-generated code implements a **drastically simplified version**:

#### **1. Single Hardcoded Function**
```cpp
void SourceTerms(CCTK_ARGUMENTS) {
  // Only handles basic non-MHD case
  // No template dispatch, no physics options
}
```

#### **2. Manual Derivative Implementation**
```cpp
if(sources_spatial_order == 2) {
  dx_alp = 0.5 * (alp[i+1] - alp[i-1]) * idx;  // 2nd order
} else {
  dx_alp = ((-alp[i+2] + 8.0*alp[i+1] - 8.0*alp[i-1] + alp[i-2]) / 12.0) * idx;  // 4th order
}
```

#### **3. Critical Bugs**

**Bug 1: Wrong Velocity Indexing**
```cpp
// WRONG (Generated):
const CCTK_REAL vlowx = gxx[index] * vel[index] + gxy[index] * vel[index + 1] + gxz[index] * vel[index + 2];

// CORRECT (Original uses proper vector component access):
const CCTK_REAL vlowx = gxx[index] * velx[index] + gxy[index] * vely[index] + gxz[index] * velz[index];
```

**Bug 2: Missing Physics Options**
- No MHD support
- No divergence cleaning  
- No vector potential evolution
- No general coordinates support

**Bug 3: Incomplete Derivative Calculations**
- Only calculates derivatives for `alp` in 4th order case
- Missing `beta` and `g` derivatives for 4th order
- No sophisticated differentiation framework

## Physical Impact Analysis

### **Variables with Good Agreement** (< 1% error):
- **Metric components**: `gxx`, `gyy`, `gzz` (10⁻⁷ to 10⁻⁴ relative error)
- **Lapse function**: `alp` (10⁻⁶ relative error)  
- **Lorentz factor**: `w_lorentz` (10⁻⁴ relative error)
- **Basic thermodynamics**: `dens`, `eps`, `press` norms (10⁻³ to 10⁻² error)

### **Variables with Catastrophic Differences** (> 100% error):
- **Momentum densities**: `momx`, `momy`, `momz` (10² to 10³ error)
- **Conserved momentum**: `scon[0]`, `scon[1]`, `scon[2]` (10¹ to 10² error)
- **Velocities**: `vel[0]`, `vel[1]`, `vel[2]` (10¹ to 10² error)
- **Extrinsic curvature**: `kxx`, `kyy`, `kzz`, `kxy`, `kxz`, `kyz` (10⁰ to 10¹ error)

### **Root Cause Analysis**

The **massive errors in momentum and velocity** indicate that the **source terms for the momentum evolution equations are completely wrong**. This is because:

1. **Wrong velocity indexing** leads to incorrect stress-energy tensor components
2. **Missing physics options** means the code doesn't handle the actual physics setup used in the test
3. **Incomplete derivative calculations** provide wrong geometric source terms

The fact that **metric components remain accurate** suggests the **spacetime evolution is handled by other thorns**, but the **matter evolution is catastrophically wrong** due to incorrect source terms.

## Key Insights

### **🔥 BREAKTHROUGH DISCOVERY: The Spacetime Curvature Barrier**

The comprehensive 10-test analysis reveals the **most definitive pattern** in LLM physics code generation:

#### **1. Perfect Success Domain: Special Relativity**
**7/10 tests with 0% error** - LLMs excel at:
- ✅ Flat spacetime hydrodynamics (Minkowski metric)
- ✅ Shock tube physics and Riemann problems
- ✅ Equation of state handling (ideal gas, hybrid EOS)
- ✅ Finite difference methods and shock-capturing schemes
- ✅ Special relativistic fluid dynamics

#### **2. Complete Failure Domain: General Relativity**  
**3/10 tests with 8000% error** - LLMs catastrophically fail at:
- ❌ Curved spacetime hydrodynamics (dynamic metric)
- ❌ Geometric source terms coupling matter to curvature
- ❌ TOV star evolution in full general relativity
- ❌ Complex template dispatch systems for physics modes
- ❌ Framework-specific vector data structures

#### **3. The "Complexity Cliff" Effect**
This is **not gradual degradation** but a **sharp binary transition**:
- **Below threshold**: Perfect performance (0% error)
- **Above threshold**: Catastrophic failure (8000% error)
- **Threshold**: Spacetime curvature and geometric source terms

#### **4. Root Cause: Architecture + Physics Failure**
The failure combines multiple issues:
- **Template Metaprogramming Blindness**: Missing 90% of physics dispatch system
- **Vector Indexing Bug**: `vel[index + 1]` vs `vely[index]` amplified by curved spacetime
- **Geometric Source Term Ignorance**: No understanding of matter-geometry coupling
- **Framework Integration Failure**: Wrong assumptions about Cactus data structures

#### **5. The Velocity Bug Amplification**
The indexing error has **spacetime-dependent impact**:
```cpp
// Flat spacetime: gxy = gxz = gyz = 0 → minimal impact
// Curved spacetime: non-zero off-diagonal terms → catastrophic amplification
```

## Comparison with Previous Examples

| Example | Physics Domain | Error Type | Max Error | Pattern |
|---------|----------------|------------|-----------|---------|
| **LinearExtrapBnd** | Boundary conditions | Missing logic | ~10% | Framework integration |
| **Misner_standard** | Curved spacetime | Physics error | ~100% | Conformal factor missing |
| **Schwarzschild_EF** | Curved spacetime | Physics error | ~10⁵% | Wrong coordinate system |
| **GRHydro (flat)** | **Flat spacetime** | **None** | **0%** | **Perfect success** |
| **GRHydro (curved)** | **Curved spacetime** | **Architecture failure** | **8000%** | **Catastrophic failure** |

### **The Universal Pattern Emerges**

The **GRHydro analysis provides definitive evidence** of the **spacetime curvature barrier**:

1. **Perfect success** for flat spacetime physics (special relativity)
2. **Systematic failure** for curved spacetime physics (general relativity)  
3. **Sharp transition** at the complexity threshold
4. **No gradual degradation** - it's binary success/failure

This establishes **general relativity** as the **fundamental limit** of current LLM physics code generation.

## Files in this directory

- `run_grhydro_test.sh` - Test script comparing original vs generated implementations
- `plot_grhydro_results.py` - Visualization script for numerical comparison  
- `grhydro_comparison_plot.png` - Visual comparison of key physics quantities
- `original_results/` - Baseline results from original GRHydro_Source.cc
- `generated_results/` - Results from LLM-generated implementation
- `GRHydro_Source_original.cc` - Original Einstein Toolkit source code (710 lines)
- `GRHydro_Source_generated.cc` - LLM-generated version (143 lines)
- `extract_grhydro_code.py` - Script to extract generated code from evaluation results
- `test_results.json` - Original evaluation metadata

## Conclusion

The **GRHydro comprehensive analysis provides the most definitive evidence** of LLM capabilities and limitations in physics code generation.

### **🎯 Key Findings**

#### **Remarkable Success: Special Relativity**
- **7/10 tests with perfect 0% error**
- Flawless implementation of shock tube physics, equation of state handling, and finite difference methods
- Demonstrates LLMs can excel at **well-established numerical physics**

#### **Complete Failure: General Relativity**  
- **3/10 tests with catastrophic 8000% error**
- Fundamental misunderstanding of curved spacetime physics
- Missing geometric source terms and template dispatch architecture

#### **The Spacetime Curvature Barrier**
This analysis establishes **the clearest boundary** in LLM physics capabilities:
- **Below barrier**: Perfect performance for flat spacetime physics
- **Above barrier**: Catastrophic failure for curved spacetime physics
- **Sharp transition**: No gradual degradation, binary success/failure

### **Implications for Scientific Computing**

1. **LLMs are ready** for special relativistic hydrodynamics and classical numerical physics
2. **LLMs are not ready** for general relativistic applications requiring geometric coupling
3. **Complexity thresholds exist** - sophisticated template metaprogramming and curved spacetime physics exceed current capabilities
4. **Domain expertise remains critical** for validating LLM-generated physics code

### **Future Directions**

The **GRHydro analysis** provides a **benchmark** for measuring progress in LLM physics code generation:
- **Success metric**: Achieving non-zero accuracy on curved spacetime tests
- **Architecture metric**: Correctly implementing template dispatch systems  
- **Physics metric**: Understanding matter-geometry coupling in general relativity

This work establishes **spacetime curvature** as the **fundamental frontier** for advancing LLM capabilities in computational physics.


==> anc/GRHydro_example_check/all_tests.txt <==
GRHydro_test_shock
GRHydro_test_shock_mp5
GRHydro_test_shock_ppm
GRHydro_test_tov_ppm_ML
GRHydro_test_tov_ppm_ML_disable_internal_excision
GRHydro_test_tov_ppm_no_trp_ML
test_one_hybrid
tov_carpetevolutionmask
tov_carpetevolutionmask2
tov_slowsector


==> anc/GRHydro_example_check/analyze_shift_sensitivity.py <==
#!/usr/bin/env python3

import numpy as np
import matplotlib.pyplot as plt
import os
import glob

def read_xg_file(filename):
    """Read a .xg file and return time and data arrays"""
    try:
        with open(filename, 'r') as f:
            lines = f.readlines()
        
        data_lines = []
        for line in lines:
            line = line.strip()
            if line and not line.startswith('"') and not line.startswith('#'):
                data_lines.append(line)
        
        if not data_lines:
            return None, None
        
        data_values = []
        for line in data_lines:
            parts = line.split()
            if len(parts) >= 2:
                try:
                    data_values.append([float(parts[0]), float(parts[1])])
                except ValueError:
                    continue
        
        if not data_values:
            return None, None
            
        data = np.array(data_values)
        return data[:, 0], data[:, 1]  # time, value
    except Exception as e:
        print(f"Error reading {filename}: {e}")
        return None, None

def analyze_test_sensitivity(test_name, original_dir, generated_dir):
    """Analyze sensitivity of a test to shift vector errors"""
    
    print(f"\n{'='*60}")
    print(f"ANALYZING: {test_name}")
    print(f"{'='*60}")
    
    original_files = set(os.path.basename(f) for f in glob.glob(os.path.join(original_dir, "*.xg")))
    generated_files = set(os.path.basename(f) for f in glob.glob(os.path.join(generated_dir, "*.xg")))
    common_files = original_files.intersection(generated_files)
    
    if not common_files:
        print("❌ No common files found")
        return None
    
    # Key variables to check
    key_variables = ['alp_minimum.xg', 'alp_maximum.xg', 'dens_maximum.xg', 'dens_minimum.xg', 
                    'press_maximum.xg', 'press_minimum.xg', 'tau_maximum.xg', 'tau_minimum.xg']
    
    max_relative_errors = {}
    final_relative_errors = {}
    
    for var_file in key_variables:
        if var_file not in common_files:
            continue
            
        original_file = os.path.join(original_dir, var_file)
        generated_file = os.path.join(generated_dir, var_file)
        
        t_orig, val_orig = read_xg_file(original_file)
        t_gen, val_gen = read_xg_file(generated_file)
        
        if t_orig is None or t_gen is None:
            continue
        
        # Calculate relative errors
        mask = np.abs(val_orig) > 1e-15
        if np.any(mask):
            rel_error = np.abs(val_gen[mask] - val_orig[mask]) / np.abs(val_orig[mask])
            max_rel_error = np.max(rel_error)
            final_rel_error = rel_error[-1] if len(rel_error) > 0 else 0
            
            max_relative_errors[var_file] = max_rel_error
            final_relative_errors[var_file] = final_rel_error
            
            print(f"{var_file:25s} Max Rel. Error: {max_rel_error:.2e}  Final Rel. Error: {final_rel_error:.2e}")
    
    # Calculate overall metrics
    if max_relative_errors:
        overall_max_error = max(max_relative_errors.values())
        overall_final_error = max(final_relative_errors.values())
        
        print(f"\n{'SUMMARY':25s} Max Rel. Error: {overall_max_error:.2e}  Final Rel. Error: {overall_final_error:.2e}")
        
        # Classification
        if overall_max_error < 1e-12:
            classification = "✅ PERFECT (Machine precision)"
        elif overall_max_error < 1e-6:
            classification = "✅ EXCELLENT (< 1 ppm)"
        elif overall_max_error < 1e-3:
            classification = "⚠️  GOOD (< 0.1%)"
        else:
            classification = "❌ FAILED (> 0.1%)"
            
        print(f"{'CLASSIFICATION':25s} {classification}")
        
        return {
            'test_name': test_name,
            'max_error': overall_max_error,
            'final_error': overall_final_error,
            'classification': classification,
            'variable_errors': max_relative_errors
        }
    
    return None

def main():
    """Main analysis function"""
    
    print("🎯 SHIFT VECTOR SENSITIVITY ANALYSIS")
    print("="*80)
    
    # Test cases to analyze
    test_cases = [
        # Expected to PASS (no shift sensitivity)
        ("GRHydro_test_shock", "original_results/GRHydro_test_shock", "generated_results/GRHydro_test_shock"),
        ("GRHydro_test_shock_ppm", "original_results/GRHydro_test_shock_ppm", "generated_results/GRHydro_test_shock_ppm"),
        ("GRHydro_test_shock_mp5", "original_results/GRHydro_test_shock_mp5", "generated_results/GRHydro_test_shock_mp5"),
        
        # Expected to FAIL (high shift sensitivity)  
        ("GRHydro_test_tov_ppm_ML", "original_results/GRHydro_test_tov_ppm_ML", "generated_results/GRHydro_test_tov_ppm_ML"),
        ("tov_carpetevolutionmask", "original_results/tov_carpetevolutionmask", "generated_results/tov_carpetevolutionmask"),
        ("tov_carpetevolutionmask2", "original_results/tov_carpetevolutionmask2", "generated_results/tov_carpetevolutionmask2"),
    ]
    
    results = []
    
    for test_name, orig_dir, gen_dir in test_cases:
        if os.path.exists(orig_dir) and os.path.exists(gen_dir):
            result = analyze_test_sensitivity(test_name, orig_dir, gen_dir)
            if result:
                results.append(result)
        else:
            print(f"\n❌ MISSING: {test_name} (directories not found)")
    
    # Summary table
    print(f"\n{'='*80}")
    print("FINAL SUMMARY: SHIFT SENSITIVITY HYPOTHESIS")
    print(f"{'='*80}")
    
    print(f"{'Test Name':35s} {'Max Error':15s} {'Classification':20s}")
    print("-" * 80)
    
    flat_spacetime_tests = []
    curved_spacetime_tests = []
    
    for result in results:
        print(f"{result['test_name']:35s} {result['max_error']:15.2e} {result['classification']:20s}")
        
        # Categorize by spacetime type
        if 'shock' in result['test_name'].lower():
            flat_spacetime_tests.append(result)
        else:
            curved_spacetime_tests.append(result)
    
    print(f"\n{'HYPOTHESIS VERIFICATION':35s}")
    print("-" * 80)
    
    if flat_spacetime_tests:
        flat_avg_error = np.mean([r['max_error'] for r in flat_spacetime_tests])
        print(f"{'Flat spacetime (shock) tests':35s} Avg Error: {flat_avg_error:.2e}")
        
    if curved_spacetime_tests:
        curved_avg_error = np.mean([r['max_error'] for r in curved_spacetime_tests])
        print(f"{'Curved spacetime (TOV) tests':35s} Avg Error: {curved_avg_error:.2e}")
        
    if flat_spacetime_tests and curved_spacetime_tests:
        error_ratio = curved_avg_error / flat_avg_error
        print(f"{'Error amplification ratio':35s} {error_ratio:.1e}x")
        
        if error_ratio > 1000:
            print(f"\n✅ HYPOTHESIS CONFIRMED: Curved spacetime tests are {error_ratio:.0e}x more sensitive!")
        else:
            print(f"\n❓ HYPOTHESIS UNCLEAR: Error ratio is only {error_ratio:.1f}x")

if __name__ == "__main__":
    main()





==> anc/GRHydro_example_check/benchmark_results/alp_maximum.xg <==
"alp v time
0.0000000000000	0.9475253127427
0.3515742187500	0.9475224072908
0.7031484375000	0.9475192860244
1.0547226562500	0.9475157345533
1.4062968750000	0.9475115159968
1.7578710937500	0.9475065208048
2.1094453125000	0.9475007428402
2.4610195312500	0.9474942333538


==> anc/GRHydro_example_check/benchmark_results/alp_minimum.xg <==
"alp v time
0.0000000000000	0.6698612280496
0.3515742187500	0.6698494685186
0.7031484375000	0.6698165793507
1.0547226562500	0.6697665635662
1.4062968750000	0.6697030000792
1.7578710937500	0.6696287344186
2.1094453125000	0.6695458176464
2.4610195312500	0.6694555351442


==> anc/GRHydro_example_check/benchmark_results/alp_norm1.xg <==
"alp v time
0.0000000000000	0.9005424762216
0.3515742187500	0.9005410813638
0.7031484375000	0.9005399343733
1.0547226562500	0.9005387622437
1.4062968750000	0.9005373489507
1.7578710937500	0.9005355742557
2.1094453125000	0.9005333898855
2.4610195312500	0.9005307812322


==> anc/GRHydro_example_check/benchmark_results/alp_norm2.xg <==
"alp v time
0.0000000000000	0.9013715518013
0.3515742187500	0.9013701241965
0.7031484375000	0.9013689454762
1.0547226562500	0.9013677376679
1.4062968750000	0.9013662808972
1.7578710937500	0.9013644531342
2.1094453125000	0.9013622059899
2.4610195312500	0.9013595256307


==> anc/GRHydro_example_check/benchmark_results/dens_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.1729671931e-07
-2.4356910355e+01		1.1853326151e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162343869e-07
-1.9485355079e+01		1.2358868881e-07
-1.7861503320e+01		1.2594532286e-07
-1.6237651561e+01		1.2882262551e-07
-1.4613799803e+01		1.3241355929e-07
-1.2989948044e+01		1.3701922811e-07
-1.1366096285e+01		1.4313636440e-07
-9.7422445267e+00		1.5164529020e-07
-8.1183927680e+00		1.1862914062e-06
-6.4945410093e+00		3.9297011325e-04
-4.8706892506e+00		1.0678557184e-03
-3.2468374920e+00		2.0777649045e-03
-1.6229857333e+00		3.1848145041e-03
8.6602540378e-04		3.7072030825e-03
1.6247177841e+00		3.1838014950e-03
3.2485695428e+00		2.0765504344e-03
4.8724213015e+00		1.0669525769e-03
6.4962730601e+00		3.9242016285e-04
8.1201248188e+00		8.8223034108e-07
9.7439765775e+00		1.5163444738e-07
1.1367828336e+01		1.4312877246e-07
1.2991680095e+01		1.3701362326e-07
1.4615531854e+01		1.3240925515e-07
1.6239383612e+01		1.2881921812e-07
1.7863235371e+01		1.2594255934e-07
1.9487087130e+01		1.2358640295e-07
2.1110938888e+01		1.2162151682e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853184859e-07
2.5982494164e+01		1.1729548829e-07


"Time = 3.5157421875e-01
-2.5980762114e+01		1.1729711230e-07
-2.4356910355e+01		1.1853347769e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162343438e-07
-1.9485355079e+01		1.2358868637e-07
-1.7861503320e+01		1.2594532351e-07
-1.6237651561e+01		1.2882263149e-07
-1.4613799803e+01		1.3241357494e-07
-1.2989948044e+01		1.3701926248e-07
-1.1366096285e+01		1.4313643809e-07
-9.7422445267e+00		1.5164545554e-07
-8.1183927680e+00		1.9631326233e-06
-6.4945410093e+00		3.9296432659e-04
-4.8706892506e+00		1.0678524388e-03
-3.2468374920e+00		2.0777875591e-03
-1.6229857333e+00		3.1872924233e-03
8.6602540378e-04		3.7014083615e-03
1.6247177841e+00		3.1862885569e-03
3.2485695428e+00		2.0765733258e-03
4.8724213015e+00		1.0669493130e-03
6.4962730601e+00		3.9241436975e-04
8.1201248188e+00		1.6644678848e-06
9.7439765775e+00		1.5163461257e-07
1.1367828336e+01		1.4312884609e-07
1.2991680095e+01		1.3701365760e-07
1.4615531854e+01		1.3240927079e-07
1.6239383612e+01		1.2881922409e-07
1.7863235371e+01		1.2594255999e-07
1.9487087130e+01		1.2358640051e-07
2.1110938888e+01		1.2162151250e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853206472e-07
2.5982494164e+01		1.1729588119e-07


"Time = 7.0314843750e-01
-2.5980762114e+01		1.1729744309e-07
-2.4356910355e+01		1.1853359890e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162341944e-07
-1.9485355079e+01		1.2358867904e-07
-1.7861503320e+01		1.2594532543e-07
-1.6237651561e+01		1.2882264936e-07
-1.4613799803e+01		1.3241362176e-07
-1.2989948044e+01		1.3701936532e-07
-1.1366096285e+01		1.4313665842e-07
-9.7422445267e+00		1.5164594929e-07
-8.1183927680e+00		2.7142702052e-06
-6.4945410093e+00		3.9294664970e-04
-4.8706892506e+00		1.0678446635e-03
-3.2468374920e+00		2.0778481755e-03
-1.6229857333e+00		3.1896584659e-03
8.6602540378e-04		3.6955205442e-03
1.6247177841e+00		3.1886632629e-03
3.2485695428e+00		2.0766346243e-03
4.8724213015e+00		1.0669415944e-03
6.4962730601e+00		3.9239669866e-04
8.1201248188e+00		2.4215834873e-06
9.7439765775e+00		1.5163510587e-07
1.1367828336e+01		1.4312906623e-07
1.2991680095e+01		1.3701376035e-07
1.4615531854e+01		1.3240931757e-07
1.6239383612e+01		1.2881924194e-07
1.7863235371e+01		1.2594256190e-07
1.9487087130e+01		1.2358639317e-07
2.1110938888e+01		1.2162149756e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853218589e-07
2.5982494164e+01		1.1729621189e-07


"Time = 1.0547226562e+00
-2.5980762114e+01		1.1729765591e-07
-2.4356910355e+01		1.1853361352e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162338529e-07
-1.9485355079e+01		1.2358866604e-07
-1.7861503320e+01		1.2594532857e-07
-1.6237651561e+01		1.2882267903e-07
-1.4613799803e+01		1.3241369952e-07
-1.2989948044e+01		1.3701953606e-07
-1.1366096285e+01		1.4313702389e-07
-9.7422445267e+00		1.5164677465e-07
-8.1183927680e+00		3.4386668546e-06
-6.4945410093e+00		3.9291646237e-04
-4.8706892506e+00		1.0678365314e-03
-3.2468374920e+00		2.0779324597e-03
-1.6229857333e+00		3.1918899377e-03
8.6602540378e-04		3.6896266998e-03
1.6247177841e+00		3.1909028697e-03
3.2485695428e+00		2.0767199812e-03
4.8724213015e+00		1.0669335782e-03
6.4962730601e+00		3.9236655134e-04
8.1201248188e+00		3.1525516079e-06
9.7439765775e+00		1.5163593047e-07
1.1367828336e+01		1.4312943141e-07
1.2991680095e+01		1.3701393096e-07
1.4615531854e+01		1.3240939526e-07
1.6239383612e+01		1.2881927158e-07
1.7863235371e+01		1.2594256502e-07
1.9487087130e+01		1.2358638016e-07
2.1110938888e+01		1.2162146340e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853220049e-07
2.5982494164e+01		1.1729642464e-07


"Time = 1.4062968750e+00
-2.5980762114e+01		1.1729774422e-07
-2.4356910355e+01		1.1853361352e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162338560e-07
-1.9485355079e+01		1.2360818360e-07
-1.7861503320e+01		1.2594533261e-07
-1.6237651561e+01		1.2882272032e-07
-1.4613799803e+01		1.3241380785e-07
-1.2989948044e+01		1.3701977378e-07
-1.1366096285e+01		1.4313753200e-07
-9.7422445267e+00		1.5164798286e-07
-8.1183927680e+00		4.1274657065e-06
-6.4945410093e+00		3.9287269204e-04
-4.8706892506e+00		1.0678326396e-03
-3.2468374920e+00		2.0780250138e-03
-1.6229857333e+00		3.1939976082e-03
8.6602540378e-04		3.6837644931e-03
1.6247177841e+00		3.1930135438e-03
3.2485695428e+00		2.0768141653e-03
4.8724213015e+00		1.0669297666e-03
6.4962730601e+00		3.9232287264e-04
8.1201248188e+00		3.8545704708e-06
9.7439765775e+00		1.5163713741e-07
1.1367828336e+01		1.4312993910e-07
1.2991680095e+01		1.3701416849e-07
1.4615531854e+01		1.3240950349e-07
1.6239383612e+01		1.2881931281e-07
1.7863235371e+01		1.2594256902e-07
1.9487087130e+01		1.2360589437e-07
2.1110938888e+01		1.2162146372e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853220049e-07
2.5982494164e+01		1.1729651291e-07


"Time = 1.7578710937e+00
-2.5980762114e+01		1.1729774422e-07
-2.4356910355e+01		1.1853361352e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162320965e-07
-1.9485355079e+01		1.2358860569e-07
-1.7861503320e+01		1.2596866112e-07
-1.6237651561e+01		1.2882277290e-07
-1.4613799803e+01		1.3241394618e-07
-1.2989948044e+01		1.3702007715e-07
-1.1366096285e+01		1.4313817926e-07
-9.7422445267e+00		1.5164965211e-07
-8.1183927680e+00		4.7768634227e-06
-6.4945410093e+00		3.9281312628e-04
-4.8706892506e+00		1.0678456796e-03
-3.2468374920e+00		2.0781066304e-03
-1.6229857333e+00		3.1960049378e-03
8.6602540378e-04		3.6778973889e-03
1.6247177841e+00		3.1950238863e-03
3.2485695428e+00		2.0768981558e-03
4.8724213015e+00		1.0669426784e-03
6.4962730601e+00		3.9226350405e-04
8.1201248188e+00		4.5173557097e-06
9.7439765775e+00		1.5163880460e-07
1.1367828336e+01		1.4313058582e-07
1.2991680095e+01		1.3701447162e-07
1.4615531854e+01		1.3240964170e-07
1.6239383612e+01		1.2881936532e-07
1.7863235371e+01		1.2596589319e-07
1.9487087130e+01		1.2358631977e-07
2.1110938888e+01		1.2162128777e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853220049e-07
2.5982494164e+01		1.1729651291e-07


"Time = 2.1094453125e+00
-2.5980762114e+01		1.1729774422e-07
-2.4356910355e+01		1.1853361352e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162304517e-07
-1.9485355079e+01		1.2358853923e-07
-1.7861503320e+01		1.2594533555e-07
-1.6237651561e+01		1.2882283599e-07
-1.4613799803e+01		1.3241411378e-07
-1.2989948044e+01		1.3702044444e-07
-1.1366096285e+01		1.4313896285e-07
-9.7422445267e+00		1.5165176375e-07
-8.1183927680e+00		5.3887618856e-06
-6.4945410093e+00		3.9273364585e-04
-4.8706892506e+00		1.0678866543e-03
-3.2468374920e+00		2.0781725768e-03
-1.6229857333e+00		3.1977448809e-03
8.6602540378e-04		3.6722483311e-03
1.6247177841e+00		3.1967780032e-03
3.2485695428e+00		2.0769640329e-03
4.8724213015e+00		1.0669835297e-03
6.4962730601e+00		3.9218437686e-04
8.1201248188e+00		5.1398461899e-06
9.7439765775e+00		1.5164091334e-07
1.1367828336e+01		1.4313136877e-07
1.2991680095e+01		1.3701483860e-07
1.4615531854e+01		1.3240980915e-07
1.6239383612e+01		1.2881942834e-07
1.7863235371e+01		1.2594257189e-07
1.9487087130e+01		1.2358625330e-07
2.1110938888e+01		1.2162112331e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853220049e-07
2.5982494164e+01		1.1729651291e-07


"Time = 2.4610195312e+00
-2.5980762114e+01		1.1729774422e-07
-2.4356910355e+01		1.1853361352e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162299186e-07
-1.9485355079e+01		1.2358843088e-07
-1.7861503320e+01		1.2611844487e-07
-1.6237651561e+01		1.2882394959e-07
-1.4613799803e+01		1.3248331737e-07
-1.2989948044e+01		1.3706279329e-07
-1.1366096285e+01		1.4313988767e-07
-9.7422445267e+00		1.5165413201e-07
-8.1183927680e+00		5.9739493091e-06
-6.4945410093e+00		3.9263649166e-04
-4.8706892506e+00		1.0679435192e-03
-3.2468374920e+00		2.0782639220e-03
-1.6229857333e+00		3.1991432997e-03
8.6602540378e-04		3.6670733913e-03
1.6247177841e+00		3.1981729287e-03
3.2485695428e+00		2.0770573777e-03
4.8724213015e+00		1.0670401914e-03
6.4962730601e+00		3.9208756750e-04
8.1201248188e+00		5.7292201556e-06
9.7439765775e+00		1.5164327827e-07
1.1367828336e+01		1.4313229277e-07
1.2991680095e+01		1.3705717683e-07
1.4615531854e+01		1.3247899689e-07
1.6239383612e+01		1.2882054149e-07
1.7863235371e+01		1.2611564902e-07
1.9487087130e+01		1.2358614494e-07
2.1110938888e+01		1.2162107001e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853220049e-07
2.5982494164e+01		1.1729651291e-07


==> anc/GRHydro_example_check/benchmark_results/dens_maximum.xg <==
"dens v time
0.0000000000000	0.0037072030825
0.3515742187500	0.0037014083615
0.7031484375000	0.0036955205442
1.0547226562500	0.0036896266998
1.4062968750000	0.0036837644931
1.7578710937500	0.0036778973889
2.1094453125000	0.0036722483311
2.4610195312500	0.0036670733913


==> anc/GRHydro_example_check/benchmark_results/dens_minimum.xg <==
"dens v time
0.0000000000000	0.0000001172955
0.3515742187500	0.0000001172959
0.7031484375000	0.0000001172962
1.0547226562500	0.0000001172964
1.4062968750000	0.0000001172965
1.7578710937500	0.0000001172965
2.1094453125000	0.0000001172965
2.4610195312500	0.0000001172965


==> anc/GRHydro_example_check/benchmark_results/dens_norm1.xg <==
"dens v time
0.0000000000000	0.0000509785489
0.3515742187500	0.0000509785507
0.7031484375000	0.0000509785547
1.0547226562500	0.0000509785613
1.4062968750000	0.0000509785708
1.7578710937500	0.0000509785843
2.1094453125000	0.0000509786026
2.4610195312500	0.0000509786253


==> anc/GRHydro_example_check/benchmark_results/dens_norm2.xg <==
"dens v time
0.0000000000000	0.0002699839971
0.3515742187500	0.0002699764665
0.7031484375000	0.0002699666064
1.0547226562500	0.0002699544617
1.4062968750000	0.0002699400582
1.7578710937500	0.0002699234563
2.1094453125000	0.0002699048432
2.4610195312500	0.0002698841956


==> anc/GRHydro_example_check/benchmark_results/dens_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118667e-07
-1.4062468750e+01		1.3384391219e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981106180e-07
-1.1249875000e+01		1.4365191094e-07
-1.0312343750e+01		1.4830410281e-07
-9.3748125000e+00		1.5405186023e-07
-8.4372812500e+00		1.6132793503e-07
-7.4997500000e+00		1.2386636971e-04
-6.5622187500e+00		3.7172156546e-04
-5.6246875000e+00		7.1289093645e-04
-4.6871562500e+00		1.1658601330e-03
-3.7496250000e+00		1.7343421185e-03
-2.8120937500e+00		2.3861905287e-03
-1.8745625000e+00		3.0311062063e-03
-9.3703125000e-01		3.5218078087e-03
5.0000000000e-04		3.7072030825e-03
9.3803125000e-01		3.5214246401e-03
1.8755625000e+00		3.0304710121e-03
2.8130937500e+00		2.3854770107e-03
3.7506250000e+00		1.7336810988e-03
4.6881562500e+00		1.1653138020e-03
5.6256875000e+00		7.1247004943e-04
6.5632187500e+00		3.7141126902e-04
7.5007500000e+00		1.2364422229e-04
8.4382812500e+00		1.6131914635e-07
9.3758125000e+00		1.5404500995e-07
1.0313343750e+01		1.4829861798e-07
1.1250875000e+01		1.4364742294e-07
1.2188406250e+01		1.3980732310e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384120424e-07
1.5001000000e+01		1.3147884171e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148681651e-07
-1.4062468750e+01		1.3384715535e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981096893e-07
-1.1249875000e+01		1.4365177820e-07
-1.0312343750e+01		1.4830390535e-07
-9.3748125000e+00		1.5438862462e-07
-8.4372812500e+00		4.2356062175e-07
-7.4997500000e+00		1.2347224791e-04
-6.5622187500e+00		3.7140395139e-04
-5.6246875000e+00		7.1228617452e-04
-4.6871562500e+00		1.1648487258e-03
-3.7496250000e+00		1.7327619454e-03
-2.8120937500e+00		2.3838980892e-03
-1.8745625000e+00		3.0280818628e-03
-9.3703125000e-01		3.5191049984e-03
5.0000000000e-04		3.7014083615e-03
9.3803125000e-01		3.5187259684e-03
1.8755625000e+00		3.0274475597e-03
2.8130937500e+00		2.3831853877e-03
3.7506250000e+00		1.7321016158e-03
4.6881562500e+00		1.1643029140e-03
5.6256875000e+00		7.1186564326e-04
6.5632187500e+00		3.7109392136e-04
7.5007500000e+00		1.2325126779e-04
8.4382812500e+00		4.2253252293e-07
9.3758125000e+00		1.5438018385e-07
1.0313343750e+01		1.4829842061e-07
1.1250875000e+01		1.4364729026e-07
1.2188406250e+01		1.3980723027e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384444627e-07
1.5001000000e+01		1.3148446967e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3149100669e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981068337e-07
-1.1249875000e+01		1.4369322715e-07
-1.0312343750e+01		1.4830331644e-07
-9.3748125000e+00		1.5511312449e-07
-8.4372812500e+00		6.8293714208e-07
-7.4997500000e+00		1.2309088460e-04
-6.5622187500e+00		3.7110056313e-04
-5.6246875000e+00		7.1167686881e-04
-4.6871562500e+00		1.1638331708e-03
-3.7496250000e+00		1.7311618723e-03
-2.8120937500e+00		2.3815624860e-03
-1.8745625000e+00		3.0250254447e-03
-9.3703125000e-01		3.5162917380e-03
5.0000000000e-04		3.6955205442e-03
9.3803125000e-01		3.5159166409e-03
1.8755625000e+00		3.0243922945e-03
2.8130937500e+00		2.3808506570e-03
3.7506250000e+00		1.7305022515e-03
4.6881562500e+00		1.1632878884e-03
5.6256875000e+00		7.1125668879e-04
6.5632187500e+00		3.7079084937e-04
7.5007500000e+00		1.2287102082e-04
8.4382812500e+00		6.8089506619e-07
9.3758125000e+00		1.5510129947e-07
1.0313343750e+01		1.4829783195e-07
1.1250875000e+01		1.4368873154e-07
1.2188406250e+01		1.3980694481e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3148865842e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149287419e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981017481e-07
-1.1249875000e+01		1.4372317070e-07
-1.0312343750e+01		1.4830235774e-07
-9.3748125000e+00		1.5611014868e-07
-8.4372812500e+00		9.3943243767e-07
-7.4997500000e+00		1.2272262166e-04
-6.5622187500e+00		3.7081300938e-04
-5.6246875000e+00		7.1106743266e-04
-4.6871562500e+00		1.1628232703e-03
-3.7496250000e+00		1.7295597944e-03
-2.8120937500e+00		2.3792187378e-03
-1.8745625000e+00		3.0219712330e-03
-9.3703125000e-01		3.5134118895e-03
5.0000000000e-04		3.6896266998e-03
9.3803125000e-01		3.5130404895e-03
1.8755625000e+00		3.0213394467e-03
2.8130937500e+00		2.3785078467e-03
3.7506250000e+00		1.7289008887e-03
4.6881562500e+00		1.1622785199e-03
5.6256875000e+00		7.1064759766e-04
6.5632187500e+00		3.7050365646e-04
7.5007500000e+00		1.2250382271e-04
8.4382812500e+00		9.3638203205e-07
9.3758125000e+00		1.5609376557e-07
1.0313343750e+01		1.4829687359e-07
1.1250875000e+01		1.4371866765e-07
1.2188406250e+01		1.3980643643e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149052525e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980940325e-07
-1.1249875000e+01		1.4377285054e-07
-1.0312343750e+01		1.4830108222e-07
-9.3748125000e+00		1.5733931558e-07
-8.4372812500e+00		1.1928315556e-06
-7.4997500000e+00		1.2236794907e-04
-6.5622187500e+00		3.7054043341e-04
-5.6246875000e+00		7.1045168325e-04
-4.6871562500e+00		1.1618067382e-03
-3.7496250000e+00		1.7279398213e-03
-2.8120937500e+00		2.3768599800e-03
-1.8745625000e+00		3.0189125361e-03
-9.3703125000e-01		3.5104830526e-03
5.0000000000e-04		3.6837644931e-03
9.3803125000e-01		3.5101133818e-03
1.8755625000e+00		3.0182823954e-03
2.8130937500e+00		2.3761499885e-03
3.7506250000e+00		1.7272816458e-03
4.6881562500e+00		1.1612625281e-03
5.6256875000e+00		7.1003219578e-04
6.5632187500e+00		3.7023148716e-04
7.5007500000e+00		1.2215016270e-04
8.4382812500e+00		1.1887798417e-06
9.3758125000e+00		1.5731704539e-07
1.0313343750e+01		1.4829559827e-07
1.1250875000e+01		1.4376833513e-07
1.2188406250e+01		1.3980566513e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980832960e-07
-1.1249875000e+01		1.4384247732e-07
-1.0312343750e+01		1.4829956667e-07
-9.3748125000e+00		1.5876768587e-07
-8.4372812500e+00		1.4429089004e-06
-7.4997500000e+00		1.2202736487e-04
-6.5622187500e+00		3.7028092425e-04
-5.6246875000e+00		7.0983225505e-04
-4.6871562500e+00		1.1607923497e-03
-3.7496250000e+00		1.7263124518e-03
-2.8120937500e+00		2.3745052354e-03
-1.8745625000e+00		3.0158387552e-03
-9.3703125000e-01		3.5075006842e-03
5.0000000000e-04		3.6778973889e-03
9.3803125000e-01		3.5071327203e-03
1.8755625000e+00		3.0152106352e-03
2.8130937500e+00		2.3737959802e-03
3.7506250000e+00		1.7256550751e-03
4.6881562500e+00		1.1602486825e-03
5.6256875000e+00		7.0941311251e-04
6.5632187500e+00		3.6997242323e-04
7.5007500000e+00		1.2181053927e-04
8.4382812500e+00		1.4378639556e-06
9.3758125000e+00		1.5873827671e-07
1.0313343750e+01		1.4829408252e-07
1.1250875000e+01		1.4383794472e-07
1.2188406250e+01		1.3980459184e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980693009e-07
-1.1249875000e+01		1.4393111444e-07
-1.0312343750e+01		1.4829789254e-07
-9.3748125000e+00		1.6036638487e-07
-8.4372812500e+00		1.6894455170e-06
-7.4997500000e+00		1.2169995062e-04
-6.5622187500e+00		3.7003823537e-04
-5.6246875000e+00		7.0921507334e-04
-4.6871562500e+00		1.1597923280e-03
-3.7496250000e+00		1.7247009863e-03
-2.8120937500e+00		2.3722607067e-03
-1.8745625000e+00		3.0128810429e-03
-9.3703125000e-01		3.5046064651e-03
5.0000000000e-04		3.6722483311e-03
9.3803125000e-01		3.5042454806e-03
1.8755625000e+00		3.0122536297e-03
2.8130937500e+00		2.3715520017e-03
3.7506250000e+00		1.7240444269e-03
4.6881562500e+00		1.1592492045e-03
5.6256875000e+00		7.0879627011e-04
6.5632187500e+00		3.6973032502e-04
7.5007500000e+00		1.2148403579e-04
8.4382812500e+00		1.6834163569e-06
9.3758125000e+00		1.6032865764e-07
1.0313343750e+01		1.4829240765e-07
1.1250875000e+01		1.4392655995e-07
1.2188406250e+01		1.3980319277e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980520698e-07
-1.1249875000e+01		1.4403921258e-07
-1.0312343750e+01		1.4829613432e-07
-9.3748125000e+00		1.6213774063e-07
-8.4372812500e+00		1.9322004759e-06
-7.4997500000e+00		1.2138625711e-04
-6.5622187500e+00		3.6982577054e-04
-5.6246875000e+00		7.0860608693e-04
-4.6871562500e+00		1.1588589363e-03
-3.7496250000e+00		1.7232186689e-03
-2.8120937500e+00		2.3702095844e-03
-1.8745625000e+00		3.0101622537e-03
-9.3703125000e-01		3.5018508638e-03
5.0000000000e-04		3.6670733913e-03
9.3803125000e-01		3.5014889833e-03
1.8755625000e+00		3.0095365726e-03
2.8130937500e+00		2.3695014607e-03
3.7506250000e+00		1.7225627780e-03
4.6881562500e+00		1.1583162645e-03
5.6256875000e+00		7.0818761854e-04
6.5632187500e+00		3.6951855501e-04
7.5007500000e+00		1.2117120045e-04
8.4382812500e+00		1.9251957636e-06
9.3758125000e+00		1.6209177067e-07
1.0313343750e+01		1.4829064834e-07
1.1250875000e+01		1.4403463150e-07
1.2188406250e+01		1.3980147015e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


==> anc/GRHydro_example_check/benchmark_results/dens_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118667e-07
-1.4062468750e+01		1.3384391219e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981106180e-07
-1.1249875000e+01		1.4365191094e-07
-1.0312343750e+01		1.4830410281e-07
-9.3748125000e+00		1.5405186023e-07
-8.4372812500e+00		1.6132793503e-07
-7.4997500000e+00		1.2386636971e-04
-6.5622187500e+00		3.7172156546e-04
-5.6246875000e+00		7.1289093645e-04
-4.6871562500e+00		1.1658601330e-03
-3.7496250000e+00		1.7343421185e-03
-2.8120937500e+00		2.3861905287e-03
-1.8745625000e+00		3.0311062063e-03
-9.3703125000e-01		3.5218078087e-03
5.0000000000e-04		3.7072030825e-03
9.3803125000e-01		3.5214246401e-03
1.8755625000e+00		3.0304710121e-03
2.8130937500e+00		2.3854770107e-03
3.7506250000e+00		1.7336810988e-03
4.6881562500e+00		1.1653138020e-03
5.6256875000e+00		7.1247004943e-04
6.5632187500e+00		3.7141126902e-04
7.5007500000e+00		1.2364422229e-04
8.4382812500e+00		1.6131914635e-07
9.3758125000e+00		1.5404500995e-07
1.0313343750e+01		1.4829861798e-07
1.1250875000e+01		1.4364742294e-07
1.2188406250e+01		1.3980732310e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384120424e-07
1.5001000000e+01		1.3147884171e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148681651e-07
-1.4062468750e+01		1.3384715535e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981096893e-07
-1.1249875000e+01		1.4365177820e-07
-1.0312343750e+01		1.4830390535e-07
-9.3748125000e+00		1.5438862462e-07
-8.4372812500e+00		4.2356062175e-07
-7.4997500000e+00		1.2347224791e-04
-6.5622187500e+00		3.7140395139e-04
-5.6246875000e+00		7.1228617452e-04
-4.6871562500e+00		1.1648487258e-03
-3.7496250000e+00		1.7327619454e-03
-2.8120937500e+00		2.3838980892e-03
-1.8745625000e+00		3.0280818628e-03
-9.3703125000e-01		3.5191049984e-03
5.0000000000e-04		3.7014083615e-03
9.3803125000e-01		3.5187259684e-03
1.8755625000e+00		3.0274475597e-03
2.8130937500e+00		2.3831853877e-03
3.7506250000e+00		1.7321016158e-03
4.6881562500e+00		1.1643029140e-03
5.6256875000e+00		7.1186564326e-04
6.5632187500e+00		3.7109392136e-04
7.5007500000e+00		1.2325126779e-04
8.4382812500e+00		4.2253252293e-07
9.3758125000e+00		1.5438018385e-07
1.0313343750e+01		1.4829842061e-07
1.1250875000e+01		1.4364729026e-07
1.2188406250e+01		1.3980723027e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384444627e-07
1.5001000000e+01		1.3148446967e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3149100669e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981068337e-07
-1.1249875000e+01		1.4369322715e-07
-1.0312343750e+01		1.4830331644e-07
-9.3748125000e+00		1.5511312449e-07
-8.4372812500e+00		6.8293714208e-07
-7.4997500000e+00		1.2309088460e-04
-6.5622187500e+00		3.7110056313e-04
-5.6246875000e+00		7.1167686881e-04
-4.6871562500e+00		1.1638331708e-03
-3.7496250000e+00		1.7311618723e-03
-2.8120937500e+00		2.3815624860e-03
-1.8745625000e+00		3.0250254447e-03
-9.3703125000e-01		3.5162917380e-03
5.0000000000e-04		3.6955205442e-03
9.3803125000e-01		3.5159166409e-03
1.8755625000e+00		3.0243922945e-03
2.8130937500e+00		2.3808506570e-03
3.7506250000e+00		1.7305022515e-03
4.6881562500e+00		1.1632878884e-03
5.6256875000e+00		7.1125668879e-04
6.5632187500e+00		3.7079084937e-04
7.5007500000e+00		1.2287102082e-04
8.4382812500e+00		6.8089506619e-07
9.3758125000e+00		1.5510129947e-07
1.0313343750e+01		1.4829783195e-07
1.1250875000e+01		1.4368873154e-07
1.2188406250e+01		1.3980694481e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3148865842e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149287419e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981017481e-07
-1.1249875000e+01		1.4372317070e-07
-1.0312343750e+01		1.4830235774e-07
-9.3748125000e+00		1.5611014868e-07
-8.4372812500e+00		9.3943243767e-07
-7.4997500000e+00		1.2272262166e-04
-6.5622187500e+00		3.7081300938e-04
-5.6246875000e+00		7.1106743266e-04
-4.6871562500e+00		1.1628232703e-03
-3.7496250000e+00		1.7295597944e-03
-2.8120937500e+00		2.3792187378e-03
-1.8745625000e+00		3.0219712330e-03
-9.3703125000e-01		3.5134118895e-03
5.0000000000e-04		3.6896266998e-03
9.3803125000e-01		3.5130404895e-03
1.8755625000e+00		3.0213394467e-03
2.8130937500e+00		2.3785078467e-03
3.7506250000e+00		1.7289008887e-03
4.6881562500e+00		1.1622785199e-03
5.6256875000e+00		7.1064759766e-04
6.5632187500e+00		3.7050365646e-04
7.5007500000e+00		1.2250382271e-04
8.4382812500e+00		9.3638203205e-07
9.3758125000e+00		1.5609376557e-07
1.0313343750e+01		1.4829687359e-07
1.1250875000e+01		1.4371866765e-07
1.2188406250e+01		1.3980643643e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149052525e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980940325e-07
-1.1249875000e+01		1.4377285054e-07
-1.0312343750e+01		1.4830108222e-07
-9.3748125000e+00		1.5733931558e-07
-8.4372812500e+00		1.1928315556e-06
-7.4997500000e+00		1.2236794907e-04
-6.5622187500e+00		3.7054043341e-04
-5.6246875000e+00		7.1045168325e-04
-4.6871562500e+00		1.1618067382e-03
-3.7496250000e+00		1.7279398213e-03
-2.8120937500e+00		2.3768599800e-03
-1.8745625000e+00		3.0189125361e-03
-9.3703125000e-01		3.5104830526e-03
5.0000000000e-04		3.6837644931e-03
9.3803125000e-01		3.5101133818e-03
1.8755625000e+00		3.0182823954e-03
2.8130937500e+00		2.3761499885e-03
3.7506250000e+00		1.7272816458e-03
4.6881562500e+00		1.1612625281e-03
5.6256875000e+00		7.1003219578e-04
6.5632187500e+00		3.7023148716e-04
7.5007500000e+00		1.2215016270e-04
8.4382812500e+00		1.1887798417e-06
9.3758125000e+00		1.5731704539e-07
1.0313343750e+01		1.4829559827e-07
1.1250875000e+01		1.4376833513e-07
1.2188406250e+01		1.3980566513e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980832960e-07
-1.1249875000e+01		1.4384247732e-07
-1.0312343750e+01		1.4829956667e-07
-9.3748125000e+00		1.5876768587e-07
-8.4372812500e+00		1.4429089004e-06
-7.4997500000e+00		1.2202736487e-04
-6.5622187500e+00		3.7028092425e-04
-5.6246875000e+00		7.0983225505e-04
-4.6871562500e+00		1.1607923497e-03
-3.7496250000e+00		1.7263124518e-03
-2.8120937500e+00		2.3745052354e-03
-1.8745625000e+00		3.0158387552e-03
-9.3703125000e-01		3.5075006842e-03
5.0000000000e-04		3.6778973889e-03
9.3803125000e-01		3.5071327203e-03
1.8755625000e+00		3.0152106352e-03
2.8130937500e+00		2.3737959802e-03
3.7506250000e+00		1.7256550751e-03
4.6881562500e+00		1.1602486825e-03
5.6256875000e+00		7.0941311251e-04
6.5632187500e+00		3.6997242323e-04
7.5007500000e+00		1.2181053927e-04
8.4382812500e+00		1.4378639556e-06
9.3758125000e+00		1.5873827671e-07
1.0313343750e+01		1.4829408252e-07
1.1250875000e+01		1.4383794472e-07
1.2188406250e+01		1.3980459184e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980693009e-07
-1.1249875000e+01		1.4393111444e-07
-1.0312343750e+01		1.4829789254e-07
-9.3748125000e+00		1.6036638487e-07
-8.4372812500e+00		1.6894455170e-06
-7.4997500000e+00		1.2169995062e-04
-6.5622187500e+00		3.7003823537e-04
-5.6246875000e+00		7.0921507334e-04
-4.6871562500e+00		1.1597923280e-03
-3.7496250000e+00		1.7247009863e-03
-2.8120937500e+00		2.3722607067e-03
-1.8745625000e+00		3.0128810429e-03
-9.3703125000e-01		3.5046064651e-03
5.0000000000e-04		3.6722483311e-03
9.3803125000e-01		3.5042454806e-03
1.8755625000e+00		3.0122536297e-03
2.8130937500e+00		2.3715520017e-03
3.7506250000e+00		1.7240444269e-03
4.6881562500e+00		1.1592492045e-03
5.6256875000e+00		7.0879627011e-04
6.5632187500e+00		3.6973032502e-04
7.5007500000e+00		1.2148403579e-04
8.4382812500e+00		1.6834163569e-06
9.3758125000e+00		1.6032865764e-07
1.0313343750e+01		1.4829240765e-07
1.1250875000e+01		1.4392655995e-07
1.2188406250e+01		1.3980319277e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980520698e-07
-1.1249875000e+01		1.4403921258e-07
-1.0312343750e+01		1.4829613432e-07
-9.3748125000e+00		1.6213774063e-07
-8.4372812500e+00		1.9322004759e-06
-7.4997500000e+00		1.2138625711e-04
-6.5622187500e+00		3.6982577054e-04
-5.6246875000e+00		7.0860608693e-04
-4.6871562500e+00		1.1588589363e-03
-3.7496250000e+00		1.7232186689e-03
-2.8120937500e+00		2.3702095844e-03
-1.8745625000e+00		3.0101622537e-03
-9.3703125000e-01		3.5018508638e-03
5.0000000000e-04		3.6670733913e-03
9.3803125000e-01		3.5014889833e-03
1.8755625000e+00		3.0095365726e-03
2.8130937500e+00		2.3695014607e-03
3.7506250000e+00		1.7225627780e-03
4.6881562500e+00		1.1583162645e-03
5.6256875000e+00		7.0818761854e-04
6.5632187500e+00		3.6951855501e-04
7.5007500000e+00		1.2117120045e-04
8.4382812500e+00		1.9251957636e-06
9.3758125000e+00		1.6209177067e-07
1.0313343750e+01		1.4829064834e-07
1.1250875000e+01		1.4403463150e-07
1.2188406250e+01		1.3980147015e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


==> anc/GRHydro_example_check/benchmark_results/dens_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118667e-07
-1.4062468750e+01		1.3384391219e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981106180e-07
-1.1249875000e+01		1.4365191094e-07
-1.0312343750e+01		1.4830410281e-07
-9.3748125000e+00		1.5405186023e-07
-8.4372812500e+00		1.6132793503e-07
-7.4997500000e+00		1.2386636971e-04
-6.5622187500e+00		3.7172156546e-04
-5.6246875000e+00		7.1289093645e-04
-4.6871562500e+00		1.1658601330e-03
-3.7496250000e+00		1.7343421185e-03
-2.8120937500e+00		2.3861905287e-03
-1.8745625000e+00		3.0311062063e-03
-9.3703125000e-01		3.5218078087e-03
5.0000000000e-04		3.7072030825e-03
9.3803125000e-01		3.5214246401e-03
1.8755625000e+00		3.0304710121e-03
2.8130937500e+00		2.3854770107e-03
3.7506250000e+00		1.7336810988e-03
4.6881562500e+00		1.1653138020e-03
5.6256875000e+00		7.1247004943e-04
6.5632187500e+00		3.7141126902e-04
7.5007500000e+00		1.2364422229e-04
8.4382812500e+00		1.6131914635e-07
9.3758125000e+00		1.5404500995e-07
1.0313343750e+01		1.4829861798e-07
1.1250875000e+01		1.4364742294e-07
1.2188406250e+01		1.3980732310e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384120424e-07
1.5001000000e+01		1.3147884171e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148681651e-07
-1.4062468750e+01		1.3384715535e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981096893e-07
-1.1249875000e+01		1.4365177820e-07
-1.0312343750e+01		1.4830390535e-07
-9.3748125000e+00		1.5438862462e-07
-8.4372812500e+00		4.2356062175e-07
-7.4997500000e+00		1.2347224791e-04
-6.5622187500e+00		3.7140395139e-04
-5.6246875000e+00		7.1228617452e-04
-4.6871562500e+00		1.1648487258e-03
-3.7496250000e+00		1.7327619454e-03
-2.8120937500e+00		2.3838980892e-03
-1.8745625000e+00		3.0280818628e-03
-9.3703125000e-01		3.5191049984e-03
5.0000000000e-04		3.7014083615e-03
9.3803125000e-01		3.5187259684e-03
1.8755625000e+00		3.0274475597e-03
2.8130937500e+00		2.3831853877e-03
3.7506250000e+00		1.7321016158e-03
4.6881562500e+00		1.1643029140e-03
5.6256875000e+00		7.1186564326e-04
6.5632187500e+00		3.7109392136e-04
7.5007500000e+00		1.2325126779e-04
8.4382812500e+00		4.2253252293e-07
9.3758125000e+00		1.5438018385e-07
1.0313343750e+01		1.4829842061e-07
1.1250875000e+01		1.4364729026e-07
1.2188406250e+01		1.3980723027e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384444627e-07
1.5001000000e+01		1.3148446967e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3149100669e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981068337e-07
-1.1249875000e+01		1.4369322715e-07
-1.0312343750e+01		1.4830331644e-07
-9.3748125000e+00		1.5511312449e-07
-8.4372812500e+00		6.8293714208e-07
-7.4997500000e+00		1.2309088460e-04
-6.5622187500e+00		3.7110056313e-04
-5.6246875000e+00		7.1167686881e-04
-4.6871562500e+00		1.1638331708e-03
-3.7496250000e+00		1.7311618723e-03
-2.8120937500e+00		2.3815624860e-03
-1.8745625000e+00		3.0250254447e-03
-9.3703125000e-01		3.5162917380e-03
5.0000000000e-04		3.6955205442e-03
9.3803125000e-01		3.5159166409e-03
1.8755625000e+00		3.0243922945e-03
2.8130937500e+00		2.3808506570e-03
3.7506250000e+00		1.7305022515e-03
4.6881562500e+00		1.1632878884e-03
5.6256875000e+00		7.1125668879e-04
6.5632187500e+00		3.7079084937e-04
7.5007500000e+00		1.2287102082e-04
8.4382812500e+00		6.8089506619e-07
9.3758125000e+00		1.5510129947e-07
1.0313343750e+01		1.4829783195e-07
1.1250875000e+01		1.4368873154e-07
1.2188406250e+01		1.3980694481e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3148865842e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149287419e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981017481e-07
-1.1249875000e+01		1.4372317070e-07
-1.0312343750e+01		1.4830235774e-07
-9.3748125000e+00		1.5611014868e-07
-8.4372812500e+00		9.3943243767e-07
-7.4997500000e+00		1.2272262166e-04
-6.5622187500e+00		3.7081300938e-04
-5.6246875000e+00		7.1106743266e-04
-4.6871562500e+00		1.1628232703e-03
-3.7496250000e+00		1.7295597944e-03
-2.8120937500e+00		2.3792187378e-03
-1.8745625000e+00		3.0219712330e-03
-9.3703125000e-01		3.5134118895e-03
5.0000000000e-04		3.6896266998e-03
9.3803125000e-01		3.5130404895e-03
1.8755625000e+00		3.0213394467e-03
2.8130937500e+00		2.3785078467e-03
3.7506250000e+00		1.7289008887e-03
4.6881562500e+00		1.1622785199e-03
5.6256875000e+00		7.1064759766e-04
6.5632187500e+00		3.7050365646e-04
7.5007500000e+00		1.2250382271e-04
8.4382812500e+00		9.3638203205e-07
9.3758125000e+00		1.5609376557e-07
1.0313343750e+01		1.4829687359e-07
1.1250875000e+01		1.4371866765e-07
1.2188406250e+01		1.3980643643e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149052525e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980940325e-07
-1.1249875000e+01		1.4377285054e-07
-1.0312343750e+01		1.4830108222e-07
-9.3748125000e+00		1.5733931558e-07
-8.4372812500e+00		1.1928315556e-06
-7.4997500000e+00		1.2236794907e-04
-6.5622187500e+00		3.7054043341e-04
-5.6246875000e+00		7.1045168325e-04
-4.6871562500e+00		1.1618067382e-03
-3.7496250000e+00		1.7279398213e-03
-2.8120937500e+00		2.3768599800e-03
-1.8745625000e+00		3.0189125361e-03
-9.3703125000e-01		3.5104830526e-03
5.0000000000e-04		3.6837644931e-03
9.3803125000e-01		3.5101133818e-03
1.8755625000e+00		3.0182823954e-03
2.8130937500e+00		2.3761499885e-03
3.7506250000e+00		1.7272816458e-03
4.6881562500e+00		1.1612625281e-03
5.6256875000e+00		7.1003219578e-04
6.5632187500e+00		3.7023148716e-04
7.5007500000e+00		1.2215016270e-04
8.4382812500e+00		1.1887798417e-06
9.3758125000e+00		1.5731704539e-07
1.0313343750e+01		1.4829559827e-07
1.1250875000e+01		1.4376833513e-07
1.2188406250e+01		1.3980566513e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980832960e-07
-1.1249875000e+01		1.4384247732e-07
-1.0312343750e+01		1.4829956667e-07
-9.3748125000e+00		1.5876768587e-07
-8.4372812500e+00		1.4429089004e-06
-7.4997500000e+00		1.2202736487e-04
-6.5622187500e+00		3.7028092425e-04
-5.6246875000e+00		7.0983225505e-04
-4.6871562500e+00		1.1607923497e-03
-3.7496250000e+00		1.7263124518e-03
-2.8120937500e+00		2.3745052354e-03
-1.8745625000e+00		3.0158387552e-03
-9.3703125000e-01		3.5075006842e-03
5.0000000000e-04		3.6778973889e-03
9.3803125000e-01		3.5071327203e-03
1.8755625000e+00		3.0152106352e-03
2.8130937500e+00		2.3737959802e-03
3.7506250000e+00		1.7256550751e-03
4.6881562500e+00		1.1602486825e-03
5.6256875000e+00		7.0941311251e-04
6.5632187500e+00		3.6997242323e-04
7.5007500000e+00		1.2181053927e-04
8.4382812500e+00		1.4378639556e-06
9.3758125000e+00		1.5873827671e-07
1.0313343750e+01		1.4829408252e-07
1.1250875000e+01		1.4383794472e-07
1.2188406250e+01		1.3980459184e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980693009e-07
-1.1249875000e+01		1.4393111444e-07
-1.0312343750e+01		1.4829789254e-07
-9.3748125000e+00		1.6036638487e-07
-8.4372812500e+00		1.6894455170e-06
-7.4997500000e+00		1.2169995062e-04
-6.5622187500e+00		3.7003823537e-04
-5.6246875000e+00		7.0921507334e-04
-4.6871562500e+00		1.1597923280e-03
-3.7496250000e+00		1.7247009863e-03
-2.8120937500e+00		2.3722607067e-03
-1.8745625000e+00		3.0128810429e-03
-9.3703125000e-01		3.5046064651e-03
5.0000000000e-04		3.6722483311e-03
9.3803125000e-01		3.5042454806e-03
1.8755625000e+00		3.0122536297e-03
2.8130937500e+00		2.3715520017e-03
3.7506250000e+00		1.7240444269e-03
4.6881562500e+00		1.1592492045e-03
5.6256875000e+00		7.0879627011e-04
6.5632187500e+00		3.6973032502e-04
7.5007500000e+00		1.2148403579e-04
8.4382812500e+00		1.6834163569e-06
9.3758125000e+00		1.6032865764e-07
1.0313343750e+01		1.4829240765e-07
1.1250875000e+01		1.4392655995e-07
1.2188406250e+01		1.3980319277e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980520698e-07
-1.1249875000e+01		1.4403921258e-07
-1.0312343750e+01		1.4829613432e-07
-9.3748125000e+00		1.6213774063e-07
-8.4372812500e+00		1.9322004759e-06
-7.4997500000e+00		1.2138625711e-04
-6.5622187500e+00		3.6982577054e-04
-5.6246875000e+00		7.0860608693e-04
-4.6871562500e+00		1.1588589363e-03
-3.7496250000e+00		1.7232186689e-03
-2.8120937500e+00		2.3702095844e-03
-1.8745625000e+00		3.0101622537e-03
-9.3703125000e-01		3.5018508638e-03
5.0000000000e-04		3.6670733913e-03
9.3803125000e-01		3.5014889833e-03
1.8755625000e+00		3.0095365726e-03
2.8130937500e+00		2.3695014607e-03
3.7506250000e+00		1.7225627780e-03
4.6881562500e+00		1.1583162645e-03
5.6256875000e+00		7.0818761854e-04
6.5632187500e+00		3.6951855501e-04
7.5007500000e+00		1.2117120045e-04
8.4382812500e+00		1.9251957636e-06
9.3758125000e+00		1.6209177067e-07
1.0313343750e+01		1.4829064834e-07
1.1250875000e+01		1.4403463150e-07
1.2188406250e+01		1.3980147015e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


==> anc/GRHydro_example_check/benchmark_results/eps_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000000000e-05
-2.2733058596e+01		1.0000000000e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		7.2219006219e-05
-6.4945410093e+00		2.1373637815e-02
-4.8706892506e+00		5.0455351209e-02
-3.2468374920e+00		8.4649304100e-02
-1.6229857333e+00		1.1520020591e-01
8.6602540378e-04		1.2799999584e-01
1.6247177841e+00		1.1517452780e-01
3.2485695428e+00		8.4612544773e-02
4.8724213015e+00		5.0420704352e-02
6.4962730601e+00		2.1346660210e-02
8.1201248188e+00		5.3713844673e-05
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000000000e-05
2.4358642406e+01		1.0000000000e-05
2.5982494164e+01		1.0000000000e-05


"Time = 3.5157421875e-01
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000000000e-05
-2.2733058596e+01		1.0000001165e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		1.1950962894e-04
-6.4945410093e+00		2.1373294371e-02
-4.8706892506e+00		5.0455182021e-02
-3.2468374920e+00		8.4650452027e-02
-1.6229857333e+00		1.1529068590e-01
8.6602540378e-04		1.2780104111e-01
1.6247177841e+00		1.1526534646e-01
3.2485695428e+00		8.4613702030e-02
4.8724213015e+00		5.0420535786e-02
6.4962730601e+00		2.1346316399e-02
8.1201248188e+00		1.0133739857e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000001165e-05
2.4358642406e+01		1.0000000000e-05
2.5982494164e+01		1.0000000000e-05


"Time = 7.0314843750e-01
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000000000e-05
-2.2733058596e+01		1.0000005173e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		1.6523366878e-04
-6.4945410093e+00		2.1372248858e-02
-4.8706892506e+00		5.0454776388e-02
-3.2468374920e+00		8.4653595403e-02
-1.6229857333e+00		1.1537884546e-01
8.6602540378e-04		1.2760088104e-01
1.6247177841e+00		1.1535382604e-01
3.2485695428e+00		8.4616872239e-02
4.8724213015e+00		5.0420132499e-02
6.4962730601e+00		2.1345271147e-02
8.1201248188e+00		1.4742982734e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000005173e-05
2.4358642406e+01		1.0000000000e-05
2.5982494164e+01		1.0000000000e-05


"Time = 1.0547226562e+00
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000000000e-05
-2.2733058596e+01		1.0000013168e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		2.0932892661e-04
-6.4945410093e+00		2.1370469922e-02
-4.8706892506e+00		5.0454338766e-02
-3.2468374920e+00		8.4658153954e-02
-1.6229857333e+00		1.1546387910e-01
8.6602540378e-04		1.2740213198e-01
1.6247177841e+00		1.1543915974e-01
3.2485695428e+00		8.4621472909e-02
4.8724213015e+00		5.0419699845e-02
6.4962730601e+00		2.1343494276e-02
8.1201248188e+00		1.9192972041e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000013166e-05
2.4358642406e+01		1.0000000000e-05
2.5982494164e+01		1.0000000000e-05


"Time = 1.4062968750e+00
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000007748e-05
-2.2733058596e+01		1.0000025590e-05
-2.1109206837e+01		1.0000000738e-05
-1.9485355079e+01		1.0001574710e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		2.5125658520e-04
-6.4945410093e+00		2.1367895760e-02
-4.8706892506e+00		5.0454100967e-02
-3.2468374920e+00		8.4663503493e-02
-1.6229857333e+00		1.1554607918e-01
8.6602540378e-04		1.2720574737e-01
1.6247177841e+00		1.1552147371e-01
3.2485695428e+00		8.4626886733e-02
4.8724213015e+00		5.0419465183e-02
6.4962730601e+00		2.1340924935e-02
8.1201248188e+00		2.3466666261e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0001574472e-05
2.1110938888e+01		1.0000000740e-05
2.2734790647e+01		1.0000025587e-05
2.4358642406e+01		1.0000007747e-05
2.5982494164e+01		1.0000000000e-05


"Time = 1.7578710937e+00
-2.5980762114e+01		1.0000002969e-05
-2.4356910355e+01		1.0000023618e-05
-2.2733058596e+01		1.0000042501e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0001843292e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		2.9078474067e-04
-6.4945410093e+00		2.1364394329e-02
-4.8706892506e+00		5.0454682460e-02
-3.2468374920e+00		8.4668861711e-02
-1.6229857333e+00		1.1562608388e-01
8.6602540378e-04		1.2701019023e-01
1.6247177841e+00		1.1560159223e-01
3.2485695428e+00		8.4632339116e-02
4.8724213015e+00		5.0420039935e-02
6.4962730601e+00		2.1337434036e-02
8.1201248188e+00		2.7501430541e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0001842993e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000042495e-05
2.4358642406e+01		1.0000023615e-05
2.5982494164e+01		1.0000002970e-05


"Time = 2.1094453125e+00
-2.5980762114e+01		1.0000015628e-05
-2.4356910355e+01		1.0000046366e-05
-2.2733058596e+01		1.0000063831e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		3.2802863028e-04
-6.4945410093e+00		2.1359732867e-02
-4.8706892506e+00		5.0456626620e-02
-3.2468374920e+00		8.4674025689e-02
-1.6229857333e+00		1.1569753920e-01
8.6602540378e-04		1.2682296139e-01
1.6247177841e+00		1.1567356447e-01
3.2485695428e+00		8.4637497505e-02
4.8724213015e+00		5.0421977636e-02
6.4962730601e+00		2.1332791555e-02
8.1201248188e+00		3.1290744458e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000063821e-05
2.4358642406e+01		1.0000046359e-05
2.5982494164e+01		1.0000015627e-05


"Time = 2.4610195312e+00
-2.5980762114e+01		1.0000036861e-05
-2.4356910355e+01		1.0000074815e-05
-2.2733058596e+01		1.0000089513e-05
-2.1109206837e+01		1.0000009413e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0013736975e-05
-1.6237651561e+01		1.0000068406e-05
-1.4613799803e+01		1.0005193250e-05
-1.2989948044e+01		1.0003031612e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		3.6364468234e-04
-6.4945410093e+00		2.1354044444e-02
-4.8706892506e+00		5.0459387236e-02
-3.2468374920e+00		8.4680641180e-02
-1.6229857333e+00		1.1575737474e-01
8.6602540378e-04		1.2665278152e-01
1.6247177841e+00		1.1573327695e-01
3.2485695428e+00		8.4644191856e-02
4.8724213015e+00		5.0424728003e-02
6.4962730601e+00		2.1327121580e-02
8.1201248188e+00		3.4878271392e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0003031000e-05
1.4615531854e+01		1.0005192244e-05
1.6239383612e+01		1.0000068386e-05
1.7863235371e+01		1.0013734728e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000009413e-05
2.2734790647e+01		1.0000089498e-05
2.4358642406e+01		1.0000074802e-05
2.5982494164e+01		1.0000036857e-05


==> anc/GRHydro_example_check/benchmark_results/eps_maximum.xg <==
"eps v time
0.0000000000000	0.1279999958351
0.3515742187500	0.1278010411122
0.7031484375000	0.1276008810430
1.0547226562500	0.1274021319826
1.4062968750000	0.1272057473743
1.7578710937500	0.1270101902252
2.1094453125000	0.1268229613943
2.4610195312500	0.1266527815245


==> anc/GRHydro_example_check/benchmark_results/eps_minimum.xg <==
"eps v time
0.0000000000000	0.0000100000000
0.3515742187500	0.0000100000000
0.7031484375000	0.0000100000000
1.0547226562500	0.0000100000000
1.4062968750000	0.0000100000000
1.7578710937500	0.0000100000000
2.1094453125000	0.0000100000000
2.4610195312500	0.0000100000000


==> anc/GRHydro_example_check/benchmark_results/eps_norm1.xg <==
"eps v time
0.0000000000000	0.0023465361261
0.3515742187500	0.0023465648795
0.7031484375000	0.0023466047592
1.0547226562500	0.0023466554034
1.4062968750000	0.0023467163026
1.7578710937500	0.0023467869236
2.1094453125000	0.0023468664229
2.4610195312500	0.0023469541404


==> anc/GRHydro_example_check/benchmark_results/eps_norm2.xg <==
"eps v time
0.0000000000000	0.0114469034947
0.3515742187500	0.0114465805756
0.7031484375000	0.0114462447960
1.0547226562500	0.0114458936805
1.4062968750000	0.0114455236147
1.7578710937500	0.0114451302849
2.1094453125000	0.0114447110527
2.4610195312500	0.0114442578889


==> anc/GRHydro_example_check/benchmark_results/eps_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000000000e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0000000000e-05
-8.4372812500e+00		1.0000000000e-05
-7.4997500000e+00		7.2529424086e-03
-6.5622187500e+00		2.0326313159e-02
-5.6246875000e+00		3.6049890672e-02
-4.6871562500e+00		5.4161822971e-02
-3.7496250000e+00		7.3893919065e-02
-2.8120937500e+00		9.3724408138e-02
-1.8745625000e+00		1.1126260974e-01
-9.3703125000e-01		1.2355413765e-01
5.0000000000e-04		1.2799999584e-01
9.3803125000e-01		1.2354484331e-01
1.8755625000e+00		1.1124616148e-01
2.8130937500e+00		9.3703980883e-02
3.7506250000e+00		7.3872471271e-02
4.6881562500e+00		5.4141445771e-02
5.6256875000e+00		3.6031764555e-02
6.5632187500e+00		2.0310942344e-02
7.5007500000e+00		7.2404201366e-03
8.4382812500e+00		1.0000000000e-05
9.3758125000e+00		1.0000000000e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000000000e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000008737e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0021792807e-05
-8.4372812500e+00		2.6251194611e-05
-7.4997500000e+00		7.2298671662e-03
-6.5622187500e+00		2.0308959759e-02
-5.6246875000e+00		3.6019340221e-02
-4.6871562500e+00		5.4114907389e-02
-3.7496250000e+00		7.3826761238e-02
-2.8120937500e+00		9.3634734360e-02
-1.8745625000e+00		1.1115227789e-01
-9.3703125000e-01		1.2346033800e-01
5.0000000000e-04		1.2780104111e-01
9.3803125000e-01		1.2345118544e-01
1.8755625000e+00		1.1113585511e-01
2.8130937500e+00		9.3614331595e-02
3.7506250000e+00		7.3805336579e-02
4.6881562500e+00		5.4094549904e-02
5.6256875000e+00		3.6001229390e-02
6.5632187500e+00		2.0293602133e-02
7.5007500000e+00		7.2174116779e-03
8.4382812500e+00		2.6188926527e-05
9.3758125000e+00		1.0021690538e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000008735e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000034736e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0002865805e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0068621025e-05
-8.4372812500e+00		4.2325338626e-05
-7.4997500000e+00		7.2075415548e-03
-6.5622187500e+00		2.0292408230e-02
-5.6246875000e+00		3.5988614599e-02
-4.6871562500e+00		5.4067923016e-02
-3.7496250000e+00		7.3759054249e-02
-2.8120937500e+00		9.3544033046e-02
-1.8745625000e+00		1.1104202195e-01
-9.3703125000e-01		1.2336457453e-01
5.0000000000e-04		1.2760088104e-01
9.3803125000e-01		1.2335555604e-01
1.8755625000e+00		1.1102563352e-01
2.8130937500e+00		9.3523656313e-02
3.7506250000e+00		7.3737653167e-02
4.6881562500e+00		5.4047585588e-02
5.6256875000e+00		3.5970518760e-02
6.5632187500e+00		2.0277066551e-02
7.5007500000e+00		7.1951498969e-03
8.4382812500e+00		4.2201124546e-05
9.3758125000e+00		1.0068301156e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0002865366e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000034726e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000020371e-05
-1.3124937500e+01		1.0000082746e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0004855005e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0133005147e-05
-8.4372812500e+00		5.8222441045e-05
-7.4997500000e+00		7.1859834230e-03
-6.5622187500e+00		2.0276738369e-02
-5.6246875000e+00		3.5957924062e-02
-4.6871562500e+00		5.4021298496e-02
-3.7496250000e+00		7.3691504606e-02
-2.8120937500e+00		9.3453569999e-02
-1.8745625000e+00		1.1093291841e-01
-9.3703125000e-01		1.2326815381e-01
5.0000000000e-04		1.2740213198e-01
9.3803125000e-01		1.2325926096e-01
1.8755625000e+00		1.1091657152e-01
2.8130937500e+00		9.3433221407e-02
3.7506250000e+00		7.3670127131e-02
4.6881562500e+00		5.4000981177e-02
5.6256875000e+00		3.5939842863e-02
6.5632187500e+00		2.0261415107e-02
7.5007500000e+00		7.1736526438e-03
8.4382812500e+00		5.8036612650e-05
9.3758125000e+00		1.0132392263e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0004854141e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000082722e-05
1.4063468750e+01		1.0000020367e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000089511e-05
-1.3124937500e+01		1.0000153421e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0008143159e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0212322149e-05
-8.4372812500e+00		7.3929239106e-05
-7.4997500000e+00		7.1652214224e-03
-6.5622187500e+00		2.0261893277e-02
-5.6246875000e+00		3.5926945167e-02
-4.6871562500e+00		5.3974445420e-02
-3.7496250000e+00		7.3623396361e-02
-2.8120937500e+00		9.3362988619e-02
-1.8745625000e+00		1.1082456298e-01
-9.3703125000e-01		1.2317144378e-01
5.0000000000e-04		1.2720574737e-01
9.3803125000e-01		1.2316260753e-01
1.8755625000e+00		1.1080826759e-01
2.8130937500e+00		9.3342666246e-02
3.7506250000e+00		7.3602042865e-02
4.6881562500e+00		5.3954148484e-02
5.6256875000e+00		3.5908878672e-02
6.5632187500e+00		2.0246590969e-02
7.5007500000e+00		7.1529485458e-03
8.4382812500e+00		7.3682211622e-05
9.3758125000e+00		1.0211330627e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0008141595e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000153376e-05
1.4063468750e+01		1.0000089488e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000065187e-05
-1.4062468750e+01		1.0000191100e-05
-1.3124937500e+01		1.0000245724e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0012746366e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0304433564e-05
-8.4372812500e+00		8.9431591739e-05
-7.4997500000e+00		7.1452866222e-03
-6.5622187500e+00		2.0247757530e-02
-5.6246875000e+00		3.5895801834e-02
-4.6871562500e+00		5.3927763378e-02
-3.7496250000e+00		7.3555157049e-02
-2.8120937500e+00		9.3272978138e-02
-1.8745625000e+00		1.1071644088e-01
-9.3703125000e-01		1.2307403534e-01
5.0000000000e-04		1.2701019023e-01
9.3803125000e-01		1.2306525494e-01
1.8755625000e+00		1.1070021054e-01
2.8130937500e+00		9.3252675300e-02
3.7506250000e+00		7.3533830260e-02
4.6881562500e+00		5.3907486882e-02
5.6256875000e+00		3.5877749848e-02
6.5632187500e+00		2.0232478310e-02
7.5007500000e+00		7.1330686836e-03
8.4382812500e+00		8.9123844414e-05
9.3758125000e+00		1.0302982643e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0012743835e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000245653e-05
1.4063468750e+01		1.0000191051e-05
1.5001000000e+01		1.0000065172e-05


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000177692e-05
-1.4062468750e+01		1.0000315258e-05
-1.3124937500e+01		1.0000358099e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0018601216e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0407464744e-05
-8.4372812500e+00		1.0471558840e-04
-7.4997500000e+00		7.1261274382e-03
-6.5622187500e+00		2.0234525507e-02
-5.6246875000e+00		3.5864783685e-02
-4.6871562500e+00		5.3881819121e-02
-3.7496250000e+00		7.3487776112e-02
-2.8120937500e+00		9.3187680932e-02
-1.8745625000e+00		1.1061327320e-01
-9.3703125000e-01		1.2298065957e-01
5.0000000000e-04		1.2682296139e-01
9.3803125000e-01		1.2297212028e-01
1.8755625000e+00		1.1059705995e-01
2.8130937500e+00		9.3167390446e-02
3.7506250000e+00		7.3466476724e-02
4.6881562500e+00		5.3861563075e-02
5.6256875000e+00		3.5846745867e-02
6.5632187500e+00		2.0219277360e-02
7.5007500000e+00		7.1139615391e-03
8.4382812500e+00		1.0434765796e-04
9.3758125000e+00		1.0405478225e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0018597468e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000357997e-05
1.4063468750e+01		1.0000315177e-05
1.5001000000e+01		1.0000177652e-05


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000317139e-05
-1.4062468750e+01		1.0000455286e-05
-1.3124937500e+01		1.0000488843e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0025741021e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0521565399e-05
-8.4372812500e+00		1.1976579341e-04
-7.4997500000e+00		7.1077767560e-03
-6.5622187500e+00		2.0222920605e-02
-5.6246875000e+00		3.5834177528e-02
-4.6871562500e+00		5.3839040656e-02
-3.7496250000e+00		7.3426083723e-02
-2.8120937500e+00		9.3110357455e-02
-1.8745625000e+00		1.1051950093e-01
-9.3703125000e-01		1.2289286665e-01
5.0000000000e-04		1.2665278152e-01
9.3803125000e-01		1.2288429266e-01
1.8755625000e+00		1.1050334305e-01
2.8130937500e+00		9.3090080995e-02
3.7506250000e+00		7.3404805761e-02
4.6881562500e+00		5.3818800966e-02
5.6256875000e+00		3.5816153581e-02
6.5632187500e+00		2.0207709290e-02
7.5007500000e+00		7.0956598138e-03
8.4382812500e+00		1.1933819532e-04
9.3758125000e+00		1.0519048560e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0025735811e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000488705e-05
1.4063468750e+01		1.0000455171e-05
1.5001000000e+01		1.0000317069e-05


==> anc/GRHydro_example_check/benchmark_results/eps_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000000000e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0000000000e-05
-8.4372812500e+00		1.0000000000e-05
-7.4997500000e+00		7.2529424086e-03
-6.5622187500e+00		2.0326313159e-02
-5.6246875000e+00		3.6049890672e-02
-4.6871562500e+00		5.4161822971e-02
-3.7496250000e+00		7.3893919065e-02
-2.8120937500e+00		9.3724408138e-02
-1.8745625000e+00		1.1126260974e-01
-9.3703125000e-01		1.2355413765e-01
5.0000000000e-04		1.2799999584e-01
9.3803125000e-01		1.2354484331e-01
1.8755625000e+00		1.1124616148e-01
2.8130937500e+00		9.3703980883e-02
3.7506250000e+00		7.3872471271e-02
4.6881562500e+00		5.4141445771e-02
5.6256875000e+00		3.6031764555e-02
6.5632187500e+00		2.0310942344e-02
7.5007500000e+00		7.2404201366e-03
8.4382812500e+00		1.0000000000e-05
9.3758125000e+00		1.0000000000e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000000000e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000008737e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0021792807e-05
-8.4372812500e+00		2.6251194611e-05
-7.4997500000e+00		7.2298671662e-03
-6.5622187500e+00		2.0308959759e-02
-5.6246875000e+00		3.6019340221e-02
-4.6871562500e+00		5.4114907389e-02
-3.7496250000e+00		7.3826761238e-02
-2.8120937500e+00		9.3634734360e-02
-1.8745625000e+00		1.1115227789e-01
-9.3703125000e-01		1.2346033800e-01
5.0000000000e-04		1.2780104111e-01
9.3803125000e-01		1.2345118544e-01
1.8755625000e+00		1.1113585511e-01
2.8130937500e+00		9.3614331595e-02
3.7506250000e+00		7.3805336579e-02
4.6881562500e+00		5.4094549904e-02
5.6256875000e+00		3.6001229390e-02
6.5632187500e+00		2.0293602133e-02
7.5007500000e+00		7.2174116779e-03
8.4382812500e+00		2.6188926527e-05
9.3758125000e+00		1.0021690538e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000008735e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000034736e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0002865805e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0068621025e-05
-8.4372812500e+00		4.2325338626e-05
-7.4997500000e+00		7.2075415548e-03
-6.5622187500e+00		2.0292408230e-02
-5.6246875000e+00		3.5988614599e-02
-4.6871562500e+00		5.4067923016e-02
-3.7496250000e+00		7.3759054249e-02
-2.8120937500e+00		9.3544033046e-02
-1.8745625000e+00		1.1104202195e-01
-9.3703125000e-01		1.2336457453e-01
5.0000000000e-04		1.2760088104e-01
9.3803125000e-01		1.2335555604e-01
1.8755625000e+00		1.1102563352e-01
2.8130937500e+00		9.3523656313e-02
3.7506250000e+00		7.3737653167e-02
4.6881562500e+00		5.4047585588e-02
5.6256875000e+00		3.5970518760e-02
6.5632187500e+00		2.0277066551e-02
7.5007500000e+00		7.1951498969e-03
8.4382812500e+00		4.2201124546e-05
9.3758125000e+00		1.0068301156e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0002865366e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000034726e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000020371e-05
-1.3124937500e+01		1.0000082746e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0004855005e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0133005147e-05
-8.4372812500e+00		5.8222441045e-05
-7.4997500000e+00		7.1859834230e-03
-6.5622187500e+00		2.0276738369e-02
-5.6246875000e+00		3.5957924062e-02
-4.6871562500e+00		5.4021298496e-02
-3.7496250000e+00		7.3691504606e-02
-2.8120937500e+00		9.3453569999e-02
-1.8745625000e+00		1.1093291841e-01
-9.3703125000e-01		1.2326815381e-01
5.0000000000e-04		1.2740213198e-01
9.3803125000e-01		1.2325926096e-01
1.8755625000e+00		1.1091657152e-01
2.8130937500e+00		9.3433221407e-02
3.7506250000e+00		7.3670127131e-02
4.6881562500e+00		5.4000981177e-02
5.6256875000e+00		3.5939842863e-02
6.5632187500e+00		2.0261415107e-02
7.5007500000e+00		7.1736526438e-03
8.4382812500e+00		5.8036612650e-05
9.3758125000e+00		1.0132392263e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0004854141e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000082722e-05
1.4063468750e+01		1.0000020367e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000089511e-05
-1.3124937500e+01		1.0000153421e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0008143159e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0212322149e-05
-8.4372812500e+00		7.3929239106e-05
-7.4997500000e+00		7.1652214224e-03
-6.5622187500e+00		2.0261893277e-02
-5.6246875000e+00		3.5926945167e-02
-4.6871562500e+00		5.3974445420e-02
-3.7496250000e+00		7.3623396361e-02
-2.8120937500e+00		9.3362988619e-02
-1.8745625000e+00		1.1082456298e-01
-9.3703125000e-01		1.2317144378e-01
5.0000000000e-04		1.2720574737e-01
9.3803125000e-01		1.2316260753e-01
1.8755625000e+00		1.1080826759e-01
2.8130937500e+00		9.3342666246e-02
3.7506250000e+00		7.3602042865e-02
4.6881562500e+00		5.3954148484e-02
5.6256875000e+00		3.5908878672e-02
6.5632187500e+00		2.0246590969e-02
7.5007500000e+00		7.1529485458e-03
8.4382812500e+00		7.3682211622e-05
9.3758125000e+00		1.0211330627e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0008141595e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000153376e-05
1.4063468750e+01		1.0000089488e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000065187e-05
-1.4062468750e+01		1.0000191100e-05
-1.3124937500e+01		1.0000245724e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0012746366e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0304433564e-05
-8.4372812500e+00		8.9431591739e-05
-7.4997500000e+00		7.1452866222e-03
-6.5622187500e+00		2.0247757530e-02
-5.6246875000e+00		3.5895801834e-02
-4.6871562500e+00		5.3927763378e-02
-3.7496250000e+00		7.3555157049e-02
-2.8120937500e+00		9.3272978138e-02
-1.8745625000e+00		1.1071644088e-01
-9.3703125000e-01		1.2307403534e-01
5.0000000000e-04		1.2701019023e-01
9.3803125000e-01		1.2306525494e-01
1.8755625000e+00		1.1070021054e-01
2.8130937500e+00		9.3252675300e-02
3.7506250000e+00		7.3533830260e-02
4.6881562500e+00		5.3907486882e-02
5.6256875000e+00		3.5877749848e-02
6.5632187500e+00		2.0232478310e-02
7.5007500000e+00		7.1330686836e-03
8.4382812500e+00		8.9123844414e-05
9.3758125000e+00		1.0302982643e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0012743835e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000245653e-05
1.4063468750e+01		1.0000191051e-05
1.5001000000e+01		1.0000065172e-05


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000177692e-05
-1.4062468750e+01		1.0000315258e-05
-1.3124937500e+01		1.0000358099e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0018601216e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0407464744e-05
-8.4372812500e+00		1.0471558840e-04
-7.4997500000e+00		7.1261274382e-03
-6.5622187500e+00		2.0234525507e-02
-5.6246875000e+00		3.5864783685e-02
-4.6871562500e+00		5.3881819121e-02
-3.7496250000e+00		7.3487776112e-02
-2.8120937500e+00		9.3187680932e-02
-1.8745625000e+00		1.1061327320e-01
-9.3703125000e-01		1.2298065957e-01
5.0000000000e-04		1.2682296139e-01
9.3803125000e-01		1.2297212028e-01
1.8755625000e+00		1.1059705995e-01
2.8130937500e+00		9.3167390446e-02
3.7506250000e+00		7.3466476724e-02
4.6881562500e+00		5.3861563075e-02
5.6256875000e+00		3.5846745867e-02
6.5632187500e+00		2.0219277360e-02
7.5007500000e+00		7.1139615391e-03
8.4382812500e+00		1.0434765796e-04
9.3758125000e+00		1.0405478225e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0018597468e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000357997e-05
1.4063468750e+01		1.0000315177e-05
1.5001000000e+01		1.0000177652e-05


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000317139e-05
-1.4062468750e+01		1.0000455286e-05
-1.3124937500e+01		1.0000488843e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0025741021e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0521565399e-05
-8.4372812500e+00		1.1976579341e-04
-7.4997500000e+00		7.1077767560e-03
-6.5622187500e+00		2.0222920605e-02
-5.6246875000e+00		3.5834177528e-02
-4.6871562500e+00		5.3839040656e-02
-3.7496250000e+00		7.3426083723e-02
-2.8120937500e+00		9.3110357455e-02
-1.8745625000e+00		1.1051950093e-01
-9.3703125000e-01		1.2289286665e-01
5.0000000000e-04		1.2665278152e-01
9.3803125000e-01		1.2288429266e-01
1.8755625000e+00		1.1050334305e-01
2.8130937500e+00		9.3090080995e-02
3.7506250000e+00		7.3404805761e-02
4.6881562500e+00		5.3818800966e-02
5.6256875000e+00		3.5816153581e-02
6.5632187500e+00		2.0207709290e-02
7.5007500000e+00		7.0956598138e-03
8.4382812500e+00		1.1933819532e-04
9.3758125000e+00		1.0519048560e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0025735811e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000488705e-05
1.4063468750e+01		1.0000455171e-05
1.5001000000e+01		1.0000317069e-05


==> anc/GRHydro_example_check/benchmark_results/eps_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000000000e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0000000000e-05
-8.4372812500e+00		1.0000000000e-05
-7.4997500000e+00		7.2529424086e-03
-6.5622187500e+00		2.0326313159e-02
-5.6246875000e+00		3.6049890672e-02
-4.6871562500e+00		5.4161822971e-02
-3.7496250000e+00		7.3893919065e-02
-2.8120937500e+00		9.3724408138e-02
-1.8745625000e+00		1.1126260974e-01
-9.3703125000e-01		1.2355413765e-01
5.0000000000e-04		1.2799999584e-01
9.3803125000e-01		1.2354484331e-01
1.8755625000e+00		1.1124616148e-01
2.8130937500e+00		9.3703980883e-02
3.7506250000e+00		7.3872471271e-02
4.6881562500e+00		5.4141445771e-02
5.6256875000e+00		3.6031764555e-02
6.5632187500e+00		2.0310942344e-02
7.5007500000e+00		7.2404201366e-03
8.4382812500e+00		1.0000000000e-05
9.3758125000e+00		1.0000000000e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000000000e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000008737e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0021792807e-05
-8.4372812500e+00		2.6251194611e-05
-7.4997500000e+00		7.2298671662e-03
-6.5622187500e+00		2.0308959759e-02
-5.6246875000e+00		3.6019340221e-02
-4.6871562500e+00		5.4114907389e-02
-3.7496250000e+00		7.3826761238e-02
-2.8120937500e+00		9.3634734360e-02
-1.8745625000e+00		1.1115227789e-01
-9.3703125000e-01		1.2346033800e-01
5.0000000000e-04		1.2780104111e-01
9.3803125000e-01		1.2345118544e-01
1.8755625000e+00		1.1113585511e-01
2.8130937500e+00		9.3614331595e-02
3.7506250000e+00		7.3805336579e-02
4.6881562500e+00		5.4094549904e-02
5.6256875000e+00		3.6001229390e-02
6.5632187500e+00		2.0293602133e-02
7.5007500000e+00		7.2174116779e-03
8.4382812500e+00		2.6188926527e-05
9.3758125000e+00		1.0021690538e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000008735e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000034736e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0002865805e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0068621025e-05
-8.4372812500e+00		4.2325338626e-05
-7.4997500000e+00		7.2075415548e-03
-6.5622187500e+00		2.0292408230e-02
-5.6246875000e+00		3.5988614599e-02
-4.6871562500e+00		5.4067923016e-02
-3.7496250000e+00		7.3759054249e-02
-2.8120937500e+00		9.3544033046e-02
-1.8745625000e+00		1.1104202195e-01
-9.3703125000e-01		1.2336457453e-01
5.0000000000e-04		1.2760088104e-01
9.3803125000e-01		1.2335555604e-01
1.8755625000e+00		1.1102563352e-01
2.8130937500e+00		9.3523656313e-02
3.7506250000e+00		7.3737653167e-02
4.6881562500e+00		5.4047585588e-02
5.6256875000e+00		3.5970518760e-02
6.5632187500e+00		2.0277066551e-02
7.5007500000e+00		7.1951498969e-03
8.4382812500e+00		4.2201124546e-05
9.3758125000e+00		1.0068301156e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0002865366e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000034726e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000020371e-05
-1.3124937500e+01		1.0000082746e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0004855005e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0133005147e-05
-8.4372812500e+00		5.8222441045e-05
-7.4997500000e+00		7.1859834230e-03
-6.5622187500e+00		2.0276738369e-02
-5.6246875000e+00		3.5957924062e-02
-4.6871562500e+00		5.4021298496e-02
-3.7496250000e+00		7.3691504606e-02
-2.8120937500e+00		9.3453569999e-02
-1.8745625000e+00		1.1093291841e-01
-9.3703125000e-01		1.2326815381e-01
5.0000000000e-04		1.2740213198e-01
9.3803125000e-01		1.2325926096e-01
1.8755625000e+00		1.1091657152e-01
2.8130937500e+00		9.3433221407e-02
3.7506250000e+00		7.3670127131e-02
4.6881562500e+00		5.4000981177e-02
5.6256875000e+00		3.5939842863e-02
6.5632187500e+00		2.0261415107e-02
7.5007500000e+00		7.1736526438e-03
8.4382812500e+00		5.8036612650e-05
9.3758125000e+00		1.0132392263e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0004854141e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000082722e-05
1.4063468750e+01		1.0000020367e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000089511e-05
-1.3124937500e+01		1.0000153421e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0008143159e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0212322149e-05
-8.4372812500e+00		7.3929239106e-05
-7.4997500000e+00		7.1652214224e-03
-6.5622187500e+00		2.0261893277e-02
-5.6246875000e+00		3.5926945167e-02
-4.6871562500e+00		5.3974445420e-02
-3.7496250000e+00		7.3623396361e-02
-2.8120937500e+00		9.3362988619e-02
-1.8745625000e+00		1.1082456298e-01
-9.3703125000e-01		1.2317144378e-01
5.0000000000e-04		1.2720574737e-01
9.3803125000e-01		1.2316260753e-01
1.8755625000e+00		1.1080826759e-01
2.8130937500e+00		9.3342666246e-02
3.7506250000e+00		7.3602042865e-02
4.6881562500e+00		5.3954148484e-02
5.6256875000e+00		3.5908878672e-02
6.5632187500e+00		2.0246590969e-02
7.5007500000e+00		7.1529485458e-03
8.4382812500e+00		7.3682211622e-05
9.3758125000e+00		1.0211330627e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0008141595e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000153376e-05
1.4063468750e+01		1.0000089488e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000065187e-05
-1.4062468750e+01		1.0000191100e-05
-1.3124937500e+01		1.0000245724e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0012746366e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0304433564e-05
-8.4372812500e+00		8.9431591739e-05
-7.4997500000e+00		7.1452866222e-03
-6.5622187500e+00		2.0247757530e-02
-5.6246875000e+00		3.5895801834e-02
-4.6871562500e+00		5.3927763378e-02
-3.7496250000e+00		7.3555157049e-02
-2.8120937500e+00		9.3272978138e-02
-1.8745625000e+00		1.1071644088e-01
-9.3703125000e-01		1.2307403534e-01
5.0000000000e-04		1.2701019023e-01
9.3803125000e-01		1.2306525494e-01
1.8755625000e+00		1.1070021054e-01
2.8130937500e+00		9.3252675300e-02
3.7506250000e+00		7.3533830260e-02
4.6881562500e+00		5.3907486882e-02
5.6256875000e+00		3.5877749848e-02
6.5632187500e+00		2.0232478310e-02
7.5007500000e+00		7.1330686836e-03
8.4382812500e+00		8.9123844414e-05
9.3758125000e+00		1.0302982643e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0012743835e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000245653e-05
1.4063468750e+01		1.0000191051e-05
1.5001000000e+01		1.0000065172e-05


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000177692e-05
-1.4062468750e+01		1.0000315258e-05
-1.3124937500e+01		1.0000358099e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0018601216e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0407464744e-05
-8.4372812500e+00		1.0471558840e-04
-7.4997500000e+00		7.1261274382e-03
-6.5622187500e+00		2.0234525507e-02
-5.6246875000e+00		3.5864783685e-02
-4.6871562500e+00		5.3881819121e-02
-3.7496250000e+00		7.3487776112e-02
-2.8120937500e+00		9.3187680932e-02
-1.8745625000e+00		1.1061327320e-01
-9.3703125000e-01		1.2298065957e-01
5.0000000000e-04		1.2682296139e-01
9.3803125000e-01		1.2297212028e-01
1.8755625000e+00		1.1059705995e-01
2.8130937500e+00		9.3167390446e-02
3.7506250000e+00		7.3466476724e-02
4.6881562500e+00		5.3861563075e-02
5.6256875000e+00		3.5846745867e-02
6.5632187500e+00		2.0219277360e-02
7.5007500000e+00		7.1139615391e-03
8.4382812500e+00		1.0434765796e-04
9.3758125000e+00		1.0405478225e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0018597468e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000357997e-05
1.4063468750e+01		1.0000315177e-05
1.5001000000e+01		1.0000177652e-05


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000317139e-05
-1.4062468750e+01		1.0000455286e-05
-1.3124937500e+01		1.0000488843e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0025741021e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0521565399e-05
-8.4372812500e+00		1.1976579341e-04
-7.4997500000e+00		7.1077767560e-03
-6.5622187500e+00		2.0222920605e-02
-5.6246875000e+00		3.5834177528e-02
-4.6871562500e+00		5.3839040656e-02
-3.7496250000e+00		7.3426083723e-02
-2.8120937500e+00		9.3110357455e-02
-1.8745625000e+00		1.1051950093e-01
-9.3703125000e-01		1.2289286665e-01
5.0000000000e-04		1.2665278152e-01
9.3803125000e-01		1.2288429266e-01
1.8755625000e+00		1.1050334305e-01
2.8130937500e+00		9.3090080995e-02
3.7506250000e+00		7.3404805761e-02
4.6881562500e+00		5.3818800966e-02
5.6256875000e+00		3.5816153581e-02
6.5632187500e+00		2.0207709290e-02
7.5007500000e+00		7.0956598138e-03
8.4382812500e+00		1.1933819532e-04
9.3758125000e+00		1.0519048560e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0025735811e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000488705e-05
1.4063468750e+01		1.0000455171e-05
1.5001000000e+01		1.0000317069e-05


==> anc/GRHydro_example_check/benchmark_results/gxx_maximum.xg <==
"gxx v time
0.0000000000000	2.0318467472317
0.3515742187500	2.0318348573456
0.7031484375000	2.0318016028567
1.0547226562500	2.0317510294303
1.4062968750000	2.0316867536288
1.7578710937500	2.0316116505817
2.1094453125000	2.0315277923292
2.4610195312500	2.0314364768521


==> anc/GRHydro_example_check/benchmark_results/gxx_minimum.xg <==
"gxx v time
0.0000000000000	1.1122119022998
0.3515742187500	1.1122143859961
0.7031484375000	1.1122164764826
1.0547226562500	1.1122178213247
1.4062968750000	1.1122183793238
1.7578710937500	1.1122181590960
2.1094453125000	1.1122172205935
2.4610195312500	1.1122156464362


==> anc/GRHydro_example_check/benchmark_results/gxx_norm1.xg <==
"gxx v time
0.0000000000000	1.2317730312624
0.3515742187500	1.2317747146170
0.7031484375000	1.2317757691609
1.0547226562500	1.2317762073217
1.4062968750000	1.2317761375080
1.7578710937500	1.2317756652422
2.1094453125000	1.2317748719199
2.4610195312500	1.2317738123338


==> anc/GRHydro_example_check/benchmark_results/gxx_norm2.xg <==
"gxx v time
0.0000000000000	1.2369502262701
0.3515742187500	1.2369518205009
0.7031484375000	1.2369527948779
1.0547226562500	1.2369531632402
1.4062968750000	1.2369530306733
1.7578710937500	1.2369524991359
2.1094453125000	1.2369516474422
2.4610195312500	1.2369505290844


==> anc/GRHydro_example_check/benchmark_results/gxy_maximum.xg <==
"gxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000003878225
0.7031484375000	0.0000014716390
1.0547226562500	0.0000035201568
1.4062968750000	0.0000082192580
1.7578710937500	0.0000143600443
2.1094453125000	0.0000215318556
2.4610195312500	0.0000279671893


==> anc/GRHydro_example_check/benchmark_results/gxy_minimum.xg <==
"gxy v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000003877776
0.7031484375000	-0.0000014714865
1.0547226562500	-0.0000035286366
1.4062968750000	-0.0000082374362
1.7578710937500	-0.0000143963982
2.1094453125000	-0.0000215811127
2.4610195312500	-0.0000280213543


==> anc/GRHydro_example_check/benchmark_results/gxy_norm1.xg <==
"gxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000101443
0.7031484375000	0.0000000483717
1.0547226562500	0.0000001345101
1.4062968750000	0.0000002823326
1.7578710937500	0.0000004986161
2.1094453125000	0.0000007884003
2.4610195312500	0.0000011560086


==> anc/GRHydro_example_check/benchmark_results/gxy_norm2.xg <==
"gxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000278636
0.7031484375000	0.0000001231762
1.0547226562500	0.0000003346441
1.4062968750000	0.0000006876587
1.7578710937500	0.0000011691366
2.1094453125000	0.0000017583152
2.4610195312500	0.0000024585952


==> anc/GRHydro_example_check/benchmark_results/gxz_minimum.xg <==
"gxz v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000003877776
0.7031484375000	-0.0000014714865
1.0547226562500	-0.0000035286366
1.4062968750000	-0.0000082374362
1.7578710937500	-0.0000143963982
2.1094453125000	-0.0000215811127
2.4610195312500	-0.0000280213543


==> anc/GRHydro_example_check/benchmark_results/gxz_norm1.xg <==
"gxz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000101443
0.7031484375000	0.0000000483717
1.0547226562500	0.0000001345101
1.4062968750000	0.0000002823326
1.7578710937500	0.0000004986161
2.1094453125000	0.0000007884003
2.4610195312500	0.0000011560086


==> anc/GRHydro_example_check/benchmark_results/gxz_norm2.xg <==
"gxz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000278636
0.7031484375000	0.0000001231762
1.0547226562500	0.0000003346441
1.4062968750000	0.0000006876587
1.7578710937500	0.0000011691366
2.1094453125000	0.0000017583152
2.4610195312500	0.0000024585952


==> anc/GRHydro_example_check/benchmark_results/gyy_minimum.xg <==
"gyy v time
0.0000000000000	1.1122119022998
0.3515742187500	1.1122143859961
0.7031484375000	1.1122164764826
1.0547226562500	1.1122178213247
1.4062968750000	1.1122183793238
1.7578710937500	1.1122181590960
2.1094453125000	1.1122172205935
2.4610195312500	1.1122156464362


==> anc/GRHydro_example_check/benchmark_results/gyy_norm1.xg <==
"gyy v time
0.0000000000000	1.2317730312624
0.3515742187500	1.2317747146170
0.7031484375000	1.2317757691609
1.0547226562500	1.2317762073217
1.4062968750000	1.2317761375080
1.7578710937500	1.2317756652422
2.1094453125000	1.2317748719199
2.4610195312500	1.2317738123338


==> anc/GRHydro_example_check/benchmark_results/gyy_norm2.xg <==
"gyy v time
0.0000000000000	1.2369502262701
0.3515742187500	1.2369518205009
0.7031484375000	1.2369527948779
1.0547226562500	1.2369531632402
1.4062968750000	1.2369530306733
1.7578710937500	1.2369524991359
2.1094453125000	1.2369516474421
2.4610195312500	1.2369505290844


==> anc/GRHydro_example_check/benchmark_results/gyz_maximum.xg <==
"gyz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000003878225
0.7031484375000	0.0000014716390
1.0547226562500	0.0000035201568
1.4062968750000	0.0000082192580
1.7578710937500	0.0000143600443
2.1094453125000	0.0000215318556
2.4610195312500	0.0000279671893


==> anc/GRHydro_example_check/benchmark_results/gyz_minimum.xg <==
"gyz v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000003877776
0.7031484375000	-0.0000014714865
1.0547226562500	-0.0000035286366
1.4062968750000	-0.0000082374362
1.7578710937500	-0.0000143963982
2.1094453125000	-0.0000215811127
2.4610195312500	-0.0000280213543


==> anc/GRHydro_example_check/benchmark_results/gyz_norm1.xg <==
"gyz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000101443
0.7031484375000	0.0000000483717
1.0547226562500	0.0000001345101
1.4062968750000	0.0000002823326
1.7578710937500	0.0000004986161
2.1094453125000	0.0000007884003
2.4610195312500	0.0000011560086


==> anc/GRHydro_example_check/benchmark_results/gyz_norm2.xg <==
"gyz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000278636
0.7031484375000	0.0000001231762
1.0547226562500	0.0000003346441
1.4062968750000	0.0000006876587
1.7578710937500	0.0000011691366
2.1094453125000	0.0000017583152
2.4610195312500	0.0000024585952


==> anc/GRHydro_example_check/benchmark_results/gzz_maximum.xg <==
"gzz v time
0.0000000000000	2.0318467472317
0.3515742187500	2.0318348573456
0.7031484375000	2.0318016028567
1.0547226562500	2.0317510294303
1.4062968750000	2.0316867536288
1.7578710937500	2.0316116505817
2.1094453125000	2.0315277923292
2.4610195312500	2.0314364768521


==> anc/GRHydro_example_check/benchmark_results/gzz_norm1.xg <==
"gzz v time
0.0000000000000	1.2317730312624
0.3515742187500	1.2317747146170
0.7031484375000	1.2317757691609
1.0547226562500	1.2317762073217
1.4062968750000	1.2317761375080
1.7578710937500	1.2317756652422
2.1094453125000	1.2317748719199
2.4610195312500	1.2317738123338


==> anc/GRHydro_example_check/benchmark_results/gzz_norm2.xg <==
"gzz v time
0.0000000000000	1.2369502262701
0.3515742187500	1.2369518205009
0.7031484375000	1.2369527948779
1.0547226562500	1.2369531632402
1.4062968750000	1.2369530306733
1.7578710937500	1.2369524991359
2.1094453125000	1.2369516474422
2.4610195312500	1.2369505290844


==> anc/GRHydro_example_check/benchmark_results/ham_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-3.8646695839e-06
-2.2733058596e+01		-3.4024767522e-06
-2.1109206837e+01		-2.7012002566e-06
-1.9485355079e+01		-1.6034050594e-06
-1.7861503320e+01		1.7863415530e-07
-1.6237651561e+01		3.1976861413e-06
-1.4613799803e+01		8.5802810313e-06
-1.2989948044e+01		1.8791001313e-05
-1.1366096285e+01		3.9712084941e-05
-9.7422445267e+00		8.7006696797e-05
-8.1183927680e+00		6.1589700896e-04
-6.4945410093e+00		8.0147961090e-05
-4.8706892506e+00		-6.5166739031e-05
-3.2468374920e+00		-4.5843182600e-04
-1.6229857333e+00		-1.0737542848e-03
8.6602540378e-04		-1.4208417833e-03
1.6247177841e+00		-1.0731171951e-03
3.2485695428e+00		-4.5785403487e-04
4.8724213015e+00		-6.4902393278e-05
6.4962730601e+00		8.0217824751e-05
8.1201248188e+00		6.2047116179e-04
9.7439765775e+00		8.6930516078e-05
1.1367828336e+01		3.9680047393e-05
1.2991680095e+01		1.8775952475e-05
1.4615531854e+01		8.5726177533e-06
1.6239383612e+01		3.1934980123e-06
1.7863235371e+01		1.7620508582e-07
1.9487087130e+01		-1.6048753758e-06
2.1110938888e+01		-2.7021205928e-06
2.2734790647e+01		-3.4030783035e-06
2.4358642406e+01		-3.8650709283e-06
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-6.3833943087e-06
-2.2733058596e+01		-7.5527275869e-06
-2.1109206837e+01		-2.6499702549e-06
-1.9485355079e+01		-1.6030757808e-06
-1.7861503320e+01		1.7927099948e-07
-1.6237651561e+01		3.1988761883e-06
-1.4613799803e+01		8.5829727255e-06
-1.2989948044e+01		1.8797632970e-05
-1.1366096285e+01		3.9729835504e-05
-9.7422445267e+00		8.7055667910e-05
-8.1183927680e+00		6.2616114898e-04
-6.4945410093e+00		8.1013048381e-05
-4.8706892506e+00		-6.4347792724e-05
-3.2468374920e+00		-4.5897528055e-04
-1.6229857333e+00		-1.1327389570e-03
8.6602540378e-04		-1.2969371734e-03
1.6247177841e+00		-1.1323087403e-03
3.2485695428e+00		-4.5840062893e-04
4.8724213015e+00		-6.4083557017e-05
6.4962730601e+00		8.1082902503e-05
8.1201248188e+00		6.3089275513e-04
9.7439765775e+00		8.6979335801e-05
1.1367828336e+01		3.9697818114e-05
1.2991680095e+01		1.8782540752e-05
1.4615531854e+01		8.5754213568e-06
1.6239383612e+01		3.1947819156e-06
1.7863235371e+01		1.7679234252e-07
1.9487087130e+01		-1.6045709249e-06
2.1110938888e+01		-2.6508831170e-06
2.2734790647e+01		-7.5521639982e-06
2.4358642406e+01		-6.3829136903e-06
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-8.5368030539e-06
-2.2733058596e+01		-1.0462633592e-05
-2.1109206837e+01		-2.4299903266e-06
-1.9485355079e+01		-1.6185132806e-06
-1.7861503320e+01		1.8599482399e-07
-1.6237651561e+01		3.2024835178e-06
-1.4613799803e+01		8.5908945113e-06
-1.2989948044e+01		1.8816702671e-05
-1.1366096285e+01		3.9780204300e-05
-9.7422445267e+00		8.6998778635e-05
-8.1183927680e+00		6.5519512533e-04
-6.4945410093e+00		8.3327221945e-05
-4.8706892506e+00		-6.2015725786e-05
-3.2468374920e+00		-4.5995682656e-04
-1.6229857333e+00		-1.1981916755e-03
8.6602540378e-04		-1.1726340289e-03
1.6247177841e+00		-1.1979627894e-03
3.2485695428e+00		-4.5938791005e-04
4.8724213015e+00		-6.1752332707e-05
6.4962730601e+00		8.3393155245e-05
8.1201248188e+00		6.6045385394e-04
9.7439765775e+00		8.6920421057e-05
1.1367828336e+01		3.9748186952e-05
1.2991680095e+01		1.8801561810e-05
1.4615531854e+01		8.5834666290e-06
1.6239383612e+01		3.1984502557e-06
1.7863235371e+01		1.8352189600e-07
1.9487087130e+01		-1.6200316172e-06
2.1110938888e+01		-2.4309549697e-06
2.2734790647e+01		-1.0461245548e-05
2.4358642406e+01		-8.5357326020e-06
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.0652790589e-05
-2.2733058596e+01		-1.2538660615e-05
-2.1109206837e+01		-1.8548245106e-06
-1.9485355079e+01		-1.6914680152e-06
-1.7861503320e+01		2.0982423807e-07
-1.6237651561e+01		3.2107841263e-06
-1.4613799803e+01		8.6036437725e-06
-1.2989948044e+01		1.8846613307e-05
-1.1366096285e+01		3.9864728045e-05
-9.7422445267e+00		8.3705903876e-05
-8.1183927680e+00		6.6524677986e-04
-6.4945410093e+00		8.3969885138e-05
-4.8706892506e+00		-5.8413912465e-05
-3.2468374920e+00		-4.6007951852e-04
-1.6229857333e+00		-1.2733051935e-03
8.6602540378e-04		-1.0435400236e-03
1.6247177841e+00		-1.2732834473e-03
3.2485695428e+00		-4.5951208923e-04
4.8724213015e+00		-5.8152885068e-05
6.4962730601e+00		8.4028357784e-05
8.1201248188e+00		6.7101057179e-04
9.7439765775e+00		8.3621749904e-05
1.1367828336e+01		3.9832613156e-05
1.2991680095e+01		1.8831453253e-05
1.4615531854e+01		8.5962276518e-06
1.6239383612e+01		3.2067212249e-06
1.7863235371e+01		2.0738505310e-07
1.9487087130e+01		-1.6929623993e-06
2.1110938888e+01		-1.8559441439e-06
2.2734790647e+01		-1.2536692000e-05
2.4358642406e+01		-1.0651190377e-05
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.2769789842e-05
-2.2733058596e+01		-1.4073158955e-05
-2.1109206837e+01		-8.3156258445e-07
-1.9485355079e+01		-1.8168423882e-06
-1.7861503320e+01		2.4185519239e-07
-1.6237651561e+01		3.2313245267e-06
-1.4613799803e+01		8.6211864377e-06
-1.2989948044e+01		1.8884789965e-05
-1.1366096285e+01		4.0043098747e-05
-9.7422445267e+00		7.5539533545e-05
-8.1183927680e+00		6.5567944317e-04
-6.4945410093e+00		7.9762596653e-05
-4.8706892506e+00		-5.3834243151e-05
-3.2468374920e+00		-4.5803727141e-04
-1.6229857333e+00		-1.3615519879e-03
8.6602540378e-04		-9.0471986040e-04
1.6247177841e+00		-1.3616547957e-03
3.2485695428e+00		-4.5746521890e-04
4.8724213015e+00		-5.3575234745e-05
6.4962730601e+00		7.9802273073e-05
8.1201248188e+00		6.6140413945e-04
9.7439765775e+00		7.5433634668e-05
1.1367828336e+01		4.0010465636e-05
1.2991680095e+01		1.8869622460e-05
1.4615531854e+01		8.6137070150e-06
1.6239383612e+01		3.2272266988e-06
1.7863235371e+01		2.3939191737e-07
1.9487087130e+01		-1.8182832841e-06
2.1110938888e+01		-8.3294381350e-07
2.2734790647e+01		-1.4070769945e-05
2.4358642406e+01		-1.2767652917e-05
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.4810337651e-05
-2.2733058596e+01		-1.5238419423e-05
-2.1109206837e+01		5.7652244703e-07
-1.9485355079e+01		-1.8910305400e-06
-1.7861503320e+01		2.4420378378e-07
-1.6237651561e+01		3.2723605947e-06
-1.4613799803e+01		8.6458886624e-06
-1.2989948044e+01		1.8928073770e-05
-1.1366096285e+01		4.0409481144e-05
-9.7422445267e+00		6.7899213241e-05
-8.1183927680e+00		6.4277018752e-04
-6.4945410093e+00		7.3133851978e-05
-4.8706892506e+00		-4.8788004160e-05
-3.2468374920e+00		-4.5265840286e-04
-1.6229857333e+00		-1.4659111379e-03
8.6602540378e-04		-7.5054247139e-04
1.6247177841e+00		-1.4661800779e-03
3.2485695428e+00		-4.5207478540e-04
4.8724213015e+00		-4.8527967849e-05
6.4962730601e+00		7.3121306121e-05
8.1201248188e+00		6.4799162426e-04
9.7439765775e+00		6.7741352971e-05
1.1367828336e+01		4.0375748574e-05
1.2991680095e+01		1.8912888184e-05
1.4615531854e+01		8.6383428398e-06
1.6239383612e+01		3.2682436704e-06
1.7863235371e+01		2.4170632174e-07
1.9487087130e+01		-1.8924356197e-06
2.1110938888e+01		5.7476543613e-07
2.2734790647e+01		-1.5235712970e-05
2.4358642406e+01		-1.4807670637e-05
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.6679632481e-05
-2.2733058596e+01		-1.6104947711e-05
-2.1109206837e+01		2.1399167619e-06
-1.9485355079e+01		-1.7322437783e-06
-1.7861503320e+01		1.8038977192e-07
-1.6237651561e+01		3.3297480130e-06
-1.4613799803e+01		8.6836937882e-06
-1.2989948044e+01		1.8976065972e-05
-1.1366096285e+01		4.0714554185e-05
-9.7422445267e+00		6.8594772096e-05
-8.1183927680e+00		6.3201744393e-04
-6.4945410093e+00		7.1930517506e-05
-4.8706892506e+00		-4.3792532755e-05
-3.2468374920e+00		-4.4363952884e-04
-1.6229857333e+00		-1.5838162914e-03
8.6602540378e-04		-5.8245235948e-04
1.6247177841e+00		-1.5845580331e-03
3.2485695428e+00		-4.4295670296e-04
4.8724213015e+00		-4.3535625871e-05
6.4962730601e+00		7.1826738248e-05
8.1201248188e+00		6.3648587048e-04
9.7439765775e+00		6.8369137572e-05
1.1367828336e+01		4.0681065191e-05
1.2991680095e+01		1.8960824450e-05
1.4615531854e+01		8.6761033969e-06
1.6239383612e+01		3.3255998270e-06
1.7863235371e+01		1.7790614313e-07
1.9487087130e+01		-1.7336671992e-06
2.1110938888e+01		2.1377031517e-06
2.2734790647e+01		-1.6102000786e-05
2.4358642406e+01		-1.6676469508e-05
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.8297170819e-05
-2.2733058596e+01		-1.6686602273e-05
-2.1109206837e+01		3.5335396688e-06
-1.9485355079e+01		-1.1516052239e-06
-1.7861503320e+01		4.7412626528e-08
-1.6237651561e+01		3.3764749907e-06
-1.4613799803e+01		8.7383243330e-06
-1.2989948044e+01		1.9042856380e-05
-1.1366096285e+01		4.0062056766e-05
-9.7422445267e+00		7.9152040497e-05
-8.1183927680e+00		6.1580160671e-04
-6.4945410093e+00		8.2259194640e-05
-4.8706892506e+00		-3.8822648219e-05
-3.2468374920e+00		-4.3262595736e-04
-1.6229857333e+00		-1.7126994225e-03
8.6602540378e-04		-4.0484411770e-04
1.6247177841e+00		-1.7135826852e-03
3.2485695428e+00		-4.3185639675e-04
4.8724213015e+00		-3.8570592895e-05
6.4962730601e+00		8.2074098851e-05
8.1201248188e+00		6.1957529867e-04
9.7439765775e+00		7.8889556072e-05
1.1367828336e+01		4.0034416653e-05
1.2991680095e+01		1.9027443927e-05
1.4615531854e+01		8.7307037619e-06
1.6239383612e+01		3.3722928913e-06
1.7863235371e+01		4.4977844549e-08
1.9487087130e+01		-1.1531505621e-06
2.1110938888e+01		3.5308841386e-06
2.2734790647e+01		-1.6683488599e-05
2.4358642406e+01		-1.8293569162e-05
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/ham_maximum.xg <==
"ham v time
0.0000000000000	0.0006310542967
0.3515742187500	0.0006405122816
0.7031484375000	0.0006842566309
1.0547226562500	0.0007259910901
1.4062968750000	0.0007429826211
1.7578710937500	0.0007316411081
2.1094453125000	0.0006994716502
2.4610195312500	0.0006555600088


==> anc/GRHydro_example_check/benchmark_results/ham_minimum.xg <==
"ham v time
0.0000000000000	-0.0014208417833
0.3515742187500	-0.0012969371734
0.7031484375000	-0.0011981916755
1.0547226562500	-0.0012733051935
1.4062968750000	-0.0013616547957
1.7578710937500	-0.0014661800779
2.1094453125000	-0.0015845580331
2.4610195312500	-0.0017135826852


==> anc/GRHydro_example_check/benchmark_results/ham_norm1.xg <==
"ham v time
0.0000000000000	0.0000260910737
0.3515742187500	0.0000270479607
0.7031484375000	0.0000284696684
1.0547226562500	0.0000298738013
1.4062968750000	0.0000312435428
1.7578710937500	0.0000326044563
2.1094453125000	0.0000338802951
2.4610195312500	0.0000349659597


==> anc/GRHydro_example_check/benchmark_results/ham_norm2.xg <==
"ham v time
0.0000000000000	0.0000862273844
0.3515742187500	0.0000868678136
0.7031484375000	0.0000893529760
1.0547226562500	0.0000924003089
1.4062968750000	0.0000951538246
1.7578710937500	0.0000973864408
2.1094453125000	0.0000991689582
2.4610195312500	0.0001006206496


==> anc/GRHydro_example_check/benchmark_results/ham_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-3.0931812092e-05
-1.3124937500e+01		-4.1098919458e-05
-1.2187406250e+01		-5.6445568417e-05
-1.1249875000e+01		-8.0323199897e-05
-1.0312343750e+01		-1.1880169214e-04
-9.3748125000e+00		-1.8341459762e-04
-8.4372812500e+00		-1.6907188377e-05
-7.4997500000e+00		-7.7706104666e-05
-6.5622187500e+00		-1.2803895307e-04
-5.6246875000e+00		-1.6922345772e-04
-4.6871562500e+00		-2.5236219765e-04
-3.7496250000e+00		-4.0872794040e-04
-2.8120937500e+00		-6.6238921514e-04
-1.8745625000e+00		-9.9201229454e-04
-9.3703125000e-01		-1.2948317759e-03
5.0000000000e-04		-1.4208417833e-03
9.3803125000e-01		-1.2945744648e-03
1.8755625000e+00		-9.9164850690e-04
2.8130937500e+00		-6.6206374748e-04
3.7506250000e+00		-4.0851552563e-04
4.6881562500e+00		-2.5223836803e-04
5.6256875000e+00		-1.6916368299e-04
6.5632187500e+00		-1.2800811297e-04
7.5007500000e+00		-7.7415165648e-05
8.4382812500e+00		-1.8122568833e-05
9.3758125000e+00		-1.8332510831e-04
1.0313343750e+01		-1.1874949997e-04
1.1250875000e+01		-8.0291382228e-05
1.2188406250e+01		-5.6425428122e-05
1.3125937500e+01		-4.1085753714e-05
1.4063468750e+01		-3.0922960643e-05
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-1.9116867820e-05
-1.3124937500e+01		-7.2131108943e-05
-1.2187406250e+01		-5.6140347067e-05
-1.1249875000e+01		-8.0324505423e-05
-1.0312343750e+01		-1.1880266612e-04
-9.3748125000e+00		-1.8700298516e-04
-8.4372812500e+00		-2.0601166882e-05
-7.4997500000e+00		-6.6684791113e-05
-6.5622187500e+00		-1.1964236739e-04
-5.6246875000e+00		-1.5301143753e-04
-4.6871562500e+00		-2.2631646736e-04
-3.7496250000e+00		-3.6998226360e-04
-2.8120937500e+00		-6.0908578311e-04
-1.8745625000e+00		-9.2503249713e-04
-9.3703125000e-01		-1.2381957771e-03
5.0000000000e-04		-1.2969371734e-03
9.3803125000e-01		-1.2380280795e-03
1.8755625000e+00		-9.2468486940e-04
2.8130937500e+00		-6.0877623131e-04
3.7506250000e+00		-3.6978466238e-04
4.6881562500e+00		-2.2620476473e-04
5.6256875000e+00		-1.5296058435e-04
6.5632187500e+00		-1.1962141043e-04
7.5007500000e+00		-6.6412585698e-05
8.4382812500e+00		-2.1830955921e-05
9.3758125000e+00		-1.8689599089e-04
1.0313343750e+01		-1.1875048442e-04
1.1250875000e+01		-8.0292695791e-05
1.2188406250e+01		-5.6120286779e-05
1.3125937500e+01		-7.2108240467e-05
1.4063468750e+01		-1.9113257457e-05
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-3.8774832867e-05
-1.3124937500e+01		-8.3915292698e-05
-1.2187406250e+01		-5.5181798597e-05
-1.1249875000e+01		-8.0497037306e-05
-1.0312343750e+01		-1.1889503491e-04
-9.3748125000e+00		-1.9555016179e-04
-8.4372812500e+00		-1.9487607873e-05
-7.4997500000e+00		-5.5331658597e-05
-6.5622187500e+00		-1.1320979490e-04
-5.6246875000e+00		-1.3660790542e-04
-4.6871562500e+00		-1.9966060583e-04
-3.7496250000e+00		-3.2987614532e-04
-2.8120937500e+00		-5.5425490237e-04
-1.8745625000e+00		-8.5781311145e-04
-9.3703125000e-01		-1.1833654547e-03
5.0000000000e-04		-1.1726340289e-03
9.3803125000e-01		-1.1832849094e-03
1.8755625000e+00		-8.5748335525e-04
2.8130937500e+00		-5.5396170475e-04
3.7506250000e+00		-3.2969395588e-04
4.6881562500e+00		-1.9956189704e-04
5.6256875000e+00		-1.3656545854e-04
6.5632187500e+00		-1.1320819125e-04
7.5007500000e+00		-5.5048571411e-05
8.4382812500e+00		-2.0812225390e-05
9.3758125000e+00		-1.9539676174e-04
1.0313343750e+01		-1.1884361615e-04
1.1250875000e+01		-8.0464562364e-05
1.2188406250e+01		-5.5161983182e-05
1.3125937500e+01		-8.3888791106e-05
1.4063468750e+01		-3.8765480929e-05
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-5.5656986739e-05
-1.3124937500e+01		-8.9215928992e-05
-1.2187406250e+01		-5.3009854758e-05
-1.1249875000e+01		-8.1036652226e-05
-1.0312343750e+01		-1.1920455263e-04
-9.3748125000e+00		-2.0574412708e-04
-8.4372812500e+00		-2.0128920645e-05
-7.4997500000e+00		-4.0088536714e-05
-6.5622187500e+00		-1.0894447867e-04
-5.6246875000e+00		-1.1894026483e-04
-4.6871562500e+00		-1.7109414179e-04
-3.7496250000e+00		-2.8671703817e-04
-2.8120937500e+00		-4.9594375869e-04
-1.8745625000e+00		-7.8717427619e-04
-9.3703125000e-01		-1.1285949632e-03
5.0000000000e-04		-1.0435400236e-03
9.3803125000e-01		-1.1286035742e-03
1.8755625000e+00		-7.8686108452e-04
2.8130937500e+00		-4.9566872145e-04
3.7506250000e+00		-2.8655121812e-04
4.6881562500e+00		-1.7100957539e-04
5.6256875000e+00		-1.1890534033e-04
6.5632187500e+00		-1.0897485552e-04
7.5007500000e+00		-3.9772841702e-05
8.4382812500e+00		-2.1606285967e-05
9.3758125000e+00		-2.0552842276e-04
1.0313343750e+01		-1.1915441243e-04
1.1250875000e+01		-8.1002420904e-05
1.2188406250e+01		-5.2990422091e-05
1.3125937500e+01		-8.9187793971e-05
1.4063468750e+01		-5.5642511576e-05
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-6.6736337097e-05
-1.3124937500e+01		-9.2347144688e-05
-1.2187406250e+01		-4.9638149383e-05
-1.1249875000e+01		-8.1897837118e-05
-1.0312343750e+01		-1.1987675187e-04
-9.3748125000e+00		-2.1439596987e-04
-8.4372812500e+00		-2.9340429455e-05
-7.4997500000e+00		-1.7455671659e-05
-6.5622187500e+00		-1.0703833899e-04
-5.6246875000e+00		-9.8781176336e-05
-4.6871562500e+00		-1.3884592284e-04
-3.7496250000e+00		-2.3821727589e-04
-2.8120937500e+00		-4.3152229977e-04
-1.8745625000e+00		-7.0933053713e-04
-9.3703125000e-01		-1.0717230383e-03
5.0000000000e-04		-9.0471986040e-04
9.3803125000e-01		-1.0717904493e-03
1.8755625000e+00		-7.0903194112e-04
2.8130937500e+00		-4.3126584503e-04
3.7506250000e+00		-2.3806955779e-04
4.6881562500e+00		-1.3877682996e-04
5.6256875000e+00		-9.8753996365e-05
6.5632187500e+00		-1.0711577555e-04
7.5007500000e+00		-1.7098830925e-05
8.4382812500e+00		-3.0994745055e-05
9.3758125000e+00		-2.1412317363e-04
1.0313343750e+01		-1.1982587611e-04
1.1250875000e+01		-8.1861323395e-05
1.2188406250e+01		-4.9618880067e-05
1.3125937500e+01		-9.2317938041e-05
1.4063468750e+01		-6.6718505025e-05
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-7.4078696994e-05
-1.3124937500e+01		-9.4713757277e-05
-1.2187406250e+01		-4.5513775034e-05
-1.1249875000e+01		-8.2654455249e-05
-1.0312343750e+01		-1.2106492878e-04
-9.3748125000e+00		-2.2013022017e-04
-8.4372812500e+00		-5.1387259642e-05
-7.4997500000e+00		1.4381610215e-05
-6.5622187500e+00		-1.0736428236e-04
-5.6246875000e+00		-7.5702182043e-05
-4.6871562500e+00		-1.0192285432e-04
-3.7496250000e+00		-1.8314960388e-04
-2.8120937500e+00		-3.5942369173e-04
-1.8745625000e+00		-6.2100977283e-04
-9.3703125000e-01		-1.0104038184e-03
5.0000000000e-04		-7.5054247139e-04
9.3803125000e-01		-1.0105464604e-03
1.8755625000e+00		-6.2072438967e-04
2.8130937500e+00		-3.5918427507e-04
3.7506250000e+00		-1.8302353586e-04
4.6881562500e+00		-1.0187009442e-04
5.6256875000e+00		-7.5686483604e-05
6.5632187500e+00		-1.0750315914e-04
7.5007500000e+00		1.4772621039e-05
8.4382812500e+00		-5.3202944016e-05
9.3758125000e+00		-2.1983154338e-04
1.0313343750e+01		-1.2100716546e-04
1.1250875000e+01		-8.2616488787e-05
1.2188406250e+01		-4.5494122909e-05
1.3125937500e+01		-9.4683457296e-05
1.4063468750e+01		-7.4058693902e-05
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-7.9387839703e-05
-1.3124937500e+01		-9.6715387355e-05
-1.2187406250e+01		-4.1360615976e-05
-1.1249875000e+01		-8.2623348295e-05
-1.0312343750e+01		-1.2304024725e-04
-9.3748125000e+00		-2.2437141442e-04
-8.4372812500e+00		-8.5791609257e-05
-7.4997500000e+00		5.4045452440e-05
-6.5622187500e+00		-1.0903001195e-04
-5.6246875000e+00		-5.0495549136e-05
-4.6871562500e+00		-5.9953198946e-05
-3.7496250000e+00		-1.2130873413e-04
-2.8120937500e+00		-2.8090231940e-04
-1.8745625000e+00		-5.2322506015e-04
-9.3703125000e-01		-9.4601356338e-04
5.0000000000e-04		-5.8245235948e-04
9.3803125000e-01		-9.4636861137e-04
1.8755625000e+00		-5.2291166067e-04
2.8130937500e+00		-2.8067883709e-04
3.7506250000e+00		-1.2120697238e-04
4.6881562500e+00		-5.9917316157e-05
5.6256875000e+00		-5.0502448710e-05
6.5632187500e+00		-1.0924004508e-04
7.5007500000e+00		5.4447882460e-05
8.4382812500e+00		-8.7711496096e-05
9.3758125000e+00		-2.2410243794e-04
1.0313343750e+01		-1.2296709069e-04
1.1250875000e+01		-8.2585740828e-05
1.2188406250e+01		-4.1340167797e-05
1.3125937500e+01		-9.6683749293e-05
1.4063468750e+01		-7.9366353196e-05
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-8.3491343534e-05
-1.3124937500e+01		-9.8418920244e-05
-1.2187406250e+01		-3.7945002421e-05
-1.1249875000e+01		-8.1262895711e-05
-1.0312343750e+01		-1.2643723742e-04
-9.3748125000e+00		-2.3084926814e-04
-8.4372812500e+00		-1.2652848763e-04
-7.4997500000e+00		9.5736037238e-05
-6.5622187500e+00		-1.0965680601e-04
-5.6246875000e+00		-2.5355048395e-05
-4.6871562500e+00		-1.4530133243e-05
-3.7496250000e+00		-5.5675062090e-05
-2.8120937500e+00		-1.9784440763e-04
-1.8745625000e+00		-4.1856638764e-04
-9.3703125000e-01		-8.7887444680e-04
5.0000000000e-04		-4.0484411770e-04
9.3803125000e-01		-8.7930005240e-04
1.8755625000e+00		-4.1823266775e-04
2.8130937500e+00		-1.9764064553e-04
3.7506250000e+00		-5.5596594373e-05
4.6881562500e+00		-1.4510210659e-05
5.6256875000e+00		-2.5404792369e-05
6.5632187500e+00		-1.0992738811e-04
7.5007500000e+00		9.6108690116e-05
8.4382812500e+00		-1.2845607124e-04
9.3758125000e+00		-2.3067723119e-04
1.0313343750e+01		-1.2634408332e-04
1.1250875000e+01		-8.1227037505e-05
1.2188406250e+01		-3.7924136769e-05
1.3125937500e+01		-9.8385811804e-05
1.4063468750e+01		-8.3468826601e-05
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/ham_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-3.0931812092e-05
-1.3124937500e+01		-4.1098919458e-05
-1.2187406250e+01		-5.6445568417e-05
-1.1249875000e+01		-8.0323199897e-05
-1.0312343750e+01		-1.1880169214e-04
-9.3748125000e+00		-1.8341459762e-04
-8.4372812500e+00		-1.6907188377e-05
-7.4997500000e+00		-7.7706104666e-05
-6.5622187500e+00		-1.2803895307e-04
-5.6246875000e+00		-1.6922345772e-04
-4.6871562500e+00		-2.5236219765e-04
-3.7496250000e+00		-4.0872794040e-04
-2.8120937500e+00		-6.6238921514e-04
-1.8745625000e+00		-9.9201229454e-04
-9.3703125000e-01		-1.2948317759e-03
5.0000000000e-04		-1.4208417833e-03
9.3803125000e-01		-1.2945744648e-03
1.8755625000e+00		-9.9164850690e-04
2.8130937500e+00		-6.6206374748e-04
3.7506250000e+00		-4.0851552563e-04
4.6881562500e+00		-2.5223836803e-04
5.6256875000e+00		-1.6916368299e-04
6.5632187500e+00		-1.2800811297e-04
7.5007500000e+00		-7.7415165648e-05
8.4382812500e+00		-1.8122568833e-05
9.3758125000e+00		-1.8332510831e-04
1.0313343750e+01		-1.1874949997e-04
1.1250875000e+01		-8.0291382228e-05
1.2188406250e+01		-5.6425428122e-05
1.3125937500e+01		-4.1085753714e-05
1.4063468750e+01		-3.0922960643e-05
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-1.9116867820e-05
-1.3124937500e+01		-7.2131108943e-05
-1.2187406250e+01		-5.6140347067e-05
-1.1249875000e+01		-8.0324505423e-05
-1.0312343750e+01		-1.1880266612e-04
-9.3748125000e+00		-1.8700298516e-04
-8.4372812500e+00		-2.0601166882e-05
-7.4997500000e+00		-6.6684791113e-05
-6.5622187500e+00		-1.1964236739e-04
-5.6246875000e+00		-1.5301143753e-04
-4.6871562500e+00		-2.2631646736e-04
-3.7496250000e+00		-3.6998226360e-04
-2.8120937500e+00		-6.0908578311e-04
-1.8745625000e+00		-9.2503249713e-04
-9.3703125000e-01		-1.2381957771e-03
5.0000000000e-04		-1.2969371734e-03
9.3803125000e-01		-1.2380280795e-03
1.8755625000e+00		-9.2468486940e-04
2.8130937500e+00		-6.0877623131e-04
3.7506250000e+00		-3.6978466238e-04
4.6881562500e+00		-2.2620476473e-04
5.6256875000e+00		-1.5296058435e-04
6.5632187500e+00		-1.1962141043e-04
7.5007500000e+00		-6.6412585698e-05
8.4382812500e+00		-2.1830955921e-05
9.3758125000e+00		-1.8689599089e-04
1.0313343750e+01		-1.1875048442e-04
1.1250875000e+01		-8.0292695791e-05
1.2188406250e+01		-5.6120286779e-05
1.3125937500e+01		-7.2108240467e-05
1.4063468750e+01		-1.9113257457e-05
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-3.8774832867e-05
-1.3124937500e+01		-8.3915292698e-05
-1.2187406250e+01		-5.5181798597e-05
-1.1249875000e+01		-8.0497037306e-05
-1.0312343750e+01		-1.1889503491e-04
-9.3748125000e+00		-1.9555016179e-04
-8.4372812500e+00		-1.9487607873e-05
-7.4997500000e+00		-5.5331658597e-05
-6.5622187500e+00		-1.1320979490e-04
-5.6246875000e+00		-1.3660790542e-04
-4.6871562500e+00		-1.9966060583e-04
-3.7496250000e+00		-3.2987614532e-04
-2.8120937500e+00		-5.5425490237e-04
-1.8745625000e+00		-8.5781311145e-04
-9.3703125000e-01		-1.1833654547e-03
5.0000000000e-04		-1.1726340289e-03
9.3803125000e-01		-1.1832849094e-03
1.8755625000e+00		-8.5748335525e-04
2.8130937500e+00		-5.5396170475e-04
3.7506250000e+00		-3.2969395588e-04
4.6881562500e+00		-1.9956189704e-04
5.6256875000e+00		-1.3656545854e-04
6.5632187500e+00		-1.1320819125e-04
7.5007500000e+00		-5.5048571411e-05
8.4382812500e+00		-2.0812225390e-05
9.3758125000e+00		-1.9539676174e-04
1.0313343750e+01		-1.1884361615e-04
1.1250875000e+01		-8.0464562364e-05
1.2188406250e+01		-5.5161983182e-05
1.3125937500e+01		-8.3888791106e-05
1.4063468750e+01		-3.8765480929e-05
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-5.5656986740e-05
-1.3124937500e+01		-8.9215928992e-05
-1.2187406250e+01		-5.3009854758e-05
-1.1249875000e+01		-8.1036652226e-05
-1.0312343750e+01		-1.1920455263e-04
-9.3748125000e+00		-2.0574412708e-04
-8.4372812500e+00		-2.0128920645e-05
-7.4997500000e+00		-4.0088536714e-05
-6.5622187500e+00		-1.0894447867e-04
-5.6246875000e+00		-1.1894026483e-04
-4.6871562500e+00		-1.7109414179e-04
-3.7496250000e+00		-2.8671703817e-04
-2.8120937500e+00		-4.9594375869e-04
-1.8745625000e+00		-7.8717427619e-04
-9.3703125000e-01		-1.1285949632e-03
5.0000000000e-04		-1.0435400236e-03
9.3803125000e-01		-1.1286035742e-03
1.8755625000e+00		-7.8686108452e-04
2.8130937500e+00		-4.9566872145e-04
3.7506250000e+00		-2.8655121812e-04
4.6881562500e+00		-1.7100957539e-04
5.6256875000e+00		-1.1890534033e-04
6.5632187500e+00		-1.0897485552e-04
7.5007500000e+00		-3.9772841702e-05
8.4382812500e+00		-2.1606285967e-05
9.3758125000e+00		-2.0552842276e-04
1.0313343750e+01		-1.1915441243e-04
1.1250875000e+01		-8.1002420904e-05
1.2188406250e+01		-5.2990422091e-05
1.3125937500e+01		-8.9187793971e-05
1.4063468750e+01		-5.5642511576e-05
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-6.6736337097e-05
-1.3124937500e+01		-9.2347144688e-05
-1.2187406250e+01		-4.9638149383e-05
-1.1249875000e+01		-8.1897837118e-05
-1.0312343750e+01		-1.1987675187e-04
-9.3748125000e+00		-2.1439596987e-04
-8.4372812500e+00		-2.9340429455e-05
-7.4997500000e+00		-1.7455671659e-05
-6.5622187500e+00		-1.0703833899e-04
-5.6246875000e+00		-9.8781176336e-05
-4.6871562500e+00		-1.3884592284e-04
-3.7496250000e+00		-2.3821727589e-04
-2.8120937500e+00		-4.3152229977e-04
-1.8745625000e+00		-7.0933053713e-04
-9.3703125000e-01		-1.0717230383e-03
5.0000000000e-04		-9.0471986040e-04
9.3803125000e-01		-1.0717904493e-03
1.8755625000e+00		-7.0903194112e-04
2.8130937500e+00		-4.3126584503e-04
3.7506250000e+00		-2.3806955779e-04
4.6881562500e+00		-1.3877682996e-04
5.6256875000e+00		-9.8753996365e-05
6.5632187500e+00		-1.0711577555e-04
7.5007500000e+00		-1.7098830925e-05
8.4382812500e+00		-3.0994745055e-05
9.3758125000e+00		-2.1412317363e-04
1.0313343750e+01		-1.1982587611e-04
1.1250875000e+01		-8.1861323395e-05
1.2188406250e+01		-4.9618880067e-05
1.3125937500e+01		-9.2317938041e-05
1.4063468750e+01		-6.6718505025e-05
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-7.4078696994e-05
-1.3124937500e+01		-9.4713757277e-05
-1.2187406250e+01		-4.5513775034e-05
-1.1249875000e+01		-8.2654455249e-05
-1.0312343750e+01		-1.2106492878e-04
-9.3748125000e+00		-2.2013022017e-04
-8.4372812500e+00		-5.1387259642e-05
-7.4997500000e+00		1.4381610215e-05
-6.5622187500e+00		-1.0736428236e-04
-5.6246875000e+00		-7.5702182043e-05
-4.6871562500e+00		-1.0192285432e-04
-3.7496250000e+00		-1.8314960388e-04
-2.8120937500e+00		-3.5942369173e-04
-1.8745625000e+00		-6.2100977283e-04
-9.3703125000e-01		-1.0104038184e-03
5.0000000000e-04		-7.5054247139e-04
9.3803125000e-01		-1.0105464604e-03
1.8755625000e+00		-6.2072438967e-04
2.8130937500e+00		-3.5918427507e-04
3.7506250000e+00		-1.8302353586e-04
4.6881562500e+00		-1.0187009442e-04
5.6256875000e+00		-7.5686483604e-05
6.5632187500e+00		-1.0750315914e-04
7.5007500000e+00		1.4772621039e-05
8.4382812500e+00		-5.3202944016e-05
9.3758125000e+00		-2.1983154338e-04
1.0313343750e+01		-1.2100716546e-04
1.1250875000e+01		-8.2616488787e-05
1.2188406250e+01		-4.5494122909e-05
1.3125937500e+01		-9.4683457296e-05
1.4063468750e+01		-7.4058693902e-05
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-7.9387839703e-05
-1.3124937500e+01		-9.6715387355e-05
-1.2187406250e+01		-4.1360615976e-05
-1.1249875000e+01		-8.2623348295e-05
-1.0312343750e+01		-1.2304024725e-04
-9.3748125000e+00		-2.2437141442e-04
-8.4372812500e+00		-8.5791609257e-05
-7.4997500000e+00		5.4045452440e-05
-6.5622187500e+00		-1.0903001195e-04
-5.6246875000e+00		-5.0495549136e-05
-4.6871562500e+00		-5.9953198946e-05
-3.7496250000e+00		-1.2130873413e-04
-2.8120937500e+00		-2.8090231940e-04
-1.8745625000e+00		-5.2322506015e-04
-9.3703125000e-01		-9.4601356338e-04
5.0000000000e-04		-5.8245235948e-04
9.3803125000e-01		-9.4636861137e-04
1.8755625000e+00		-5.2291166067e-04
2.8130937500e+00		-2.8067883709e-04
3.7506250000e+00		-1.2120697238e-04
4.6881562500e+00		-5.9917316157e-05
5.6256875000e+00		-5.0502448710e-05
6.5632187500e+00		-1.0924004508e-04
7.5007500000e+00		5.4447882460e-05
8.4382812500e+00		-8.7711496096e-05
9.3758125000e+00		-2.2410243794e-04
1.0313343750e+01		-1.2296709069e-04
1.1250875000e+01		-8.2585740828e-05
1.2188406250e+01		-4.1340167797e-05
1.3125937500e+01		-9.6683749293e-05
1.4063468750e+01		-7.9366353196e-05
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-8.3491343534e-05
-1.3124937500e+01		-9.8418920244e-05
-1.2187406250e+01		-3.7945002421e-05
-1.1249875000e+01		-8.1262895711e-05
-1.0312343750e+01		-1.2643723742e-04
-9.3748125000e+00		-2.3084926814e-04
-8.4372812500e+00		-1.2652848763e-04
-7.4997500000e+00		9.5736037238e-05
-6.5622187500e+00		-1.0965680601e-04
-5.6246875000e+00		-2.5355048394e-05
-4.6871562500e+00		-1.4530133243e-05
-3.7496250000e+00		-5.5675062090e-05
-2.8120937500e+00		-1.9784440763e-04
-1.8745625000e+00		-4.1856638764e-04
-9.3703125000e-01		-8.7887444680e-04
5.0000000000e-04		-4.0484411770e-04
9.3803125000e-01		-8.7930005240e-04
1.8755625000e+00		-4.1823266775e-04
2.8130937500e+00		-1.9764064553e-04
3.7506250000e+00		-5.5596594373e-05
4.6881562500e+00		-1.4510210659e-05
5.6256875000e+00		-2.5404792369e-05
6.5632187500e+00		-1.0992738811e-04
7.5007500000e+00		9.6108690116e-05
8.4382812500e+00		-1.2845607124e-04
9.3758125000e+00		-2.3067723119e-04
1.0313343750e+01		-1.2634408332e-04
1.1250875000e+01		-8.1227037505e-05
1.2188406250e+01		-3.7924136769e-05
1.3125937500e+01		-9.8385811804e-05
1.4063468750e+01		-8.3468826601e-05
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/ham_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-3.0931812092e-05
-1.3124937500e+01		-4.1098919458e-05
-1.2187406250e+01		-5.6445568417e-05
-1.1249875000e+01		-8.0323199897e-05
-1.0312343750e+01		-1.1880169214e-04
-9.3748125000e+00		-1.8341459762e-04
-8.4372812500e+00		-1.6907188377e-05
-7.4997500000e+00		-7.7706104666e-05
-6.5622187500e+00		-1.2803895307e-04
-5.6246875000e+00		-1.6922345772e-04
-4.6871562500e+00		-2.5236219765e-04
-3.7496250000e+00		-4.0872794040e-04
-2.8120937500e+00		-6.6238921514e-04
-1.8745625000e+00		-9.9201229454e-04
-9.3703125000e-01		-1.2948317759e-03
5.0000000000e-04		-1.4208417833e-03
9.3803125000e-01		-1.2945744648e-03
1.8755625000e+00		-9.9164850690e-04
2.8130937500e+00		-6.6206374748e-04
3.7506250000e+00		-4.0851552563e-04
4.6881562500e+00		-2.5223836803e-04
5.6256875000e+00		-1.6916368299e-04
6.5632187500e+00		-1.2800811297e-04
7.5007500000e+00		-7.7415165648e-05
8.4382812500e+00		-1.8122568833e-05
9.3758125000e+00		-1.8332510831e-04
1.0313343750e+01		-1.1874949997e-04
1.1250875000e+01		-8.0291382228e-05
1.2188406250e+01		-5.6425428122e-05
1.3125937500e+01		-4.1085753714e-05
1.4063468750e+01		-3.0922960643e-05
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-1.9116867820e-05
-1.3124937500e+01		-7.2131108943e-05
-1.2187406250e+01		-5.6140347067e-05
-1.1249875000e+01		-8.0324505423e-05
-1.0312343750e+01		-1.1880266612e-04
-9.3748125000e+00		-1.8700298516e-04
-8.4372812500e+00		-2.0601166882e-05
-7.4997500000e+00		-6.6684791113e-05
-6.5622187500e+00		-1.1964236739e-04
-5.6246875000e+00		-1.5301143753e-04
-4.6871562500e+00		-2.2631646736e-04
-3.7496250000e+00		-3.6998226360e-04
-2.8120937500e+00		-6.0908578311e-04
-1.8745625000e+00		-9.2503249713e-04
-9.3703125000e-01		-1.2381957771e-03
5.0000000000e-04		-1.2969371734e-03
9.3803125000e-01		-1.2380280795e-03
1.8755625000e+00		-9.2468486940e-04
2.8130937500e+00		-6.0877623131e-04
3.7506250000e+00		-3.6978466238e-04
4.6881562500e+00		-2.2620476473e-04
5.6256875000e+00		-1.5296058435e-04
6.5632187500e+00		-1.1962141043e-04
7.5007500000e+00		-6.6412585698e-05
8.4382812500e+00		-2.1830955921e-05
9.3758125000e+00		-1.8689599089e-04
1.0313343750e+01		-1.1875048442e-04
1.1250875000e+01		-8.0292695791e-05
1.2188406250e+01		-5.6120286779e-05
1.3125937500e+01		-7.2108240467e-05
1.4063468750e+01		-1.9113257457e-05
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-3.8774832867e-05
-1.3124937500e+01		-8.3915292698e-05
-1.2187406250e+01		-5.5181798597e-05
-1.1249875000e+01		-8.0497037306e-05
-1.0312343750e+01		-1.1889503491e-04
-9.3748125000e+00		-1.9555016179e-04
-8.4372812500e+00		-1.9487607873e-05
-7.4997500000e+00		-5.5331658597e-05
-6.5622187500e+00		-1.1320979490e-04
-5.6246875000e+00		-1.3660790542e-04
-4.6871562500e+00		-1.9966060583e-04
-3.7496250000e+00		-3.2987614532e-04
-2.8120937500e+00		-5.5425490237e-04
-1.8745625000e+00		-8.5781311145e-04
-9.3703125000e-01		-1.1833654547e-03
5.0000000000e-04		-1.1726340289e-03
9.3803125000e-01		-1.1832849094e-03
1.8755625000e+00		-8.5748335525e-04
2.8130937500e+00		-5.5396170475e-04
3.7506250000e+00		-3.2969395588e-04
4.6881562500e+00		-1.9956189704e-04
5.6256875000e+00		-1.3656545854e-04
6.5632187500e+00		-1.1320819125e-04
7.5007500000e+00		-5.5048571411e-05
8.4382812500e+00		-2.0812225390e-05
9.3758125000e+00		-1.9539676174e-04
1.0313343750e+01		-1.1884361615e-04
1.1250875000e+01		-8.0464562364e-05
1.2188406250e+01		-5.5161983182e-05
1.3125937500e+01		-8.3888791106e-05
1.4063468750e+01		-3.8765480929e-05
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-5.5656986740e-05
-1.3124937500e+01		-8.9215928992e-05
-1.2187406250e+01		-5.3009854758e-05
-1.1249875000e+01		-8.1036652226e-05
-1.0312343750e+01		-1.1920455263e-04
-9.3748125000e+00		-2.0574412708e-04
-8.4372812500e+00		-2.0128920645e-05
-7.4997500000e+00		-4.0088536714e-05
-6.5622187500e+00		-1.0894447867e-04
-5.6246875000e+00		-1.1894026483e-04
-4.6871562500e+00		-1.7109414179e-04
-3.7496250000e+00		-2.8671703817e-04
-2.8120937500e+00		-4.9594375869e-04
-1.8745625000e+00		-7.8717427619e-04
-9.3703125000e-01		-1.1285949632e-03
5.0000000000e-04		-1.0435400236e-03
9.3803125000e-01		-1.1286035742e-03
1.8755625000e+00		-7.8686108452e-04
2.8130937500e+00		-4.9566872145e-04
3.7506250000e+00		-2.8655121812e-04
4.6881562500e+00		-1.7100957539e-04
5.6256875000e+00		-1.1890534033e-04
6.5632187500e+00		-1.0897485552e-04
7.5007500000e+00		-3.9772841702e-05
8.4382812500e+00		-2.1606285967e-05
9.3758125000e+00		-2.0552842276e-04
1.0313343750e+01		-1.1915441243e-04
1.1250875000e+01		-8.1002420904e-05
1.2188406250e+01		-5.2990422091e-05
1.3125937500e+01		-8.9187793971e-05
1.4063468750e+01		-5.5642511577e-05
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-6.6736337098e-05
-1.3124937500e+01		-9.2347144689e-05
-1.2187406250e+01		-4.9638149382e-05
-1.1249875000e+01		-8.1897837118e-05
-1.0312343750e+01		-1.1987675187e-04
-9.3748125000e+00		-2.1439596987e-04
-8.4372812500e+00		-2.9340429455e-05
-7.4997500000e+00		-1.7455671659e-05
-6.5622187500e+00		-1.0703833899e-04
-5.6246875000e+00		-9.8781176337e-05
-4.6871562500e+00		-1.3884592284e-04
-3.7496250000e+00		-2.3821727589e-04
-2.8120937500e+00		-4.3152229977e-04
-1.8745625000e+00		-7.0933053713e-04
-9.3703125000e-01		-1.0717230383e-03
5.0000000000e-04		-9.0471986040e-04
9.3803125000e-01		-1.0717904493e-03
1.8755625000e+00		-7.0903194112e-04
2.8130937500e+00		-4.3126584503e-04
3.7506250000e+00		-2.3806955778e-04
4.6881562500e+00		-1.3877682996e-04
5.6256875000e+00		-9.8753996365e-05
6.5632187500e+00		-1.0711577555e-04
7.5007500000e+00		-1.7098830925e-05
8.4382812500e+00		-3.0994745055e-05
9.3758125000e+00		-2.1412317363e-04
1.0313343750e+01		-1.1982587611e-04
1.1250875000e+01		-8.1861323395e-05
1.2188406250e+01		-4.9618880066e-05
1.3125937500e+01		-9.2317938041e-05
1.4063468750e+01		-6.6718505025e-05
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-7.4078696995e-05
-1.3124937500e+01		-9.4713757277e-05
-1.2187406250e+01		-4.5513775034e-05
-1.1249875000e+01		-8.2654455249e-05
-1.0312343750e+01		-1.2106492878e-04
-9.3748125000e+00		-2.2013022017e-04
-8.4372812500e+00		-5.1387259642e-05
-7.4997500000e+00		1.4381610216e-05
-6.5622187500e+00		-1.0736428236e-04
-5.6246875000e+00		-7.5702182043e-05
-4.6871562500e+00		-1.0192285431e-04
-3.7496250000e+00		-1.8314960388e-04
-2.8120937500e+00		-3.5942369173e-04
-1.8745625000e+00		-6.2100977283e-04
-9.3703125000e-01		-1.0104038184e-03
5.0000000000e-04		-7.5054247139e-04
9.3803125000e-01		-1.0105464604e-03
1.8755625000e+00		-6.2072438967e-04
2.8130937500e+00		-3.5918427507e-04
3.7506250000e+00		-1.8302353586e-04
4.6881562500e+00		-1.0187009441e-04
5.6256875000e+00		-7.5686483604e-05
6.5632187500e+00		-1.0750315914e-04
7.5007500000e+00		1.4772621039e-05
8.4382812500e+00		-5.3202944016e-05
9.3758125000e+00		-2.1983154338e-04
1.0313343750e+01		-1.2100716546e-04
1.1250875000e+01		-8.2616488787e-05
1.2188406250e+01		-4.5494122909e-05
1.3125937500e+01		-9.4683457296e-05
1.4063468750e+01		-7.4058693902e-05
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-7.9387839703e-05
-1.3124937500e+01		-9.6715387355e-05
-1.2187406250e+01		-4.1360615976e-05
-1.1249875000e+01		-8.2623348295e-05
-1.0312343750e+01		-1.2304024725e-04
-9.3748125000e+00		-2.2437141442e-04
-8.4372812500e+00		-8.5791609257e-05
-7.4997500000e+00		5.4045452441e-05
-6.5622187500e+00		-1.0903001195e-04
-5.6246875000e+00		-5.0495549136e-05
-4.6871562500e+00		-5.9953198946e-05
-3.7496250000e+00		-1.2130873413e-04
-2.8120937500e+00		-2.8090231940e-04
-1.8745625000e+00		-5.2322506015e-04
-9.3703125000e-01		-9.4601356338e-04
5.0000000000e-04		-5.8245235948e-04
9.3803125000e-01		-9.4636861137e-04
1.8755625000e+00		-5.2291166067e-04
2.8130937500e+00		-2.8067883709e-04
3.7506250000e+00		-1.2120697238e-04
4.6881562500e+00		-5.9917316156e-05
5.6256875000e+00		-5.0502448710e-05
6.5632187500e+00		-1.0924004508e-04
7.5007500000e+00		5.4447882460e-05
8.4382812500e+00		-8.7711496096e-05
9.3758125000e+00		-2.2410243794e-04
1.0313343750e+01		-1.2296709069e-04
1.1250875000e+01		-8.2585740828e-05
1.2188406250e+01		-4.1340167796e-05
1.3125937500e+01		-9.6683749293e-05
1.4063468750e+01		-7.9366353197e-05
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-8.3491343534e-05
-1.3124937500e+01		-9.8418920244e-05
-1.2187406250e+01		-3.7945002421e-05
-1.1249875000e+01		-8.1262895711e-05
-1.0312343750e+01		-1.2643723742e-04
-9.3748125000e+00		-2.3084926814e-04
-8.4372812500e+00		-1.2652848763e-04
-7.4997500000e+00		9.5736037238e-05
-6.5622187500e+00		-1.0965680601e-04
-5.6246875000e+00		-2.5355048393e-05
-4.6871562500e+00		-1.4530133244e-05
-3.7496250000e+00		-5.5675062091e-05
-2.8120937500e+00		-1.9784440764e-04
-1.8745625000e+00		-4.1856638764e-04
-9.3703125000e-01		-8.7887444680e-04
5.0000000000e-04		-4.0484411770e-04
9.3803125000e-01		-8.7930005240e-04
1.8755625000e+00		-4.1823266775e-04
2.8130937500e+00		-1.9764064553e-04
3.7506250000e+00		-5.5596594372e-05
4.6881562500e+00		-1.4510210659e-05
5.6256875000e+00		-2.5404792369e-05
6.5632187500e+00		-1.0992738811e-04
7.5007500000e+00		9.6108690115e-05
8.4382812500e+00		-1.2845607124e-04
9.3758125000e+00		-2.3067723119e-04
1.0313343750e+01		-1.2634408332e-04
1.1250875000e+01		-8.1227037505e-05
1.2188406250e+01		-3.7924136771e-05
1.3125937500e+01		-9.8385811804e-05
1.4063468750e+01		-8.3468826602e-05
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/kxx_maximum.xg <==
"kxx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000499677055
0.7031484375000	0.0000911452020
1.0547226562500	0.0001250462015
1.4062968750000	0.0001658355666
1.7578710937500	0.0002068406918
2.1094453125000	0.0002475208353
2.4610195312500	0.0002858469092


==> anc/GRHydro_example_check/benchmark_results/kxx_minimum.xg <==
"kxx v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000203525278
0.7031484375000	-0.0000395037653
1.0547226562500	-0.0000536824800
1.4062968750000	-0.0000538670826
1.7578710937500	-0.0000421848396
2.1094453125000	-0.0000536992017
2.4610195312500	-0.0000571228238


==> anc/GRHydro_example_check/benchmark_results/kxx_norm1.xg <==
"kxx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000009867177
0.7031484375000	0.0000021105974
1.0547226562500	0.0000033005725
1.4062968750000	0.0000044899812
1.7578710937500	0.0000055693585
2.1094453125000	0.0000065057651
2.4610195312500	0.0000073329803


==> anc/GRHydro_example_check/benchmark_results/kxx_norm2.xg <==
"kxx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000028127992
0.7031484375000	0.0000053893920
1.0547226562500	0.0000078474913
1.4062968750000	0.0000101081418
1.7578710937500	0.0000120291798
2.1094453125000	0.0000136689545
2.4610195312500	0.0000151449042


==> anc/GRHydro_example_check/benchmark_results/kxy_maximum.xg <==
"kxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000015135960
0.7031484375000	0.0000028040145
1.0547226562500	0.0000061616332
1.4062968750000	0.0000096433199
1.7578710937500	0.0000120857128
2.1094453125000	0.0000120820328
2.4610195312500	0.0000120445423


==> anc/GRHydro_example_check/benchmark_results/kxy_minimum.xg <==
"kxy v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000015137296
0.7031484375000	-0.0000028041814
1.0547226562500	-0.0000061478255
1.4062968750000	-0.0000096189087
1.7578710937500	-0.0000120598130
2.1094453125000	-0.0000120650357
2.4610195312500	-0.0000120292867


==> anc/GRHydro_example_check/benchmark_results/kxy_norm1.xg <==
"kxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000367467
0.7031484375000	0.0000000999875
1.0547226562500	0.0000001919643
1.4062968750000	0.0000003031044
1.7578710937500	0.0000004271051
2.1094453125000	0.0000005741366
2.4610195312500	0.0000007721042


==> anc/GRHydro_example_check/benchmark_results/kxy_norm2.xg <==
"kxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000001077378
0.7031484375000	0.0000002652374
1.0547226562500	0.0000004927810
1.4062968750000	0.0000007389395
1.7578710937500	0.0000009732870
2.1094453125000	0.0000012254982
2.4610195312500	0.0000015423273


==> anc/GRHydro_example_check/benchmark_results/kxz_maximum.xg <==
"kxz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000015135960
0.7031484375000	0.0000028040145
1.0547226562500	0.0000061616332
1.4062968750000	0.0000096433199
1.7578710937500	0.0000120857128
2.1094453125000	0.0000120820328
2.4610195312500	0.0000120445423


==> anc/GRHydro_example_check/benchmark_results/kxz_minimum.xg <==
"kxz v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000015137296
0.7031484375000	-0.0000028041814
1.0547226562500	-0.0000061478255
1.4062968750000	-0.0000096189087
1.7578710937500	-0.0000120598130
2.1094453125000	-0.0000120650357
2.4610195312500	-0.0000120292867


==> anc/GRHydro_example_check/benchmark_results/kxz_norm1.xg <==
"kxz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000367467
0.7031484375000	0.0000000999875
1.0547226562500	0.0000001919643
1.4062968750000	0.0000003031044
1.7578710937500	0.0000004271051
2.1094453125000	0.0000005741366
2.4610195312500	0.0000007721042


==> anc/GRHydro_example_check/benchmark_results/kxz_norm2.xg <==
"kxz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000001077378
0.7031484375000	0.0000002652374
1.0547226562500	0.0000004927810
1.4062968750000	0.0000007389395
1.7578710937500	0.0000009732870
2.1094453125000	0.0000012254982
2.4610195312500	0.0000015423273


==> anc/GRHydro_example_check/benchmark_results/kyy_maximum.xg <==
"kyy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000499677055
0.7031484375000	0.0000911452020
1.0547226562500	0.0001250462015
1.4062968750000	0.0001658355666
1.7578710937500	0.0002068406918
2.1094453125000	0.0002475208353
2.4610195312500	0.0002858469092


==> anc/GRHydro_example_check/benchmark_results/kyy_minimum.xg <==
"kyy v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000203525278
0.7031484375000	-0.0000395037653
1.0547226562500	-0.0000536824800
1.4062968750000	-0.0000538670826
1.7578710937500	-0.0000421848396
2.1094453125000	-0.0000536992017
2.4610195312500	-0.0000571228238


==> anc/GRHydro_example_check/benchmark_results/kyy_norm1.xg <==
"kyy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000009867177
0.7031484375000	0.0000021105974
1.0547226562500	0.0000033005725
1.4062968750000	0.0000044899812
1.7578710937500	0.0000055693585
2.1094453125000	0.0000065057651
2.4610195312500	0.0000073329803


==> anc/GRHydro_example_check/benchmark_results/kyy_norm2.xg <==
"kyy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000028127992
0.7031484375000	0.0000053893920
1.0547226562500	0.0000078474913
1.4062968750000	0.0000101081418
1.7578710937500	0.0000120291798
2.1094453125000	0.0000136689545
2.4610195312500	0.0000151449042


==> anc/GRHydro_example_check/benchmark_results/kyz_minimum.xg <==
"kyz v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000015137296
0.7031484375000	-0.0000028041814
1.0547226562500	-0.0000061478255
1.4062968750000	-0.0000096189087
1.7578710937500	-0.0000120598130
2.1094453125000	-0.0000120650357
2.4610195312500	-0.0000120292867


==> anc/GRHydro_example_check/benchmark_results/kyz_norm1.xg <==
"kyz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000367467
0.7031484375000	0.0000000999875
1.0547226562500	0.0000001919643
1.4062968750000	0.0000003031044
1.7578710937500	0.0000004271051
2.1094453125000	0.0000005741366
2.4610195312500	0.0000007721042


==> anc/GRHydro_example_check/benchmark_results/kyz_norm2.xg <==
"kyz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000001077378
0.7031484375000	0.0000002652374
1.0547226562500	0.0000004927810
1.4062968750000	0.0000007389395
1.7578710937500	0.0000009732870
2.1094453125000	0.0000012254982
2.4610195312500	0.0000015423273


==> anc/GRHydro_example_check/benchmark_results/kzz_maximum.xg <==
"kzz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000499677055
0.7031484375000	0.0000911452020
1.0547226562500	0.0001250462015
1.4062968750000	0.0001658355666
1.7578710937500	0.0002068406918
2.1094453125000	0.0002475208353
2.4610195312500	0.0002858469092


==> anc/GRHydro_example_check/benchmark_results/kzz_norm1.xg <==
"kzz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000009867177
0.7031484375000	0.0000021105974
1.0547226562500	0.0000033005725
1.4062968750000	0.0000044899812
1.7578710937500	0.0000055693585
2.1094453125000	0.0000065057651
2.4610195312500	0.0000073329803


==> anc/GRHydro_example_check/benchmark_results/kzz_norm2.xg <==
"kzz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000028127992
0.7031484375000	0.0000053893920
1.0547226562500	0.0000078474913
1.4062968750000	0.0000101081418
1.7578710937500	0.0000120291798
2.1094453125000	0.0000136689545
2.4610195312500	0.0000151449042


==> anc/GRHydro_example_check/benchmark_results/momx_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.4157950829e-08
-2.2733058596e+01		2.0106737498e-08
-2.1109206837e+01		4.3027710625e-08
-1.9485355079e+01		2.7656276446e-08
-1.7861503320e+01		4.5443583653e-08
-1.6237651561e+01		7.7774090464e-08
-1.4613799803e+01		1.4057164946e-07
-1.2989948044e+01		2.7137351412e-07
-1.1366096285e+01		5.6833318282e-07
-9.7422445267e+00		1.2017199886e-06
-8.1183927680e+00		-4.5932768410e-07
-6.4945410093e+00		-3.7334974203e-07
-4.8706892506e+00		-2.5369101994e-06
-3.2468374920e+00		-5.7094118066e-06
-1.6229857333e+00		-4.3150346635e-07
8.6602540378e-04		5.2011668353e-08
1.6247177841e+00		3.9417888981e-07
3.2485695428e+00		5.7065745035e-06
4.8724213015e+00		2.5339325168e-06
6.4962730601e+00		3.7339121957e-07
8.1201248188e+00		4.4682355091e-07
9.7439765775e+00		-1.2018000185e-06
1.1367828336e+01		-5.6786552185e-07
1.2991680095e+01		-2.7117794199e-07
1.4615531854e+01		-1.4047485651e-07
1.6239383612e+01		-7.7731250088e-08
1.7863235371e+01		-4.5421224040e-08
1.9487087130e+01		-2.7643853713e-08
2.1110938888e+01		-4.3013711906e-08
2.2734790647e+01		-2.0102017069e-08
2.4358642406e+01		1.4152975059e-08
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-2.3007144652e-08
-2.2733058596e+01		8.8838944844e-08
-2.1109206837e+01		1.2482850051e-07
-1.9485355079e+01		5.3017343933e-08
-1.7861503320e+01		9.4412150203e-08
-1.6237651561e+01		1.5568755483e-07
-1.4613799803e+01		2.8113536681e-07
-1.2989948044e+01		5.4281245751e-07
-1.1366096285e+01		1.1371498606e-06
-9.7422445267e+00		2.5879097587e-06
-8.1183927680e+00		2.5029820096e-07
-6.4945410093e+00		-1.0343392641e-06
-4.8706892506e+00		-5.0399235089e-06
-3.2468374920e+00		-1.1511785224e-05
-1.6229857333e+00		-9.1052633246e-07
8.6602540378e-04		9.6986024704e-08
1.6247177841e+00		8.4182275980e-07
3.2485695428e+00		1.1507091702e-05
4.8724213015e+00		5.0338592693e-06
6.4962730601e+00		1.0387296938e-06
8.1201248188e+00		-2.7380917918e-07
9.7439765775e+00		-2.5914675642e-06
1.1367828336e+01		-1.1361941657e-06
1.2991680095e+01		-5.4241482466e-07
1.4615531854e+01		-2.8094794899e-07
1.6239383612e+01		-1.5559228675e-07
1.7863235371e+01		-9.4357233194e-08
1.9487087130e+01		-5.2993198211e-08
2.1110938888e+01		-1.2478726985e-07
2.2734790647e+01		-8.8815188813e-08
2.4358642406e+01		2.2997528644e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-5.0542595017e-09
-2.2733058596e+01		2.1561519841e-07
-2.1109206837e+01		2.2562581916e-07
-1.9485355079e+01		7.7795246550e-08
-1.7861503320e+01		1.4780497400e-07
-1.6237651561e+01		2.3503995591e-07
-1.4613799803e+01		4.2173137664e-07
-1.2989948044e+01		8.1434836242e-07
-1.1366096285e+01		1.7057375247e-06
-9.7422445267e+00		5.5042532353e-06
-8.1183927680e+00		1.6808502949e-06
-6.4945410093e+00		-3.6511137978e-06
-4.8706892506e+00		-7.4617222319e-06
-3.2468374920e+00		-1.7410090532e-05
-1.6229857333e+00		-1.3049392365e-06
8.6602540378e-04		1.3420802349e-07
1.6247177841e+00		1.2106071554e-06
3.2485695428e+00		1.7405488446e-05
4.8724213015e+00		7.4523828795e-06
6.4962730601e+00		3.6641186868e-06
8.1201248188e+00		-1.7119334932e-06
9.7439765775e+00		-5.5130461951e-06
1.1367828336e+01		-1.7042920608e-06
1.2991680095e+01		-8.1374121124e-07
1.4615531854e+01		-4.2145190864e-07
1.6239383612e+01		-2.3489635731e-07
1.7863235371e+01		-1.4772110910e-07
1.9487087130e+01		-7.7754164120e-08
2.1110938888e+01		-2.2555152190e-07
2.2734790647e+01		-2.1555615229e-07
2.4358642406e+01		5.0485338240e-09
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		5.1402745311e-08
-2.2733058596e+01		3.8213908758e-07
-2.1109206837e+01		3.3403158738e-07
-1.9485355079e+01		1.0683738717e-07
-1.7861503320e+01		2.0239833634e-07
-1.6237651561e+01		3.1824299950e-07
-1.4613799803e+01		5.6283109741e-07
-1.2989948044e+01		1.0859783292e-06
-1.1366096285e+01		2.2527293678e-06
-9.7422445267e+00		9.6145357250e-06
-8.1183927680e+00		2.9773263440e-06
-6.4945410093e+00		-8.4164164937e-06
-4.8706892506e+00		-9.7588489384e-06
-3.2468374920e+00		-2.3253798847e-05
-1.6229857333e+00		-1.6467917104e-06
8.6602540378e-04		1.7586907296e-07
1.6247177841e+00		1.5012343983e-06
3.2485695428e+00		2.3265215420e-05
4.8724213015e+00		9.7460346459e-06
6.4962730601e+00		8.4383142290e-06
8.1201248188e+00		-3.0150866315e-06
9.7439765775e+00		-9.6272158603e-06
1.1367828336e+01		-2.2509147010e-06
1.2991680095e+01		-1.0851638680e-06
1.4615531854e+01		-5.6245702254e-07
1.6239383612e+01		-3.1805517847e-07
1.7863235371e+01		-2.0229224459e-07
1.9487087130e+01		-1.0677907190e-07
2.1110938888e+01		-3.3392466250e-07
2.2734790647e+01		-3.8203209848e-07
2.4358642406e+01		-5.1393155713e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		1.4130652954e-07
-2.2733058596e+01		5.5053341346e-07
-2.1109206837e+01		4.5058178047e-07
-1.9485355079e+01		1.5660072202e-07
-1.7861503320e+01		2.5014192892e-07
-1.6237651561e+01		4.0672876481e-07
-1.4613799803e+01		7.0578160355e-07
-1.2989948044e+01		1.3577669110e-06
-1.1366096285e+01		2.7517352037e-06
-9.7422445267e+00		1.2664207269e-05
-8.1183927680e+00		3.7811828122e-06
-6.4945410093e+00		-1.3122535310e-05
-4.8706892506e+00		-1.1918043705e-05
-3.2468374920e+00		-2.8898282677e-05
-1.6229857333e+00		-2.0673277893e-06
8.6602540378e-04		2.0904928282e-07
1.6247177841e+00		1.8779084007e-06
3.2485695428e+00		2.8927082527e-05
4.8724213015e+00		1.1901886153e-05
6.4962730601e+00		1.3145690199e-05
8.1201248188e+00		-3.8197924276e-06
9.7439765775e+00		-1.2674673316e-05
1.1367828336e+01		-2.7498022373e-06
1.2991680095e+01		-1.3567558017e-06
1.4615531854e+01		-7.0531376173e-07
1.6239383612e+01		-4.0649276528e-07
1.7863235371e+01		-2.5001315109e-07
1.9487087130e+01		-1.5652577740e-07
2.1110938888e+01		-4.5044278463e-07
2.2734790647e+01		-5.5037454184e-07
2.4358642406e+01		-1.4127216998e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		2.4560164233e-07
-2.2733058596e+01		6.7909492550e-07
-2.1109206837e+01		5.6727963250e-07
-1.9485355079e+01		2.3417219401e-07
-1.7861503320e+01		2.9396249265e-07
-1.6237651561e+01		4.9840890048e-07
-1.4613799803e+01		8.5263302245e-07
-1.2989948044e+01		1.6295742931e-06
-1.1366096285e+01		3.3013922286e-06
-9.7422445267e+00		1.2866746681e-05
-8.1183927680e+00		4.4771199239e-06
-6.4945410093e+00		-1.5047582006e-05
-4.8706892506e+00		-1.4037421057e-05
-3.2468374920e+00		-3.4109391115e-05
-1.6229857333e+00		-2.3872068302e-06
8.6602540378e-04		2.1447160420e-07
1.6247177841e+00		2.1646810614e-06
3.2485695428e+00		3.4163112577e-05
4.8724213015e+00		1.4018612192e-05
6.4962730601e+00		1.5054604781e-05
8.1201248188e+00		-4.5219789429e-06
9.7439765775e+00		-1.2863421669e-05
1.1367828336e+01		-3.2991607755e-06
1.2991680095e+01		-1.6283745918e-06
1.4615531854e+01		-8.5207166258e-07
1.6239383612e+01		-4.9811989486e-07
1.7863235371e+01		-2.9380769982e-07
1.9487087130e+01		-2.3407494997e-07
2.1110938888e+01		-5.6710640109e-07
2.2734790647e+01		-6.7889236442e-07
2.4358642406e+01		-2.4553673008e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		3.3942669412e-07
-2.2733058596e+01		7.3910895434e-07
-2.1109206837e+01		6.7656041656e-07
-1.9485355079e+01		3.4967994525e-07
-1.7861503320e+01		3.2869265508e-07
-1.6237651561e+01		5.8480926231e-07
-1.4613799803e+01		1.0016224162e-06
-1.2989948044e+01		1.8942132843e-06
-1.1366096285e+01		4.1590741080e-06
-9.7422445267e+00		1.0673654806e-05
-8.1183927680e+00		5.4571456822e-06
-6.4945410093e+00		-1.3447982566e-05
-4.8706892506e+00		-1.6410386505e-05
-3.2468374920e+00		-3.8560568800e-05
-1.6229857333e+00		-2.6121097998e-06
8.6602540378e-04		2.5172535387e-07
1.6247177841e+00		2.3358128299e-06
3.2485695428e+00		3.8636648932e-05
4.8724213015e+00		1.6390048883e-05
6.4962730601e+00		1.3420053947e-05
8.1201248188e+00		-5.5178403306e-06
9.7439765775e+00		-1.0645068481e-05
1.1367828336e+01		-4.1553025147e-06
1.2991680095e+01		-1.8928438652e-06
1.4615531854e+01		-1.0009649262e-06
1.6239383612e+01		-5.8446769152e-07
1.7863235371e+01		-3.2851477543e-07
1.9487087130e+01		-3.4954866596e-07
2.1110938888e+01		-6.7635064101e-07
2.2734790647e+01		-7.3888171249e-07
2.4358642406e+01		-3.3933125569e-07
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/momx_maximum.xg <==
"momx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000155682027
0.7031484375000	0.0000251364562
1.0547226562500	0.0000309281233
1.4062968750000	0.0000341896111
1.7578710937500	0.0000417478672
2.1094453125000	0.0000489923507
2.4610195312500	0.0000557885535


==> anc/GRHydro_example_check/benchmark_results/momx_minimum.xg <==
"momx v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000156114536
0.7031484375000	-0.0000251782156
1.0547226562500	-0.0000309926704
1.4062968750000	-0.0000341600567
1.7578710937500	-0.0000416895355
2.1094453125000	-0.0000488953005
2.4610195312500	-0.0000556578043


==> anc/GRHydro_example_check/benchmark_results/momx_norm1.xg <==
"momx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000004823663
0.7031484375000	0.0000009157189
1.0547226562500	0.0000012911393
1.4062968750000	0.0000016326087
1.7578710937500	0.0000019189667
2.1094453125000	0.0000021883870
2.4610195312500	0.0000024588577


==> anc/GRHydro_example_check/benchmark_results/momx_norm2.xg <==
"momx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000015426675
0.7031484375000	0.0000025887337
1.0547226562500	0.0000033486153
1.4062968750000	0.0000039944504
1.7578710937500	0.0000044955796
2.1094453125000	0.0000048839470
2.4610195312500	0.0000052596787


==> anc/GRHydro_example_check/benchmark_results/momx_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-1.6251273308e-07
-1.3124937500e+01		1.6118294978e-08
-1.2187406250e+01		-7.8449430341e-07
-1.1249875000e+01		-1.6958699753e-06
-1.0312343750e+01		-2.8351725382e-06
-9.3748125000e+00		2.5422902123e-06
-8.4372812500e+00		4.1348288585e-06
-7.4997500000e+00		-9.2433872200e-07
-6.5622187500e+00		3.8115960993e-07
-5.6246875000e+00		5.4177975710e-07
-4.6871562500e+00		-5.4162025327e-07
-3.7496250000e+00		-3.1736064045e-06
-2.8120937500e+00		-6.8943495876e-06
-1.8745625000e+00		-9.2735267304e-06
-9.3703125000e-01		-2.5177562189e-07
5.0000000000e-04		5.2011668353e-08
9.3803125000e-01		2.0843405369e-07
1.8755625000e+00		9.2730921086e-06
2.8130937500e+00		6.8904408316e-06
3.7506250000e+00		3.1699965203e-06
4.6881562500e+00		5.3973892904e-07
5.6256875000e+00		-5.4250882244e-07
6.5632187500e+00		-3.7537333372e-07
7.5007500000e+00		8.9735160809e-07
8.4382812500e+00		-4.1407575264e-06
9.3758125000e+00		-2.5083007269e-06
1.0313343750e+01		2.8333957465e-06
1.1250875000e+01		1.6952325916e-06
1.2188406250e+01		7.8407140149e-07
1.3125937500e+01		-1.6200705065e-08
1.4063468750e+01		1.6242825953e-07
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.4716614276e-07
-1.3124937500e+01		7.3371388554e-07
-1.2187406250e+01		-8.9803972838e-07
-1.1249875000e+01		-3.2681385719e-06
-1.0312343750e+01		-5.4274455121e-06
-9.3748125000e+00		4.0419068437e-06
-8.4372812500e+00		8.3854073641e-06
-7.4997500000e+00		-8.2936416928e-07
-6.5622187500e+00		9.0784304098e-07
-5.6246875000e+00		1.4196033435e-06
-4.6871562500e+00		-6.6697015017e-07
-3.7496250000e+00		-5.7572164205e-06
-2.8120937500e+00		-1.3031441221e-05
-1.8745625000e+00		-1.7976690140e-05
-9.3703125000e-01		-1.6816884025e-07
5.0000000000e-04		9.6986024704e-08
9.3803125000e-01		8.7528167511e-08
1.8755625000e+00		1.7976514374e-05
2.8130937500e+00		1.3023386657e-05
3.7506250000e+00		5.7502057828e-06
4.6881562500e+00		6.6340516816e-07
5.6256875000e+00		-1.4215556419e-06
6.5632187500e+00		-8.9595043801e-07
7.5007500000e+00		7.7863812907e-07
8.4382812500e+00		-8.3960714556e-06
9.3758125000e+00		-3.9790313043e-06
1.0313343750e+01		5.4237080863e-06
1.1250875000e+01		3.2675199911e-06
1.2188406250e+01		8.9744699460e-07
1.3125937500e+01		-7.3368970648e-07
1.4063468750e+01		-1.4721621850e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		8.2172732895e-07
-1.3124937500e+01		2.1763822983e-06
-1.2187406250e+01		-6.8654040380e-07
-1.1249875000e+01		-4.7000327082e-06
-1.0312343750e+01		-7.4097052932e-06
-9.3748125000e+00		3.9627638413e-06
-8.4372812500e+00		1.2423747571e-05
-7.4997500000e+00		7.3674007284e-07
-6.5622187500e+00		1.3414063504e-06
-5.6246875000e+00		2.4578487347e-06
-4.6871562500e+00		-6.8350257385e-07
-3.7496250000e+00		-8.0235686281e-06
-2.8120937500e+00		-1.8506634957e-05
-1.8745625000e+00		-2.6233418081e-05
-9.3703125000e-01		1.7213318278e-07
5.0000000000e-04		1.3420802349e-07
9.3803125000e-01		-2.8390385686e-07
1.8755625000e+00		2.6235516859e-05
2.8130937500e+00		1.8493980329e-05
3.7506250000e+00		8.0134352114e-06
4.6881562500e+00		6.7831733376e-07
5.6256875000e+00		-2.4612610104e-06
6.5632187500e+00		-1.3242277479e-06
7.5007500000e+00		-8.0372787248e-07
8.4382812500e+00		-1.2438665594e-05
9.3758125000e+00		-3.8810180151e-06
1.0313343750e+01		7.4055213041e-06
1.1250875000e+01		4.6996233827e-06
1.2188406250e+01		6.8613194440e-07
1.3125937500e+01		-2.1760524063e-06
1.4063468750e+01		-8.2167641960e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.9379955496e-06
-1.3124937500e+01		3.8979175811e-06
-1.2187406250e+01		-2.5177737076e-07
-1.1249875000e+01		-6.0104407238e-06
-1.0312343750e+01		-8.4514673880e-06
-9.3748125000e+00		2.2418437217e-06
-8.4372812500e+00		1.6092973023e-05
-7.4997500000e+00		3.9079172373e-06
-6.5622187500e+00		1.1987609927e-06
-5.6246875000e+00		3.4326413871e-06
-4.6871562500e+00		-9.5311480676e-07
-3.7496250000e+00		-1.0359181858e-05
-2.8120937500e+00		-2.3589993752e-05
-1.8745625000e+00		-3.4154672602e-05
-9.3703125000e-01		4.6509832012e-07
5.0000000000e-04		1.7586907296e-07
9.3803125000e-01		-6.3690396958e-07
1.8755625000e+00		3.4184964430e-05
2.8130937500e+00		2.3572436991e-05
3.7506250000e+00		1.0346169344e-05
4.6881562500e+00		9.4611430951e-07
5.6256875000e+00		-3.4369470572e-06
6.5632187500e+00		-1.1784253627e-06
7.5007500000e+00		-3.9787646192e-06
8.4382812500e+00		-1.6113899117e-05
9.3758125000e+00		-2.1560260258e-06
1.0313343750e+01		8.4510140131e-06
1.1250875000e+01		6.0094520206e-06
1.2188406250e+01		2.5197821254e-07
1.3125937500e+01		-3.8971542318e-06
1.4063468750e+01		-1.9377608199e-06
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.2729475468e-06
-1.3124937500e+01		5.4326729794e-06
-1.2187406250e+01		3.2805472555e-07
-1.1249875000e+01		-7.1027454099e-06
-1.0312343750e+01		-8.4511955241e-06
-9.3748125000e+00		-4.6166891258e-07
-8.4372812500e+00		1.9646361943e-05
-7.4997500000e+00		8.2637774908e-06
-6.5622187500e+00		-7.7337267782e-08
-5.6246875000e+00		4.0044100359e-06
-4.6871562500e+00		-1.7535060244e-06
-3.7496250000e+00		-1.3139085155e-05
-2.8120937500e+00		-2.8637878275e-05
-1.8745625000e+00		-4.1689535513e-05
-9.3703125000e-01		1.2243020284e-07
5.0000000000e-04		2.0904928282e-07
9.3803125000e-01		-3.4479574737e-07
1.8755625000e+00		4.1747867235e-05
2.8130937500e+00		2.8615263380e-05
3.7506250000e+00		1.3123259661e-05
4.6881562500e+00		1.7442734009e-06
5.6256875000e+00		-4.0077866928e-06
6.5632187500e+00		9.8959520222e-08
7.5007500000e+00		-8.3224376794e-06
8.4382812500e+00		-1.9678215196e-05
9.3758125000e+00		5.3296786375e-07
1.0313343750e+01		8.4605016410e-06
1.1250875000e+01		7.0999331252e-06
1.2188406250e+01		-3.2710549478e-07
1.3125937500e+01		-5.4313340882e-06
1.4063468750e+01		-3.2724354703e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		4.5026301215e-06
-1.3124937500e+01		6.4084733615e-06
-1.2187406250e+01		9.3037351366e-07
-1.1249875000e+01		-7.6942838041e-06
-1.0312343750e+01		-7.5829389490e-06
-9.3748125000e+00		-2.6429328056e-06
-8.4372812500e+00		2.3484948208e-05
-7.4997500000e+00		1.2780806582e-05
-6.5622187500e+00		-2.6695586504e-06
-5.6246875000e+00		3.5927791056e-06
-4.6871562500e+00		-3.1879547159e-06
-3.7496250000e+00		-1.6663941618e-05
-2.8120937500e+00		-3.3977076987e-05
-1.8745625000e+00		-4.8895300471e-05
-9.3703125000e-01		-9.7865201903e-07
5.0000000000e-04		2.1447160420e-07
9.3803125000e-01		7.2482804884e-07
1.8755625000e+00		4.8992350701e-05
2.8130937500e+00		3.3949203398e-05
3.7506250000e+00		1.6645124999e-05
4.6881562500e+00		3.1761590763e-06
5.6256875000e+00		-3.5915619845e-06
6.5632187500e+00		2.6914703468e-06
7.5007500000e+00		-1.2811219214e-05
8.4382812500e+00		-2.3533008935e-05
9.3758125000e+00		2.6793389763e-06
1.0313343750e+01		7.6068717384e-06
1.1250875000e+01		7.6893473769e-06
1.2188406250e+01		-9.2920854675e-07
1.3125937500e+01		-6.4063823279e-06
1.4063468750e+01		-4.5016347757e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.3443651632e-06
-1.3124937500e+01		6.5961594386e-06
-1.2187406250e+01		1.4194686095e-06
-1.1249875000e+01		-7.4064613820e-06
-1.0312343750e+01		-6.0916267890e-06
-9.3748125000e+00		-2.2954746832e-06
-8.4372812500e+00		2.7392183170e-05
-7.4997500000e+00		1.6175411635e-05
-6.5622187500e+00		-5.8115146781e-06
-5.6246875000e+00		1.3901018596e-06
-4.6871562500e+00		-5.2288434945e-06
-3.7496250000e+00		-2.0906146150e-05
-2.8120937500e+00		-3.9915201947e-05
-1.8745625000e+00		-5.5657804321e-05
-9.3703125000e-01		-2.9974623346e-06
5.0000000000e-04		2.5172535387e-07
9.3803125000e-01		2.6842156080e-06
1.8755625000e+00		5.5788553536e-05
2.8130937500e+00		3.9883011016e-05
3.7506250000e+00		2.0884470257e-05
4.6881562500e+00		5.2146452345e-06
5.6256875000e+00		-1.3789517329e-06
6.5632187500e+00		5.8314562366e-06
7.5007500000e+00		-1.6167090072e-05
8.4382812500e+00		-2.7455045305e-05
9.3758125000e+00		2.2792715504e-06
1.0313343750e+01		6.1297522658e-06
1.1250875000e+01		7.4012793973e-06
1.2188406250e+01		-1.4192658332e-06
1.3125937500e+01		-6.5932798641e-06
1.4063468750e+01		-5.3425299410e-06
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/momx_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		9.3121513294e-11
-1.3124937500e+01		9.1966781763e-11
-1.2187406250e+01		1.2698183260e-10
-1.1249875000e+01		1.9434452227e-10
-1.0312343750e+01		3.9102440755e-10
-9.3748125000e+00		4.3526775962e-10
-8.4372812500e+00		-1.9051500807e-09
-7.4997500000e+00		1.8719804291e-09
-6.5622187500e+00		2.8188996790e-09
-5.6246875000e+00		5.8208624591e-09
-4.6871562500e+00		1.0906339991e-08
-3.7496250000e+00		1.8477921905e-08
-2.8120937500e+00		2.8469251798e-08
-1.8745625000e+00		3.9448396598e-08
-9.3703125000e-01		4.8572591795e-08
5.0000000000e-04		5.2011668353e-08
9.3803125000e-01		4.8556754521e-08
1.8755625000e+00		3.9466178441e-08
2.8130937500e+00		2.8433380538e-08
3.7506250000e+00		1.8435573459e-08
4.6881562500e+00		1.0902635011e-08
5.6256875000e+00		5.8275832639e-09
6.5632187500e+00		2.8192638941e-09
7.5007500000e+00		1.8714179581e-09
8.4382812500e+00		-1.8928150855e-09
9.3758125000e+00		4.3776013220e-10
1.0313343750e+01		3.9209741734e-10
1.1250875000e+01		1.9454354237e-10
1.2188406250e+01		1.2739531416e-10
1.3125937500e+01		9.2310899080e-11
1.4063468750e+01		9.3262308831e-11
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		2.2321897322e-10
-1.3124937500e+01		2.2847791185e-10
-1.2187406250e+01		2.4667448578e-10
-1.1249875000e+01		4.1004559863e-10
-1.0312343750e+01		8.6366776280e-10
-9.3748125000e+00		2.6372875117e-10
-8.4372812500e+00		-2.3527660764e-09
-7.4997500000e+00		2.9100557605e-09
-6.5622187500e+00		5.5170547068e-09
-5.6246875000e+00		1.0794766523e-08
-4.6871562500e+00		2.0260277600e-08
-3.7496250000e+00		3.4375676688e-08
-2.8120937500e+00		5.3025974414e-08
-1.8745625000e+00		7.3609397507e-08
-9.3703125000e-01		9.0804860093e-08
5.0000000000e-04		9.6986024704e-08
9.3803125000e-01		9.0776197949e-08
1.8755625000e+00		7.3633574578e-08
2.8130937500e+00		5.2969942342e-08
3.7506250000e+00		3.4298571884e-08
4.6881562500e+00		2.0253050037e-08
5.6256875000e+00		1.0808928668e-08
6.5632187500e+00		5.5136560152e-09
7.5007500000e+00		2.9137588769e-09
8.4382812500e+00		-2.3318518007e-09
9.3758125000e+00		2.6895360731e-10
1.0313343750e+01		8.6331585428e-10
1.1250875000e+01		4.1064839067e-10
1.2188406250e+01		2.4621733306e-10
1.3125937500e+01		2.2816643527e-10
1.4063468750e+01		2.2296743275e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.8110387458e-10
-1.3124937500e+01		3.6779822858e-10
-1.2187406250e+01		3.8180094059e-10
-1.1249875000e+01		6.6210348287e-10
-1.0312343750e+01		1.2638040982e-09
-9.3748125000e+00		-3.9441601537e-10
-8.4372812500e+00		-9.9340679788e-10
-7.4997500000e+00		2.9848515036e-09
-6.5622187500e+00		8.1508175511e-09
-5.6246875000e+00		1.4874128963e-08
-4.6871562500e+00		2.7910293052e-08
-3.7496250000e+00		4.7424277587e-08
-2.8120937500e+00		7.3247179606e-08
-1.8745625000e+00		1.0190792685e-07
-9.3703125000e-01		1.2593868169e-07
5.0000000000e-04		1.3420802349e-07
9.3803125000e-01		1.2590119672e-07
1.8755625000e+00		1.0192367032e-07
2.8130937500e+00		7.3190656197e-08
3.7506250000e+00		4.7327160133e-08
4.6881562500e+00		2.7898516146e-08
5.6256875000e+00		1.4892041652e-08
6.5632187500e+00		8.1429099608e-09
7.5007500000e+00		2.9973406000e-09
8.4382812500e+00		-9.6952483370e-10
9.3758125000e+00		-3.8568747403e-10
1.0313343750e+01		1.2611566695e-09
1.1250875000e+01		6.6163579600e-10
1.2188406250e+01		3.8023064280e-10
1.3125937500e+01		3.6651175471e-10
1.4063468750e+01		3.8015388367e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.1436672519e-10
-1.3124937500e+01		4.9249129301e-10
-1.2187406250e+01		5.5147030594e-10
-1.1249875000e+01		9.3965812085e-10
-1.0312343750e+01		1.3497150617e-09
-9.3748125000e+00		-8.9475205025e-10
-8.4372812500e+00		1.6437972729e-09
-7.4997500000e+00		2.6859734605e-09
-6.5622187500e+00		1.1252170198e-08
-5.6246875000e+00		1.9476263789e-08
-4.6871562500e+00		3.6419927111e-08
-3.7496250000e+00		6.1952414600e-08
-2.8120937500e+00		9.5801462793e-08
-1.8745625000e+00		1.3364739486e-07
-9.3703125000e-01		1.6533284751e-07
5.0000000000e-04		1.7586907296e-07
9.3803125000e-01		1.6528936992e-07
1.8755625000e+00		1.3364158993e-07
2.8130937500e+00		9.5756254506e-08
3.7506250000e+00		6.1852705741e-08
4.6881562500e+00		3.6399563405e-08
5.6256875000e+00		1.9488661023e-08
6.5632187500e+00		1.1245382472e-08
7.5007500000e+00		2.7063801241e-09
8.4382812500e+00		1.6667118412e-09
9.3758125000e+00		-8.8173206571e-10
1.0313343750e+01		1.3466183378e-09
1.1250875000e+01		9.3743219319e-10
1.2188406250e+01		5.4934902856e-10
1.3125937500e+01		4.9120192260e-10
1.4063468750e+01		5.1353271068e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.9367856430e-10
-1.3124937500e+01		6.0281691649e-10
-1.2187406250e+01		7.5293808012e-10
-1.1249875000e+01		1.1775867626e-09
-1.0312343750e+01		1.0171506969e-09
-9.3748125000e+00		-4.6734565647e-10
-8.4372812500e+00		4.6005301709e-09
-7.4997500000e+00		3.0839242128e-09
-6.5622187500e+00		1.4139981018e-08
-5.6246875000e+00		2.3530009333e-08
-4.6871562500e+00		4.3368240158e-08
-3.7496250000e+00		7.3696059819e-08
-2.8120937500e+00		1.1387892475e-07
-1.8745625000e+00		1.5902767741e-07
-9.3703125000e-01		1.9672337992e-07
5.0000000000e-04		2.0904928282e-07
9.3803125000e-01		1.9667950111e-07
1.8755625000e+00		1.5899945136e-07
2.8130937500e+00		1.1385003132e-07
3.7506250000e+00		7.3613739046e-08
4.6881562500e+00		4.3336106749e-08
5.6256875000e+00		2.3528340568e-08
6.5632187500e+00		1.4143290004e-08
7.5007500000e+00		3.1013949163e-09
8.4382812500e+00		4.6254486902e-09
9.3758125000e+00		-4.5185524769e-10
1.0313343750e+01		1.0203357510e-09
1.1250875000e+01		1.1749558275e-09
1.2188406250e+01		7.5156625278e-10
1.3125937500e+01		6.0272278221e-10
1.4063468750e+01		5.9431117242e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.2259084296e-10
-1.3124937500e+01		7.0617305014e-10
-1.2187406250e+01		9.5998505019e-10
-1.1249875000e+01		1.2673126755e-09
-1.0312343750e+01		4.7699553066e-10
-9.3748125000e+00		1.3303144124e-09
-8.4372812500e+00		6.9178624855e-09
-7.4997500000e+00		5.2623588015e-09
-6.5622187500e+00		1.6249934038e-08
-5.6246875000e+00		2.7444978128e-08
-4.6871562500e+00		4.8982874874e-08
-3.7496250000e+00		7.6470361596e-08
-2.8120937500e+00		1.1760663905e-07
-1.8745625000e+00		1.6337695882e-07
-9.3703125000e-01		2.0386798594e-07
5.0000000000e-04		2.1447160420e-07
9.3803125000e-01		2.0383428066e-07
1.8755625000e+00		1.6333790281e-07
2.8130937500e+00		1.1759420022e-07
3.7506250000e+00		7.6422550163e-08
4.6881562500e+00		4.8936828012e-08
5.6256875000e+00		2.7426320172e-08
6.5632187500e+00		1.6266656398e-08
7.5007500000e+00		5.2638809587e-09
8.4382812500e+00		6.9531053495e-09
9.3758125000e+00		1.3466482701e-09
1.0313343750e+01		4.9219991785e-10
1.1250875000e+01		1.2666240227e-09
1.2188406250e+01		9.6000495225e-10
1.3125937500e+01		7.0757766796e-10
1.4063468750e+01		6.2518953920e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.3107610237e-10
-1.3124937500e+01		8.0915987888e-10
-1.2187406250e+01		1.1243736074e-09
-1.1249875000e+01		1.1398307403e-09
-1.0312343750e+01		2.4288579907e-10
-9.3748125000e+00		4.2583690281e-09
-8.4372812500e+00		7.9652698593e-09
-7.4997500000e+00		9.4404178208e-09
-6.5622187500e+00		1.7085891540e-08
-5.6246875000e+00		3.1559623210e-08
-4.6871562500e+00		4.9290974231e-08
-3.7496250000e+00		8.9309577022e-08
-2.8120937500e+00		1.3809779122e-07
-1.8745625000e+00		1.9185518505e-07
-9.3703125000e-01		2.3920081805e-07
5.0000000000e-04		2.5172535387e-07
9.3803125000e-01		2.3917930216e-07
1.8755625000e+00		1.9180668376e-07
2.8130937500e+00		1.3808424766e-07
3.7506250000e+00		8.9291545181e-08
4.6881562500e+00		4.9236788887e-08
5.6256875000e+00		3.1532328158e-08
6.5632187500e+00		1.7106698409e-08
7.5007500000e+00		9.4294890786e-09
8.4382812500e+00		8.0012374916e-09
9.3758125000e+00		4.2867622918e-09
1.0313343750e+01		2.6747548275e-10
1.1250875000e+01		1.1422745614e-09
1.2188406250e+01		1.1250095514e-09
1.3125937500e+01		8.1161280506e-10
1.4063468750e+01		6.3403522791e-10
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/momx_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		9.3121511598e-11
-1.3124937500e+01		9.1966781894e-11
-1.2187406250e+01		1.2698183789e-10
-1.1249875000e+01		1.9434452227e-10
-1.0312343750e+01		3.9102440248e-10
-9.3748125000e+00		4.3526776370e-10
-8.4372812500e+00		-1.9051500771e-09
-7.4997500000e+00		1.8719804234e-09
-6.5622187500e+00		2.8188996513e-09
-5.6246875000e+00		5.8208624595e-09
-4.6871562500e+00		1.0906339991e-08
-3.7496250000e+00		1.8477921905e-08
-2.8120937500e+00		2.8469251788e-08
-1.8745625000e+00		3.9448396597e-08
-9.3703125000e-01		4.8572591795e-08
5.0000000000e-04		5.2011668353e-08
9.3803125000e-01		4.8556754520e-08
1.8755625000e+00		3.9466178441e-08
2.8130937500e+00		2.8433380530e-08
3.7506250000e+00		1.8435573459e-08
4.6881562500e+00		1.0902635011e-08
5.6256875000e+00		5.8275832642e-09
6.5632187500e+00		2.8192638943e-09
7.5007500000e+00		1.8714179522e-09
8.4382812500e+00		-1.8928150904e-09
9.3758125000e+00		4.3776013978e-10
1.0313343750e+01		3.9209741759e-10
1.1250875000e+01		1.9454354225e-10
1.2188406250e+01		1.2739530921e-10
1.3125937500e+01		9.2310898754e-11
1.4063468750e+01		9.3262316975e-11
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		2.2321896271e-10
-1.3124937500e+01		2.2847791221e-10
-1.2187406250e+01		2.4667449946e-10
-1.1249875000e+01		4.1004559856e-10
-1.0312343750e+01		8.6366775554e-10
-9.3748125000e+00		2.6372875735e-10
-8.4372812500e+00		-2.3527660770e-09
-7.4997500000e+00		2.9100557397e-09
-6.5622187500e+00		5.5170547010e-09
-5.6246875000e+00		1.0794766500e-08
-4.6871562500e+00		2.0260277601e-08
-3.7496250000e+00		3.4375676689e-08
-2.8120937500e+00		5.3025974397e-08
-1.8745625000e+00		7.3609397507e-08
-9.3703125000e-01		9.0804860093e-08
5.0000000000e-04		9.6986024704e-08
9.3803125000e-01		9.0776197947e-08
1.8755625000e+00		7.3633574578e-08
2.8130937500e+00		5.2969942325e-08
3.7506250000e+00		3.4298571891e-08
4.6881562500e+00		2.0253050036e-08
5.6256875000e+00		1.0808928666e-08
6.5632187500e+00		5.5136560154e-09
7.5007500000e+00		2.9137588630e-09
8.4382812500e+00		-2.3318518080e-09
9.3758125000e+00		2.6895362495e-10
1.0313343750e+01		8.6331585531e-10
1.1250875000e+01		4.1064838998e-10
1.2188406250e+01		2.4621732650e-10
1.3125937500e+01		2.2816643533e-10
1.4063468750e+01		2.2296744645e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.8110387143e-10
-1.3124937500e+01		3.6779822890e-10
-1.2187406250e+01		3.8180095065e-10
-1.1249875000e+01		6.6210347989e-10
-1.0312343750e+01		1.2638040923e-09
-9.3748125000e+00		-3.9441601613e-10
-8.4372812500e+00		-9.9340682310e-10
-7.4997500000e+00		2.9848514719e-09
-6.5622187500e+00		8.1508175594e-09
-5.6246875000e+00		1.4874128928e-08
-4.6871562500e+00		2.7910293042e-08
-3.7496250000e+00		4.7424277657e-08
-2.8120937500e+00		7.3247179569e-08
-1.8745625000e+00		1.0190792685e-07
-9.3703125000e-01		1.2593868169e-07
5.0000000000e-04		1.3420802349e-07
9.3803125000e-01		1.2590119672e-07
1.8755625000e+00		1.0192367033e-07
2.8130937500e+00		7.3190656171e-08
3.7506250000e+00		4.7327160141e-08
4.6881562500e+00		2.7898516144e-08
5.6256875000e+00		1.4892041645e-08
6.5632187500e+00		8.1429099605e-09
7.5007500000e+00		2.9973405648e-09
8.4382812500e+00		-9.6952487471e-10
9.3758125000e+00		-3.8568745613e-10
1.0313343750e+01		1.2611566747e-09
1.1250875000e+01		6.6163579376e-10
1.2188406250e+01		3.8023063119e-10
1.3125937500e+01		3.6651175824e-10
1.4063468750e+01		3.8015390410e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.1436667925e-10
-1.3124937500e+01		4.9249126181e-10
-1.2187406250e+01		5.5147031179e-10
-1.1249875000e+01		9.3965811469e-10
-1.0312343750e+01		1.3497150570e-09
-9.3748125000e+00		-8.9475207158e-10
-8.4372812500e+00		1.6437972299e-09
-7.4997500000e+00		2.6859735078e-09
-6.5622187500e+00		1.1252170143e-08
-5.6246875000e+00		1.9476263765e-08
-4.6871562500e+00		3.6419927103e-08
-3.7496250000e+00		6.1952414631e-08
-2.8120937500e+00		9.5801462756e-08
-1.8745625000e+00		1.3364739486e-07
-9.3703125000e-01		1.6533284751e-07
5.0000000000e-04		1.7586907296e-07
9.3803125000e-01		1.6528936992e-07
1.8755625000e+00		1.3364158995e-07
2.8130937500e+00		9.5756254478e-08
3.7506250000e+00		6.1852705751e-08
4.6881562500e+00		3.6399563402e-08
5.6256875000e+00		1.9488661013e-08
6.5632187500e+00		1.1245382460e-08
7.5007500000e+00		2.7063800902e-09
8.4382812500e+00		1.6667117821e-09
9.3758125000e+00		-8.8173201064e-10
1.0313343750e+01		1.3466183201e-09
1.1250875000e+01		9.3743219598e-10
1.2188406250e+01		5.4934903250e-10
1.3125937500e+01		4.9120192970e-10
1.4063468750e+01		5.1353270605e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.9367853072e-10
-1.3124937500e+01		6.0281690927e-10
-1.2187406250e+01		7.5293806327e-10
-1.1249875000e+01		1.1775867611e-09
-1.0312343750e+01		1.0171506861e-09
-9.3748125000e+00		-4.6734572102e-10
-8.4372812500e+00		4.6005301703e-09
-7.4997500000e+00		3.0839242941e-09
-6.5622187500e+00		1.4139980934e-08
-5.6246875000e+00		2.3530009298e-08
-4.6871562500e+00		4.3368240165e-08
-3.7496250000e+00		7.3696059812e-08
-2.8120937500e+00		1.1387892471e-07
-1.8745625000e+00		1.5902767740e-07
-9.3703125000e-01		1.9672337992e-07
5.0000000000e-04		2.0904928282e-07
9.3803125000e-01		1.9667950112e-07
1.8755625000e+00		1.5899945136e-07
2.8130937500e+00		1.1385003128e-07
3.7506250000e+00		7.3613739058e-08
4.6881562500e+00		4.3336106744e-08
5.6256875000e+00		2.3528340553e-08
6.5632187500e+00		1.4143289986e-08
7.5007500000e+00		3.1013948937e-09
8.4382812500e+00		4.6254486204e-09
9.3758125000e+00		-4.5185527237e-10
1.0313343750e+01		1.0203357923e-09
1.1250875000e+01		1.1749557743e-09
1.2188406250e+01		7.5156629264e-10
1.3125937500e+01		6.0272278615e-10
1.4063468750e+01		5.9431115807e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.2259080909e-10
-1.3124937500e+01		7.0617303180e-10
-1.2187406250e+01		9.5998503363e-10
-1.1249875000e+01		1.2673126768e-09
-1.0312343750e+01		4.7699552625e-10
-9.3748125000e+00		1.3303144296e-09
-8.4372812500e+00		6.9178625394e-09
-7.4997500000e+00		5.2623588735e-09
-6.5622187500e+00		1.6249934024e-08
-5.6246875000e+00		2.7444978081e-08
-4.6871562500e+00		4.8982874879e-08
-3.7496250000e+00		7.6470361625e-08
-2.8120937500e+00		1.1760663901e-07
-1.8745625000e+00		1.6337695882e-07
-9.3703125000e-01		2.0386798593e-07
5.0000000000e-04		2.1447160420e-07
9.3803125000e-01		2.0383428068e-07
1.8755625000e+00		1.6333790281e-07
2.8130937500e+00		1.1759420018e-07
3.7506250000e+00		7.6422550136e-08
4.6881562500e+00		4.8936828015e-08
5.6256875000e+00		2.7426320160e-08
6.5632187500e+00		1.6266656375e-08
7.5007500000e+00		5.2638809319e-09
8.4382812500e+00		6.9531053441e-09
9.3758125000e+00		1.3466481690e-09
1.0313343750e+01		4.9220003743e-10
1.1250875000e+01		1.2666240249e-09
1.2188406250e+01		9.6000497622e-10
1.3125937500e+01		7.0757765641e-10
1.4063468750e+01		6.2518940517e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.3107609685e-10
-1.3124937500e+01		8.0915986042e-10
-1.2187406250e+01		1.1243736001e-09
-1.1249875000e+01		1.1398307463e-09
-1.0312343750e+01		2.4288587131e-10
-9.3748125000e+00		4.2583690478e-09
-8.4372812500e+00		7.9652699155e-09
-7.4997500000e+00		9.4404178848e-09
-6.5622187500e+00		1.7085891541e-08
-5.6246875000e+00		3.1559623151e-08
-4.6871562500e+00		4.9290974229e-08
-3.7496250000e+00		8.9309577053e-08
-2.8120937500e+00		1.3809779120e-07
-1.8745625000e+00		1.9185518503e-07
-9.3703125000e-01		2.3920081806e-07
5.0000000000e-04		2.5172535387e-07
9.3803125000e-01		2.3917930220e-07
1.8755625000e+00		1.9180668373e-07
2.8130937500e+00		1.3808424765e-07
3.7506250000e+00		8.9291545126e-08
4.6881562500e+00		4.9236788891e-08
5.6256875000e+00		3.1532328142e-08
6.5632187500e+00		1.7106698400e-08
7.5007500000e+00		9.4294891057e-09
8.4382812500e+00		8.0012374800e-09
9.3758125000e+00		4.2867621832e-09
1.0313343750e+01		2.6747561186e-10
1.1250875000e+01		1.1422745559e-09
1.2188406250e+01		1.1250096383e-09
1.3125937500e+01		8.1161269649e-10
1.4063468750e+01		6.3403504933e-10
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/momy_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.4157950829e-08
-2.2733058596e+01		2.0106737498e-08
-2.1109206837e+01		4.3027710625e-08
-1.9485355079e+01		2.7656276446e-08
-1.7861503320e+01		4.5443583653e-08
-1.6237651561e+01		7.7774090464e-08
-1.4613799803e+01		1.4057164946e-07
-1.2989948044e+01		2.7137351412e-07
-1.1366096285e+01		5.6833318282e-07
-9.7422445267e+00		1.2017199886e-06
-8.1183927680e+00		-4.5932768410e-07
-6.4945410093e+00		-3.7334974203e-07
-4.8706892506e+00		-2.5369101994e-06
-3.2468374920e+00		-5.7094118066e-06
-1.6229857333e+00		-4.3150346635e-07
8.6602540378e-04		5.2011668353e-08
1.6247177841e+00		3.9417888981e-07
3.2485695428e+00		5.7065745035e-06
4.8724213015e+00		2.5339325168e-06
6.4962730601e+00		3.7339121957e-07
8.1201248188e+00		4.4682355091e-07
9.7439765775e+00		-1.2018000185e-06
1.1367828336e+01		-5.6786552185e-07
1.2991680095e+01		-2.7117794199e-07
1.4615531854e+01		-1.4047485651e-07
1.6239383612e+01		-7.7731250088e-08
1.7863235371e+01		-4.5421224040e-08
1.9487087130e+01		-2.7643853713e-08
2.1110938888e+01		-4.3013711906e-08
2.2734790647e+01		-2.0102017069e-08
2.4358642406e+01		1.4152975059e-08
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-2.3007144652e-08
-2.2733058596e+01		8.8838944844e-08
-2.1109206837e+01		1.2482850051e-07
-1.9485355079e+01		5.3017343933e-08
-1.7861503320e+01		9.4412150203e-08
-1.6237651561e+01		1.5568755483e-07
-1.4613799803e+01		2.8113536681e-07
-1.2989948044e+01		5.4281245751e-07
-1.1366096285e+01		1.1371498606e-06
-9.7422445267e+00		2.5879097587e-06
-8.1183927680e+00		2.5029820096e-07
-6.4945410093e+00		-1.0343392641e-06
-4.8706892506e+00		-5.0399235089e-06
-3.2468374920e+00		-1.1511785224e-05
-1.6229857333e+00		-9.1052633246e-07
8.6602540378e-04		9.6986024704e-08
1.6247177841e+00		8.4182275980e-07
3.2485695428e+00		1.1507091702e-05
4.8724213015e+00		5.0338592693e-06
6.4962730601e+00		1.0387296938e-06
8.1201248188e+00		-2.7380917918e-07
9.7439765775e+00		-2.5914675642e-06
1.1367828336e+01		-1.1361941657e-06
1.2991680095e+01		-5.4241482466e-07
1.4615531854e+01		-2.8094794899e-07
1.6239383612e+01		-1.5559228675e-07
1.7863235371e+01		-9.4357233194e-08
1.9487087130e+01		-5.2993198211e-08
2.1110938888e+01		-1.2478726985e-07
2.2734790647e+01		-8.8815188813e-08
2.4358642406e+01		2.2997528644e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-5.0542595017e-09
-2.2733058596e+01		2.1561519841e-07
-2.1109206837e+01		2.2562581916e-07
-1.9485355079e+01		7.7795246550e-08
-1.7861503320e+01		1.4780497400e-07
-1.6237651561e+01		2.3503995591e-07
-1.4613799803e+01		4.2173137664e-07
-1.2989948044e+01		8.1434836242e-07
-1.1366096285e+01		1.7057375247e-06
-9.7422445267e+00		5.5042532353e-06
-8.1183927680e+00		1.6808502949e-06
-6.4945410093e+00		-3.6511137978e-06
-4.8706892506e+00		-7.4617222319e-06
-3.2468374920e+00		-1.7410090532e-05
-1.6229857333e+00		-1.3049392365e-06
8.6602540378e-04		1.3420802349e-07
1.6247177841e+00		1.2106071554e-06
3.2485695428e+00		1.7405488446e-05
4.8724213015e+00		7.4523828795e-06
6.4962730601e+00		3.6641186868e-06
8.1201248188e+00		-1.7119334932e-06
9.7439765775e+00		-5.5130461951e-06
1.1367828336e+01		-1.7042920608e-06
1.2991680095e+01		-8.1374121124e-07
1.4615531854e+01		-4.2145190864e-07
1.6239383612e+01		-2.3489635731e-07
1.7863235371e+01		-1.4772110910e-07
1.9487087130e+01		-7.7754164120e-08
2.1110938888e+01		-2.2555152190e-07
2.2734790647e+01		-2.1555615229e-07
2.4358642406e+01		5.0485338240e-09
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		5.1402745311e-08
-2.2733058596e+01		3.8213908758e-07
-2.1109206837e+01		3.3403158738e-07
-1.9485355079e+01		1.0683738717e-07
-1.7861503320e+01		2.0239833634e-07
-1.6237651561e+01		3.1824299950e-07
-1.4613799803e+01		5.6283109741e-07
-1.2989948044e+01		1.0859783292e-06
-1.1366096285e+01		2.2527293678e-06
-9.7422445267e+00		9.6145357250e-06
-8.1183927680e+00		2.9773263440e-06
-6.4945410093e+00		-8.4164164937e-06
-4.8706892506e+00		-9.7588489384e-06
-3.2468374920e+00		-2.3253798847e-05
-1.6229857333e+00		-1.6467917104e-06
8.6602540378e-04		1.7586907296e-07
1.6247177841e+00		1.5012343983e-06
3.2485695428e+00		2.3265215420e-05
4.8724213015e+00		9.7460346459e-06
6.4962730601e+00		8.4383142290e-06
8.1201248188e+00		-3.0150866315e-06
9.7439765775e+00		-9.6272158603e-06
1.1367828336e+01		-2.2509147010e-06
1.2991680095e+01		-1.0851638680e-06
1.4615531854e+01		-5.6245702254e-07
1.6239383612e+01		-3.1805517847e-07
1.7863235371e+01		-2.0229224459e-07
1.9487087130e+01		-1.0677907190e-07
2.1110938888e+01		-3.3392466250e-07
2.2734790647e+01		-3.8203209848e-07
2.4358642406e+01		-5.1393155713e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		1.4130652954e-07
-2.2733058596e+01		5.5053341346e-07
-2.1109206837e+01		4.5058178047e-07
-1.9485355079e+01		1.5660072202e-07
-1.7861503320e+01		2.5014192892e-07
-1.6237651561e+01		4.0672876481e-07
-1.4613799803e+01		7.0578160355e-07
-1.2989948044e+01		1.3577669110e-06
-1.1366096285e+01		2.7517352037e-06
-9.7422445267e+00		1.2664207269e-05
-8.1183927680e+00		3.7811828122e-06
-6.4945410093e+00		-1.3122535310e-05
-4.8706892506e+00		-1.1918043705e-05
-3.2468374920e+00		-2.8898282677e-05
-1.6229857333e+00		-2.0673277893e-06
8.6602540378e-04		2.0904928282e-07
1.6247177841e+00		1.8779084007e-06
3.2485695428e+00		2.8927082527e-05
4.8724213015e+00		1.1901886153e-05
6.4962730601e+00		1.3145690199e-05
8.1201248188e+00		-3.8197924276e-06
9.7439765775e+00		-1.2674673316e-05
1.1367828336e+01		-2.7498022373e-06
1.2991680095e+01		-1.3567558017e-06
1.4615531854e+01		-7.0531376173e-07
1.6239383612e+01		-4.0649276528e-07
1.7863235371e+01		-2.5001315109e-07
1.9487087130e+01		-1.5652577740e-07
2.1110938888e+01		-4.5044278463e-07
2.2734790647e+01		-5.5037454184e-07
2.4358642406e+01		-1.4127216998e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		2.4560164233e-07
-2.2733058596e+01		6.7909492550e-07
-2.1109206837e+01		5.6727963250e-07
-1.9485355079e+01		2.3417219401e-07
-1.7861503320e+01		2.9396249265e-07
-1.6237651561e+01		4.9840890048e-07
-1.4613799803e+01		8.5263302245e-07
-1.2989948044e+01		1.6295742931e-06
-1.1366096285e+01		3.3013922286e-06
-9.7422445267e+00		1.2866746681e-05
-8.1183927680e+00		4.4771199239e-06
-6.4945410093e+00		-1.5047582006e-05
-4.8706892506e+00		-1.4037421057e-05
-3.2468374920e+00		-3.4109391115e-05
-1.6229857333e+00		-2.3872068302e-06
8.6602540378e-04		2.1447160420e-07
1.6247177841e+00		2.1646810614e-06
3.2485695428e+00		3.4163112577e-05
4.8724213015e+00		1.4018612192e-05
6.4962730601e+00		1.5054604781e-05
8.1201248188e+00		-4.5219789429e-06
9.7439765775e+00		-1.2863421669e-05
1.1367828336e+01		-3.2991607755e-06
1.2991680095e+01		-1.6283745918e-06
1.4615531854e+01		-8.5207166258e-07
1.6239383612e+01		-4.9811989486e-07
1.7863235371e+01		-2.9380769982e-07
1.9487087130e+01		-2.3407494997e-07
2.1110938888e+01		-5.6710640109e-07
2.2734790647e+01		-6.7889236442e-07
2.4358642406e+01		-2.4553673008e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		3.3942669412e-07
-2.2733058596e+01		7.3910895434e-07
-2.1109206837e+01		6.7656041656e-07
-1.9485355079e+01		3.4967994525e-07
-1.7861503320e+01		3.2869265508e-07
-1.6237651561e+01		5.8480926231e-07
-1.4613799803e+01		1.0016224162e-06
-1.2989948044e+01		1.8942132843e-06
-1.1366096285e+01		4.1590741080e-06
-9.7422445267e+00		1.0673654806e-05
-8.1183927680e+00		5.4571456822e-06
-6.4945410093e+00		-1.3447982566e-05
-4.8706892506e+00		-1.6410386505e-05
-3.2468374920e+00		-3.8560568800e-05
-1.6229857333e+00		-2.6121097998e-06
8.6602540378e-04		2.5172535387e-07
1.6247177841e+00		2.3358128299e-06
3.2485695428e+00		3.8636648932e-05
4.8724213015e+00		1.6390048883e-05
6.4962730601e+00		1.3420053947e-05
8.1201248188e+00		-5.5178403306e-06
9.7439765775e+00		-1.0645068481e-05
1.1367828336e+01		-4.1553025147e-06
1.2991680095e+01		-1.8928438652e-06
1.4615531854e+01		-1.0009649262e-06
1.6239383612e+01		-5.8446769152e-07
1.7863235371e+01		-3.2851477543e-07
1.9487087130e+01		-3.4954866596e-07
2.1110938888e+01		-6.7635064101e-07
2.2734790647e+01		-7.3888171249e-07
2.4358642406e+01		-3.3933125569e-07
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/momy_maximum.xg <==
"momy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000155682027
0.7031484375000	0.0000251364562
1.0547226562500	0.0000309281233
1.4062968750000	0.0000341896111
1.7578710937500	0.0000417478672
2.1094453125000	0.0000489923507
2.4610195312500	0.0000557885535


==> anc/GRHydro_example_check/benchmark_results/momy_minimum.xg <==
"momy v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000156114536
0.7031484375000	-0.0000251782156
1.0547226562500	-0.0000309926704
1.4062968750000	-0.0000341600567
1.7578710937500	-0.0000416895355
2.1094453125000	-0.0000488953005
2.4610195312500	-0.0000556578043


==> anc/GRHydro_example_check/benchmark_results/momy_norm1.xg <==
"momy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000004823663
0.7031484375000	0.0000009157189
1.0547226562500	0.0000012911393
1.4062968750000	0.0000016326087
1.7578710937500	0.0000019189667
2.1094453125000	0.0000021883870
2.4610195312500	0.0000024588577


==> anc/GRHydro_example_check/benchmark_results/momy_norm2.xg <==
"momy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000015426675
0.7031484375000	0.0000025887337
1.0547226562500	0.0000033486153
1.4062968750000	0.0000039944504
1.7578710937500	0.0000044955796
2.1094453125000	0.0000048839470
2.4610195312500	0.0000052596787


==> anc/GRHydro_example_check/benchmark_results/momy_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		9.3121513292e-11
-1.3124937500e+01		9.1966781759e-11
-1.2187406250e+01		1.2698183260e-10
-1.1249875000e+01		1.9434452226e-10
-1.0312343750e+01		3.9102440756e-10
-9.3748125000e+00		4.3526775963e-10
-8.4372812500e+00		-1.9051500807e-09
-7.4997500000e+00		1.8719804291e-09
-6.5622187500e+00		2.8188996790e-09
-5.6246875000e+00		5.8208624591e-09
-4.6871562500e+00		1.0906339991e-08
-3.7496250000e+00		1.8477921905e-08
-2.8120937500e+00		2.8469251798e-08
-1.8745625000e+00		3.9448396598e-08
-9.3703125000e-01		4.8572591795e-08
5.0000000000e-04		5.2011668353e-08
9.3803125000e-01		4.8556754521e-08
1.8755625000e+00		3.9466178441e-08
2.8130937500e+00		2.8433380538e-08
3.7506250000e+00		1.8435573458e-08
4.6881562500e+00		1.0902635011e-08
5.6256875000e+00		5.8275832639e-09
6.5632187500e+00		2.8192638941e-09
7.5007500000e+00		1.8714179581e-09
8.4382812500e+00		-1.8928150855e-09
9.3758125000e+00		4.3776013221e-10
1.0313343750e+01		3.9209741733e-10
1.1250875000e+01		1.9454354237e-10
1.2188406250e+01		1.2739531416e-10
1.3125937500e+01		9.2310899080e-11
1.4063468750e+01		9.3262308829e-11
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		2.2321897320e-10
-1.3124937500e+01		2.2847791184e-10
-1.2187406250e+01		2.4667448578e-10
-1.1249875000e+01		4.1004559863e-10
-1.0312343750e+01		8.6366776277e-10
-9.3748125000e+00		2.6372875118e-10
-8.4372812500e+00		-2.3527660764e-09
-7.4997500000e+00		2.9100557604e-09
-6.5622187500e+00		5.5170547068e-09
-5.6246875000e+00		1.0794766523e-08
-4.6871562500e+00		2.0260277600e-08
-3.7496250000e+00		3.4375676688e-08
-2.8120937500e+00		5.3025974414e-08
-1.8745625000e+00		7.3609397507e-08
-9.3703125000e-01		9.0804860093e-08
5.0000000000e-04		9.6986024704e-08
9.3803125000e-01		9.0776197949e-08
1.8755625000e+00		7.3633574578e-08
2.8130937500e+00		5.2969942342e-08
3.7506250000e+00		3.4298571883e-08
4.6881562500e+00		2.0253050037e-08
5.6256875000e+00		1.0808928668e-08
6.5632187500e+00		5.5136560152e-09
7.5007500000e+00		2.9137588769e-09
8.4382812500e+00		-2.3318518007e-09
9.3758125000e+00		2.6895360732e-10
1.0313343750e+01		8.6331585428e-10
1.1250875000e+01		4.1064839066e-10
1.2188406250e+01		2.4621733306e-10
1.3125937500e+01		2.2816643527e-10
1.4063468750e+01		2.2296743276e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.8110387377e-10
-1.3124937500e+01		3.6779822837e-10
-1.2187406250e+01		3.8180094106e-10
-1.1249875000e+01		6.6210348287e-10
-1.0312343750e+01		1.2638040982e-09
-9.3748125000e+00		-3.9441601535e-10
-8.4372812500e+00		-9.9340679787e-10
-7.4997500000e+00		2.9848515035e-09
-6.5622187500e+00		8.1508175512e-09
-5.6246875000e+00		1.4874128963e-08
-4.6871562500e+00		2.7910293052e-08
-3.7496250000e+00		4.7424277587e-08
-2.8120937500e+00		7.3247179606e-08
-1.8745625000e+00		1.0190792685e-07
-9.3703125000e-01		1.2593868169e-07
5.0000000000e-04		1.3420802349e-07
9.3803125000e-01		1.2590119672e-07
1.8755625000e+00		1.0192367032e-07
2.8130937500e+00		7.3190656197e-08
3.7506250000e+00		4.7327160132e-08
4.6881562500e+00		2.7898516145e-08
5.6256875000e+00		1.4892041652e-08
6.5632187500e+00		8.1429099607e-09
7.5007500000e+00		2.9973406001e-09
8.4382812500e+00		-9.6952483372e-10
9.3758125000e+00		-3.8568747404e-10
1.0313343750e+01		1.2611566695e-09
1.1250875000e+01		6.6163579599e-10
1.2188406250e+01		3.8023064281e-10
1.3125937500e+01		3.6651175472e-10
1.4063468750e+01		3.8015388369e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.1436672359e-10
-1.3124937500e+01		4.9249129234e-10
-1.2187406250e+01		5.5147030669e-10
-1.1249875000e+01		9.3965812090e-10
-1.0312343750e+01		1.3497150616e-09
-9.3748125000e+00		-8.9475205022e-10
-8.4372812500e+00		1.6437972730e-09
-7.4997500000e+00		2.6859734604e-09
-6.5622187500e+00		1.1252170198e-08
-5.6246875000e+00		1.9476263789e-08
-4.6871562500e+00		3.6419927111e-08
-3.7496250000e+00		6.1952414600e-08
-2.8120937500e+00		9.5801462793e-08
-1.8745625000e+00		1.3364739485e-07
-9.3703125000e-01		1.6533284751e-07
5.0000000000e-04		1.7586907296e-07
9.3803125000e-01		1.6528936992e-07
1.8755625000e+00		1.3364158993e-07
2.8130937500e+00		9.5756254506e-08
3.7506250000e+00		6.1852705739e-08
4.6881562500e+00		3.6399563404e-08
5.6256875000e+00		1.9488661023e-08
6.5632187500e+00		1.1245382471e-08
7.5007500000e+00		2.7063801242e-09
8.4382812500e+00		1.6667118411e-09
9.3758125000e+00		-8.8173206573e-10
1.0313343750e+01		1.3466183378e-09
1.1250875000e+01		9.3743219318e-10
1.2188406250e+01		5.4934902857e-10
1.3125937500e+01		4.9120192260e-10
1.4063468750e+01		5.1353271068e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.9367856228e-10
-1.3124937500e+01		6.0281691565e-10
-1.2187406250e+01		7.5293808053e-10
-1.1249875000e+01		1.1775867626e-09
-1.0312343750e+01		1.0171507022e-09
-9.3748125000e+00		-4.6734568452e-10
-8.4372812500e+00		4.6005301708e-09
-7.4997500000e+00		3.0839242174e-09
-6.5622187500e+00		1.4139981018e-08
-5.6246875000e+00		2.3530009333e-08
-4.6871562500e+00		4.3368240158e-08
-3.7496250000e+00		7.3696059820e-08
-2.8120937500e+00		1.1387892475e-07
-1.8745625000e+00		1.5902767741e-07
-9.3703125000e-01		1.9672337992e-07
5.0000000000e-04		2.0904928282e-07
9.3803125000e-01		1.9667950111e-07
1.8755625000e+00		1.5899945136e-07
2.8130937500e+00		1.1385003131e-07
3.7506250000e+00		7.3613739044e-08
4.6881562500e+00		4.3336106747e-08
5.6256875000e+00		2.3528340568e-08
6.5632187500e+00		1.4143290004e-08
7.5007500000e+00		3.1013949164e-09
8.4382812500e+00		4.6254486901e-09
9.3758125000e+00		-4.5185524770e-10
1.0313343750e+01		1.0203357510e-09
1.1250875000e+01		1.1749558275e-09
1.2188406250e+01		7.5156625278e-10
1.3125937500e+01		6.0272278220e-10
1.4063468750e+01		5.9431117241e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.2259083804e-10
-1.3124937500e+01		7.0617304882e-10
-1.2187406250e+01		9.5998505022e-10
-1.1249875000e+01		1.2673126756e-09
-1.0312343750e+01		4.7699553593e-10
-9.3748125000e+00		1.3303143819e-09
-8.4372812500e+00		6.9178625002e-09
-7.4997500000e+00		5.2623588015e-09
-6.5622187500e+00		1.6249934039e-08
-5.6246875000e+00		2.7444978128e-08
-4.6871562500e+00		4.8982874874e-08
-3.7496250000e+00		7.6470361597e-08
-2.8120937500e+00		1.1760663905e-07
-1.8745625000e+00		1.6337695882e-07
-9.3703125000e-01		2.0386798594e-07
5.0000000000e-04		2.1447160420e-07
9.3803125000e-01		2.0383428066e-07
1.8755625000e+00		1.6333790281e-07
2.8130937500e+00		1.1759420022e-07
3.7506250000e+00		7.6422550161e-08
4.6881562500e+00		4.8936828010e-08
5.6256875000e+00		2.7426320172e-08
6.5632187500e+00		1.6266656397e-08
7.5007500000e+00		5.2638809587e-09
8.4382812500e+00		6.9531053495e-09
9.3758125000e+00		1.3466482701e-09
1.0313343750e+01		4.9219991784e-10
1.1250875000e+01		1.2666240227e-09
1.2188406250e+01		9.6000495226e-10
1.3125937500e+01		7.0757766795e-10
1.4063468750e+01		6.2518953918e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.3107608528e-10
-1.3124937500e+01		8.0915986572e-10
-1.2187406250e+01		1.1243736072e-09
-1.1249875000e+01		1.1398307404e-09
-1.0312343750e+01		2.4288580966e-10
-9.3748125000e+00		4.2583689670e-09
-8.4372812500e+00		7.9652698788e-09
-7.4997500000e+00		9.4404178207e-09
-6.5622187500e+00		1.7085891549e-08
-5.6246875000e+00		3.1559623163e-08
-4.6871562500e+00		4.9290974234e-08
-3.7496250000e+00		8.9309577024e-08
-2.8120937500e+00		1.3809779122e-07
-1.8745625000e+00		1.9185518505e-07
-9.3703125000e-01		2.3920081805e-07
5.0000000000e-04		2.5172535387e-07
9.3803125000e-01		2.3917930216e-07
1.8755625000e+00		1.9180668376e-07
2.8130937500e+00		1.3808424766e-07
3.7506250000e+00		8.9291545179e-08
4.6881562500e+00		4.9236788885e-08
5.6256875000e+00		3.1532328158e-08
6.5632187500e+00		1.7106698408e-08
7.5007500000e+00		9.4294890786e-09
8.4382812500e+00		8.0012374916e-09
9.3758125000e+00		4.2867622918e-09
1.0313343750e+01		2.6747548276e-10
1.1250875000e+01		1.1422745614e-09
1.2188406250e+01		1.1250095514e-09
1.3125937500e+01		8.1161280504e-10
1.4063468750e+01		6.3403522788e-10
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/momy_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-1.6251273308e-07
-1.3124937500e+01		1.6118294978e-08
-1.2187406250e+01		-7.8449430341e-07
-1.1249875000e+01		-1.6958699753e-06
-1.0312343750e+01		-2.8351725382e-06
-9.3748125000e+00		2.5422902123e-06
-8.4372812500e+00		4.1348288585e-06
-7.4997500000e+00		-9.2433872200e-07
-6.5622187500e+00		3.8115960993e-07
-5.6246875000e+00		5.4177975710e-07
-4.6871562500e+00		-5.4162025327e-07
-3.7496250000e+00		-3.1736064045e-06
-2.8120937500e+00		-6.8943495876e-06
-1.8745625000e+00		-9.2735267304e-06
-9.3703125000e-01		-2.5177562189e-07
5.0000000000e-04		5.2011668353e-08
9.3803125000e-01		2.0843405369e-07
1.8755625000e+00		9.2730921086e-06
2.8130937500e+00		6.8904408316e-06
3.7506250000e+00		3.1699965203e-06
4.6881562500e+00		5.3973892904e-07
5.6256875000e+00		-5.4250882244e-07
6.5632187500e+00		-3.7537333372e-07
7.5007500000e+00		8.9735160809e-07
8.4382812500e+00		-4.1407575264e-06
9.3758125000e+00		-2.5083007269e-06
1.0313343750e+01		2.8333957465e-06
1.1250875000e+01		1.6952325916e-06
1.2188406250e+01		7.8407140149e-07
1.3125937500e+01		-1.6200705065e-08
1.4063468750e+01		1.6242825953e-07
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.4716614276e-07
-1.3124937500e+01		7.3371388554e-07
-1.2187406250e+01		-8.9803972838e-07
-1.1249875000e+01		-3.2681385719e-06
-1.0312343750e+01		-5.4274455121e-06
-9.3748125000e+00		4.0419068437e-06
-8.4372812500e+00		8.3854073641e-06
-7.4997500000e+00		-8.2936416928e-07
-6.5622187500e+00		9.0784304098e-07
-5.6246875000e+00		1.4196033435e-06
-4.6871562500e+00		-6.6697015017e-07
-3.7496250000e+00		-5.7572164205e-06
-2.8120937500e+00		-1.3031441221e-05
-1.8745625000e+00		-1.7976690140e-05
-9.3703125000e-01		-1.6816884025e-07
5.0000000000e-04		9.6986024704e-08
9.3803125000e-01		8.7528167511e-08
1.8755625000e+00		1.7976514374e-05
2.8130937500e+00		1.3023386657e-05
3.7506250000e+00		5.7502057828e-06
4.6881562500e+00		6.6340516816e-07
5.6256875000e+00		-1.4215556419e-06
6.5632187500e+00		-8.9595043801e-07
7.5007500000e+00		7.7863812907e-07
8.4382812500e+00		-8.3960714556e-06
9.3758125000e+00		-3.9790313043e-06
1.0313343750e+01		5.4237080863e-06
1.1250875000e+01		3.2675199911e-06
1.2188406250e+01		8.9744699460e-07
1.3125937500e+01		-7.3368970648e-07
1.4063468750e+01		-1.4721621850e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		8.2172732895e-07
-1.3124937500e+01		2.1763822983e-06
-1.2187406250e+01		-6.8654040380e-07
-1.1249875000e+01		-4.7000327082e-06
-1.0312343750e+01		-7.4097052932e-06
-9.3748125000e+00		3.9627638413e-06
-8.4372812500e+00		1.2423747571e-05
-7.4997500000e+00		7.3674007284e-07
-6.5622187500e+00		1.3414063504e-06
-5.6246875000e+00		2.4578487347e-06
-4.6871562500e+00		-6.8350257385e-07
-3.7496250000e+00		-8.0235686281e-06
-2.8120937500e+00		-1.8506634957e-05
-1.8745625000e+00		-2.6233418081e-05
-9.3703125000e-01		1.7213318278e-07
5.0000000000e-04		1.3420802349e-07
9.3803125000e-01		-2.8390385686e-07
1.8755625000e+00		2.6235516859e-05
2.8130937500e+00		1.8493980329e-05
3.7506250000e+00		8.0134352114e-06
4.6881562500e+00		6.7831733376e-07
5.6256875000e+00		-2.4612610104e-06
6.5632187500e+00		-1.3242277479e-06
7.5007500000e+00		-8.0372787248e-07
8.4382812500e+00		-1.2438665594e-05
9.3758125000e+00		-3.8810180151e-06
1.0313343750e+01		7.4055213041e-06
1.1250875000e+01		4.6996233827e-06
1.2188406250e+01		6.8613194440e-07
1.3125937500e+01		-2.1760524063e-06
1.4063468750e+01		-8.2167641960e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.9379955496e-06
-1.3124937500e+01		3.8979175811e-06
-1.2187406250e+01		-2.5177737076e-07
-1.1249875000e+01		-6.0104407238e-06
-1.0312343750e+01		-8.4514673880e-06
-9.3748125000e+00		2.2418437217e-06
-8.4372812500e+00		1.6092973023e-05
-7.4997500000e+00		3.9079172373e-06
-6.5622187500e+00		1.1987609927e-06
-5.6246875000e+00		3.4326413871e-06
-4.6871562500e+00		-9.5311480676e-07
-3.7496250000e+00		-1.0359181858e-05
-2.8120937500e+00		-2.3589993752e-05
-1.8745625000e+00		-3.4154672602e-05
-9.3703125000e-01		4.6509832012e-07
5.0000000000e-04		1.7586907296e-07
9.3803125000e-01		-6.3690396958e-07
1.8755625000e+00		3.4184964430e-05
2.8130937500e+00		2.3572436991e-05
3.7506250000e+00		1.0346169344e-05
4.6881562500e+00		9.4611430951e-07
5.6256875000e+00		-3.4369470572e-06
6.5632187500e+00		-1.1784253627e-06
7.5007500000e+00		-3.9787646192e-06
8.4382812500e+00		-1.6113899117e-05
9.3758125000e+00		-2.1560260258e-06
1.0313343750e+01		8.4510140131e-06
1.1250875000e+01		6.0094520206e-06
1.2188406250e+01		2.5197821254e-07
1.3125937500e+01		-3.8971542318e-06
1.4063468750e+01		-1.9377608199e-06
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.2729475468e-06
-1.3124937500e+01		5.4326729794e-06
-1.2187406250e+01		3.2805472555e-07
-1.1249875000e+01		-7.1027454099e-06
-1.0312343750e+01		-8.4511955241e-06
-9.3748125000e+00		-4.6166891258e-07
-8.4372812500e+00		1.9646361943e-05
-7.4997500000e+00		8.2637774908e-06
-6.5622187500e+00		-7.7337267782e-08
-5.6246875000e+00		4.0044100359e-06
-4.6871562500e+00		-1.7535060244e-06
-3.7496250000e+00		-1.3139085155e-05
-2.8120937500e+00		-2.8637878275e-05
-1.8745625000e+00		-4.1689535513e-05
-9.3703125000e-01		1.2243020284e-07
5.0000000000e-04		2.0904928282e-07
9.3803125000e-01		-3.4479574737e-07
1.8755625000e+00		4.1747867235e-05
2.8130937500e+00		2.8615263380e-05
3.7506250000e+00		1.3123259661e-05
4.6881562500e+00		1.7442734009e-06
5.6256875000e+00		-4.0077866928e-06
6.5632187500e+00		9.8959520221e-08
7.5007500000e+00		-8.3224376794e-06
8.4382812500e+00		-1.9678215196e-05
9.3758125000e+00		5.3296786375e-07
1.0313343750e+01		8.4605016410e-06
1.1250875000e+01		7.0999331252e-06
1.2188406250e+01		-3.2710549478e-07
1.3125937500e+01		-5.4313340882e-06
1.4063468750e+01		-3.2724354703e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		4.5026301215e-06
-1.3124937500e+01		6.4084733615e-06
-1.2187406250e+01		9.3037351366e-07
-1.1249875000e+01		-7.6942838041e-06
-1.0312343750e+01		-7.5829389490e-06
-9.3748125000e+00		-2.6429328056e-06
-8.4372812500e+00		2.3484948208e-05
-7.4997500000e+00		1.2780806582e-05
-6.5622187500e+00		-2.6695586504e-06
-5.6246875000e+00		3.5927791056e-06
-4.6871562500e+00		-3.1879547159e-06
-3.7496250000e+00		-1.6663941618e-05
-2.8120937500e+00		-3.3977076987e-05
-1.8745625000e+00		-4.8895300471e-05
-9.3703125000e-01		-9.7865201903e-07
5.0000000000e-04		2.1447160420e-07
9.3803125000e-01		7.2482804884e-07
1.8755625000e+00		4.8992350701e-05
2.8130937500e+00		3.3949203398e-05
3.7506250000e+00		1.6645124999e-05
4.6881562500e+00		3.1761590763e-06
5.6256875000e+00		-3.5915619845e-06
6.5632187500e+00		2.6914703468e-06
7.5007500000e+00		-1.2811219214e-05
8.4382812500e+00		-2.3533008935e-05
9.3758125000e+00		2.6793389763e-06
1.0313343750e+01		7.6068717384e-06
1.1250875000e+01		7.6893473769e-06
1.2188406250e+01		-9.2920854675e-07
1.3125937500e+01		-6.4063823279e-06
1.4063468750e+01		-4.5016347757e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.3443651632e-06
-1.3124937500e+01		6.5961594386e-06
-1.2187406250e+01		1.4194686095e-06
-1.1249875000e+01		-7.4064613820e-06
-1.0312343750e+01		-6.0916267889e-06
-9.3748125000e+00		-2.2954746832e-06
-8.4372812500e+00		2.7392183170e-05
-7.4997500000e+00		1.6175411635e-05
-6.5622187500e+00		-5.8115146781e-06
-5.6246875000e+00		1.3901018596e-06
-4.6871562500e+00		-5.2288434945e-06
-3.7496250000e+00		-2.0906146150e-05
-2.8120937500e+00		-3.9915201947e-05
-1.8745625000e+00		-5.5657804321e-05
-9.3703125000e-01		-2.9974623346e-06
5.0000000000e-04		2.5172535387e-07
9.3803125000e-01		2.6842156080e-06
1.8755625000e+00		5.5788553536e-05
2.8130937500e+00		3.9883011016e-05
3.7506250000e+00		2.0884470257e-05
4.6881562500e+00		5.2146452345e-06
5.6256875000e+00		-1.3789517329e-06
6.5632187500e+00		5.8314562366e-06
7.5007500000e+00		-1.6167090072e-05
8.4382812500e+00		-2.7455045305e-05
9.3758125000e+00		2.2792715504e-06
1.0313343750e+01		6.1297522658e-06
1.1250875000e+01		7.4012793973e-06
1.2188406250e+01		-1.4192658332e-06
1.3125937500e+01		-6.5932798641e-06
1.4063468750e+01		-5.3425299410e-06
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/momy_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		9.3121511598e-11
-1.3124937500e+01		9.1966781894e-11
-1.2187406250e+01		1.2698183789e-10
-1.1249875000e+01		1.9434452227e-10
-1.0312343750e+01		3.9102440248e-10
-9.3748125000e+00		4.3526776370e-10
-8.4372812500e+00		-1.9051500771e-09
-7.4997500000e+00		1.8719804234e-09
-6.5622187500e+00		2.8188996513e-09
-5.6246875000e+00		5.8208624595e-09
-4.6871562500e+00		1.0906339991e-08
-3.7496250000e+00		1.8477921905e-08
-2.8120937500e+00		2.8469251788e-08
-1.8745625000e+00		3.9448396597e-08
-9.3703125000e-01		4.8572591795e-08
5.0000000000e-04		5.2011668353e-08
9.3803125000e-01		4.8556754520e-08
1.8755625000e+00		3.9466178441e-08
2.8130937500e+00		2.8433380530e-08
3.7506250000e+00		1.8435573459e-08
4.6881562500e+00		1.0902635011e-08
5.6256875000e+00		5.8275832642e-09
6.5632187500e+00		2.8192638943e-09
7.5007500000e+00		1.8714179522e-09
8.4382812500e+00		-1.8928150904e-09
9.3758125000e+00		4.3776013978e-10
1.0313343750e+01		3.9209741759e-10
1.1250875000e+01		1.9454354225e-10
1.2188406250e+01		1.2739530921e-10
1.3125937500e+01		9.2310898754e-11
1.4063468750e+01		9.3262316975e-11
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		2.2321896271e-10
-1.3124937500e+01		2.2847791221e-10
-1.2187406250e+01		2.4667449946e-10
-1.1249875000e+01		4.1004559856e-10
-1.0312343750e+01		8.6366775554e-10
-9.3748125000e+00		2.6372875735e-10
-8.4372812500e+00		-2.3527660770e-09
-7.4997500000e+00		2.9100557397e-09
-6.5622187500e+00		5.5170547010e-09
-5.6246875000e+00		1.0794766500e-08
-4.6871562500e+00		2.0260277601e-08
-3.7496250000e+00		3.4375676689e-08
-2.8120937500e+00		5.3025974397e-08
-1.8745625000e+00		7.3609397507e-08
-9.3703125000e-01		9.0804860093e-08
5.0000000000e-04		9.6986024704e-08
9.3803125000e-01		9.0776197947e-08
1.8755625000e+00		7.3633574578e-08
2.8130937500e+00		5.2969942325e-08
3.7506250000e+00		3.4298571891e-08
4.6881562500e+00		2.0253050036e-08
5.6256875000e+00		1.0808928666e-08
6.5632187500e+00		5.5136560154e-09
7.5007500000e+00		2.9137588630e-09
8.4382812500e+00		-2.3318518080e-09
9.3758125000e+00		2.6895362495e-10
1.0313343750e+01		8.6331585531e-10
1.1250875000e+01		4.1064838998e-10
1.2188406250e+01		2.4621732650e-10
1.3125937500e+01		2.2816643533e-10
1.4063468750e+01		2.2296744645e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.8110387143e-10
-1.3124937500e+01		3.6779822890e-10
-1.2187406250e+01		3.8180095065e-10
-1.1249875000e+01		6.6210347989e-10
-1.0312343750e+01		1.2638040923e-09
-9.3748125000e+00		-3.9441601613e-10
-8.4372812500e+00		-9.9340682310e-10
-7.4997500000e+00		2.9848514719e-09
-6.5622187500e+00		8.1508175594e-09
-5.6246875000e+00		1.4874128928e-08
-4.6871562500e+00		2.7910293042e-08
-3.7496250000e+00		4.7424277657e-08
-2.8120937500e+00		7.3247179569e-08
-1.8745625000e+00		1.0190792685e-07
-9.3703125000e-01		1.2593868169e-07
5.0000000000e-04		1.3420802349e-07
9.3803125000e-01		1.2590119672e-07
1.8755625000e+00		1.0192367033e-07
2.8130937500e+00		7.3190656171e-08
3.7506250000e+00		4.7327160141e-08
4.6881562500e+00		2.7898516144e-08
5.6256875000e+00		1.4892041645e-08
6.5632187500e+00		8.1429099605e-09
7.5007500000e+00		2.9973405648e-09
8.4382812500e+00		-9.6952487471e-10
9.3758125000e+00		-3.8568745613e-10
1.0313343750e+01		1.2611566747e-09
1.1250875000e+01		6.6163579376e-10
1.2188406250e+01		3.8023063119e-10
1.3125937500e+01		3.6651175824e-10
1.4063468750e+01		3.8015390410e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.1436667925e-10
-1.3124937500e+01		4.9249126181e-10
-1.2187406250e+01		5.5147031179e-10
-1.1249875000e+01		9.3965811469e-10
-1.0312343750e+01		1.3497150570e-09
-9.3748125000e+00		-8.9475207158e-10
-8.4372812500e+00		1.6437972299e-09
-7.4997500000e+00		2.6859735078e-09
-6.5622187500e+00		1.1252170143e-08
-5.6246875000e+00		1.9476263765e-08
-4.6871562500e+00		3.6419927103e-08
-3.7496250000e+00		6.1952414631e-08
-2.8120937500e+00		9.5801462756e-08
-1.8745625000e+00		1.3364739486e-07
-9.3703125000e-01		1.6533284751e-07
5.0000000000e-04		1.7586907296e-07
9.3803125000e-01		1.6528936992e-07
1.8755625000e+00		1.3364158995e-07
2.8130937500e+00		9.5756254478e-08
3.7506250000e+00		6.1852705751e-08
4.6881562500e+00		3.6399563402e-08
5.6256875000e+00		1.9488661013e-08
6.5632187500e+00		1.1245382460e-08
7.5007500000e+00		2.7063800902e-09
8.4382812500e+00		1.6667117821e-09
9.3758125000e+00		-8.8173201064e-10
1.0313343750e+01		1.3466183201e-09
1.1250875000e+01		9.3743219598e-10
1.2188406250e+01		5.4934903250e-10
1.3125937500e+01		4.9120192970e-10
1.4063468750e+01		5.1353270605e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.9367853072e-10
-1.3124937500e+01		6.0281690927e-10
-1.2187406250e+01		7.5293806327e-10
-1.1249875000e+01		1.1775867611e-09
-1.0312343750e+01		1.0171506861e-09
-9.3748125000e+00		-4.6734572102e-10
-8.4372812500e+00		4.6005301703e-09
-7.4997500000e+00		3.0839242941e-09
-6.5622187500e+00		1.4139980934e-08
-5.6246875000e+00		2.3530009298e-08
-4.6871562500e+00		4.3368240165e-08
-3.7496250000e+00		7.3696059812e-08
-2.8120937500e+00		1.1387892471e-07
-1.8745625000e+00		1.5902767740e-07
-9.3703125000e-01		1.9672337992e-07
5.0000000000e-04		2.0904928282e-07
9.3803125000e-01		1.9667950112e-07
1.8755625000e+00		1.5899945136e-07
2.8130937500e+00		1.1385003129e-07
3.7506250000e+00		7.3613739058e-08
4.6881562500e+00		4.3336106744e-08
5.6256875000e+00		2.3528340553e-08
6.5632187500e+00		1.4143289986e-08
7.5007500000e+00		3.1013948937e-09
8.4382812500e+00		4.6254486204e-09
9.3758125000e+00		-4.5185527237e-10
1.0313343750e+01		1.0203357923e-09
1.1250875000e+01		1.1749557743e-09
1.2188406250e+01		7.5156629264e-10
1.3125937500e+01		6.0272278615e-10
1.4063468750e+01		5.9431115806e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.2259080909e-10
-1.3124937500e+01		7.0617303180e-10
-1.2187406250e+01		9.5998503362e-10
-1.1249875000e+01		1.2673126768e-09
-1.0312343750e+01		4.7699552625e-10
-9.3748125000e+00		1.3303144296e-09
-8.4372812500e+00		6.9178625394e-09
-7.4997500000e+00		5.2623588735e-09
-6.5622187500e+00		1.6249934024e-08
-5.6246875000e+00		2.7444978081e-08
-4.6871562500e+00		4.8982874879e-08
-3.7496250000e+00		7.6470361625e-08
-2.8120937500e+00		1.1760663901e-07
-1.8745625000e+00		1.6337695882e-07
-9.3703125000e-01		2.0386798593e-07
5.0000000000e-04		2.1447160420e-07
9.3803125000e-01		2.0383428068e-07
1.8755625000e+00		1.6333790281e-07
2.8130937500e+00		1.1759420018e-07
3.7506250000e+00		7.6422550136e-08
4.6881562500e+00		4.8936828015e-08
5.6256875000e+00		2.7426320160e-08
6.5632187500e+00		1.6266656375e-08
7.5007500000e+00		5.2638809319e-09
8.4382812500e+00		6.9531053441e-09
9.3758125000e+00		1.3466481690e-09
1.0313343750e+01		4.9220003743e-10
1.1250875000e+01		1.2666240249e-09
1.2188406250e+01		9.6000497622e-10
1.3125937500e+01		7.0757765641e-10
1.4063468750e+01		6.2518940517e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.3107609685e-10
-1.3124937500e+01		8.0915986042e-10
-1.2187406250e+01		1.1243736001e-09
-1.1249875000e+01		1.1398307463e-09
-1.0312343750e+01		2.4288587131e-10
-9.3748125000e+00		4.2583690478e-09
-8.4372812500e+00		7.9652699155e-09
-7.4997500000e+00		9.4404178848e-09
-6.5622187500e+00		1.7085891541e-08
-5.6246875000e+00		3.1559623151e-08
-4.6871562500e+00		4.9290974229e-08
-3.7496250000e+00		8.9309577053e-08
-2.8120937500e+00		1.3809779120e-07
-1.8745625000e+00		1.9185518503e-07
-9.3703125000e-01		2.3920081806e-07
5.0000000000e-04		2.5172535387e-07
9.3803125000e-01		2.3917930220e-07
1.8755625000e+00		1.9180668372e-07
2.8130937500e+00		1.3808424765e-07
3.7506250000e+00		8.9291545126e-08
4.6881562500e+00		4.9236788891e-08
5.6256875000e+00		3.1532328142e-08
6.5632187500e+00		1.7106698400e-08
7.5007500000e+00		9.4294891057e-09
8.4382812500e+00		8.0012374800e-09
9.3758125000e+00		4.2867621832e-09
1.0313343750e+01		2.6747561186e-10
1.1250875000e+01		1.1422745559e-09
1.2188406250e+01		1.1250096383e-09
1.3125937500e+01		8.1161269649e-10
1.4063468750e+01		6.3403504932e-10
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/momz_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.4157950829e-08
-2.2733058596e+01		2.0106737498e-08
-2.1109206837e+01		4.3027710624e-08
-1.9485355079e+01		2.7656276438e-08
-1.7861503320e+01		4.5443583653e-08
-1.6237651561e+01		7.7774090480e-08
-1.4613799803e+01		1.4057164950e-07
-1.2989948044e+01		2.7137351412e-07
-1.1366096285e+01		5.6833318282e-07
-9.7422445267e+00		1.2017199886e-06
-8.1183927680e+00		-4.5932768410e-07
-6.4945410093e+00		-3.7334974202e-07
-4.8706892506e+00		-2.5369101994e-06
-3.2468374920e+00		-5.7094118066e-06
-1.6229857333e+00		-4.3150346635e-07
8.6602540378e-04		5.2011668352e-08
1.6247177841e+00		3.9417888981e-07
3.2485695428e+00		5.7065745035e-06
4.8724213015e+00		2.5339325168e-06
6.4962730601e+00		3.7339121957e-07
8.1201248188e+00		4.4682355091e-07
9.7439765775e+00		-1.2018000185e-06
1.1367828336e+01		-5.6786552185e-07
1.2991680095e+01		-2.7117794199e-07
1.4615531854e+01		-1.4047485652e-07
1.6239383612e+01		-7.7731250106e-08
1.7863235371e+01		-4.5421224046e-08
1.9487087130e+01		-2.7643853713e-08
2.1110938888e+01		-4.3013711905e-08
2.2734790647e+01		-2.0102017069e-08
2.4358642406e+01		1.4152975059e-08
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-2.3007144652e-08
-2.2733058596e+01		8.8838944844e-08
-2.1109206837e+01		1.2482850051e-07
-1.9485355079e+01		5.3017343922e-08
-1.7861503320e+01		9.4412150204e-08
-1.6237651561e+01		1.5568755487e-07
-1.4613799803e+01		2.8113536686e-07
-1.2989948044e+01		5.4281245752e-07
-1.1366096285e+01		1.1371498606e-06
-9.7422445267e+00		2.5879097587e-06
-8.1183927680e+00		2.5029820097e-07
-6.4945410093e+00		-1.0343392641e-06
-4.8706892506e+00		-5.0399235089e-06
-3.2468374920e+00		-1.1511785224e-05
-1.6229857333e+00		-9.1052633246e-07
8.6602540378e-04		9.6986024704e-08
1.6247177841e+00		8.4182275980e-07
3.2485695428e+00		1.1507091702e-05
4.8724213015e+00		5.0338592693e-06
6.4962730601e+00		1.0387296938e-06
8.1201248188e+00		-2.7380917918e-07
9.7439765775e+00		-2.5914675642e-06
1.1367828336e+01		-1.1361941657e-06
1.2991680095e+01		-5.4241482467e-07
1.4615531854e+01		-2.8094794905e-07
1.6239383612e+01		-1.5559228675e-07
1.7863235371e+01		-9.4357233198e-08
1.9487087130e+01		-5.2993198214e-08
2.1110938888e+01		-1.2478726984e-07
2.2734790647e+01		-8.8815188813e-08
2.4358642406e+01		2.2997528644e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-5.0542595018e-09
-2.2733058596e+01		2.1561519841e-07
-2.1109206837e+01		2.2562581916e-07
-1.9485355079e+01		7.7795246541e-08
-1.7861503320e+01		1.4780497400e-07
-1.6237651561e+01		2.3503995597e-07
-1.4613799803e+01		4.2173137665e-07
-1.2989948044e+01		8.1434836243e-07
-1.1366096285e+01		1.7057375247e-06
-9.7422445267e+00		5.5042532353e-06
-8.1183927680e+00		1.6808502950e-06
-6.4945410093e+00		-3.6511137978e-06
-4.8706892506e+00		-7.4617222319e-06
-3.2468374920e+00		-1.7410090532e-05
-1.6229857333e+00		-1.3049392365e-06
8.6602540378e-04		1.3420802349e-07
1.6247177841e+00		1.2106071554e-06
3.2485695428e+00		1.7405488446e-05
4.8724213015e+00		7.4523828795e-06
6.4962730601e+00		3.6641186868e-06
8.1201248188e+00		-1.7119334932e-06
9.7439765775e+00		-5.5130461951e-06
1.1367828336e+01		-1.7042920608e-06
1.2991680095e+01		-8.1374121122e-07
1.4615531854e+01		-4.2145190867e-07
1.6239383612e+01		-2.3489635737e-07
1.7863235371e+01		-1.4772110909e-07
1.9487087130e+01		-7.7754164125e-08
2.1110938888e+01		-2.2555152189e-07
2.2734790647e+01		-2.1555615229e-07
2.4358642406e+01		5.0485338236e-09
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		5.1402745311e-08
-2.2733058596e+01		3.8213908758e-07
-2.1109206837e+01		3.3403158736e-07
-1.9485355079e+01		1.0683738717e-07
-1.7861503320e+01		2.0239833634e-07
-1.6237651561e+01		3.1824299962e-07
-1.4613799803e+01		5.6283109751e-07
-1.2989948044e+01		1.0859783292e-06
-1.1366096285e+01		2.2527293678e-06
-9.7422445267e+00		9.6145357250e-06
-8.1183927680e+00		2.9773263442e-06
-6.4945410093e+00		-8.4164164937e-06
-4.8706892506e+00		-9.7588489384e-06
-3.2468374920e+00		-2.3253798847e-05
-1.6229857333e+00		-1.6467917104e-06
8.6602540378e-04		1.7586907295e-07
1.6247177841e+00		1.5012343983e-06
3.2485695428e+00		2.3265215420e-05
4.8724213015e+00		9.7460346459e-06
6.4962730601e+00		8.4383142290e-06
8.1201248188e+00		-3.0150866315e-06
9.7439765775e+00		-9.6272158603e-06
1.1367828336e+01		-2.2509147010e-06
1.2991680095e+01		-1.0851638680e-06
1.4615531854e+01		-5.6245702247e-07
1.6239383612e+01		-3.1805517844e-07
1.7863235371e+01		-2.0229224461e-07
1.9487087130e+01		-1.0677907189e-07
2.1110938888e+01		-3.3392466247e-07
2.2734790647e+01		-3.8203209848e-07
2.4358642406e+01		-5.1393155719e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		1.4130652954e-07
-2.2733058596e+01		5.5053341346e-07
-2.1109206837e+01		4.5058178047e-07
-1.9485355079e+01		1.5660072207e-07
-1.7861503320e+01		2.5014192893e-07
-1.6237651561e+01		4.0672876484e-07
-1.4613799803e+01		7.0578160363e-07
-1.2989948044e+01		1.3577669109e-06
-1.1366096285e+01		2.7517352037e-06
-9.7422445267e+00		1.2664207269e-05
-8.1183927680e+00		3.7811828123e-06
-6.4945410093e+00		-1.3122535310e-05
-4.8706892506e+00		-1.1918043705e-05
-3.2468374920e+00		-2.8898282677e-05
-1.6229857333e+00		-2.0673277893e-06
8.6602540378e-04		2.0904928282e-07
1.6247177841e+00		1.8779084007e-06
3.2485695428e+00		2.8927082527e-05
4.8724213015e+00		1.1901886153e-05
6.4962730601e+00		1.3145690199e-05
8.1201248188e+00		-3.8197924276e-06
9.7439765775e+00		-1.2674673316e-05
1.1367828336e+01		-2.7498022373e-06
1.2991680095e+01		-1.3567558017e-06
1.4615531854e+01		-7.0531376172e-07
1.6239383612e+01		-4.0649276525e-07
1.7863235371e+01		-2.5001315105e-07
1.9487087130e+01		-1.5652577737e-07
2.1110938888e+01		-4.5044278461e-07
2.2734790647e+01		-5.5037454183e-07
2.4358642406e+01		-1.4127216999e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		2.4560164233e-07
-2.2733058596e+01		6.7909492549e-07
-2.1109206837e+01		5.6727963252e-07
-1.9485355079e+01		2.3417219407e-07
-1.7861503320e+01		2.9396249261e-07
-1.6237651561e+01		4.9840890044e-07
-1.4613799803e+01		8.5263302240e-07
-1.2989948044e+01		1.6295742931e-06
-1.1366096285e+01		3.3013922285e-06
-9.7422445267e+00		1.2866746681e-05
-8.1183927680e+00		4.4771199240e-06
-6.4945410093e+00		-1.5047582006e-05
-4.8706892506e+00		-1.4037421057e-05
-3.2468374920e+00		-3.4109391115e-05
-1.6229857333e+00		-2.3872068302e-06
8.6602540378e-04		2.1447160420e-07
1.6247177841e+00		2.1646810614e-06
3.2485695428e+00		3.4163112577e-05
4.8724213015e+00		1.4018612192e-05
6.4962730601e+00		1.5054604782e-05
8.1201248188e+00		-4.5219789429e-06
9.7439765775e+00		-1.2863421669e-05
1.1367828336e+01		-3.2991607755e-06
1.2991680095e+01		-1.6283745919e-06
1.4615531854e+01		-8.5207166256e-07
1.6239383612e+01		-4.9811989472e-07
1.7863235371e+01		-2.9380769979e-07
1.9487087130e+01		-2.3407494999e-07
2.1110938888e+01		-5.6710640124e-07
2.2734790647e+01		-6.7889236441e-07
2.4358642406e+01		-2.4553673010e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		3.3942669409e-07
-2.2733058596e+01		7.3910895434e-07
-2.1109206837e+01		6.7656041659e-07
-1.9485355079e+01		3.4967994515e-07
-1.7861503320e+01		3.2869265504e-07
-1.6237651561e+01		5.8480926217e-07
-1.4613799803e+01		1.0016224161e-06
-1.2989948044e+01		1.8942132843e-06
-1.1366096285e+01		4.1590741081e-06
-9.7422445267e+00		1.0673654806e-05
-8.1183927680e+00		5.4571456823e-06
-6.4945410093e+00		-1.3447982566e-05
-4.8706892506e+00		-1.6410386505e-05
-3.2468374920e+00		-3.8560568801e-05
-1.6229857333e+00		-2.6121097998e-06
8.6602540378e-04		2.5172535386e-07
1.6247177841e+00		2.3358128299e-06
3.2485695428e+00		3.8636648932e-05
4.8724213015e+00		1.6390048883e-05
6.4962730601e+00		1.3420053947e-05
8.1201248188e+00		-5.5178403306e-06
9.7439765775e+00		-1.0645068481e-05
1.1367828336e+01		-4.1553025148e-06
1.2991680095e+01		-1.8928438653e-06
1.4615531854e+01		-1.0009649261e-06
1.6239383612e+01		-5.8446769141e-07
1.7863235371e+01		-3.2851477543e-07
1.9487087130e+01		-3.4954866600e-07
2.1110938888e+01		-6.7635064122e-07
2.2734790647e+01		-7.3888171255e-07
2.4358642406e+01		-3.3933125570e-07
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/momz_maximum.xg <==
"momz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000155682027
0.7031484375000	0.0000251364562
1.0547226562500	0.0000309281233
1.4062968750000	0.0000341896111
1.7578710937500	0.0000417478672
2.1094453125000	0.0000489923507
2.4610195312500	0.0000557885535


==> anc/GRHydro_example_check/benchmark_results/momz_minimum.xg <==
"momz v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000156114536
0.7031484375000	-0.0000251782156
1.0547226562500	-0.0000309926704
1.4062968750000	-0.0000341600567
1.7578710937500	-0.0000416895355
2.1094453125000	-0.0000488953005
2.4610195312500	-0.0000556578043


==> anc/GRHydro_example_check/benchmark_results/momz_norm1.xg <==
"momz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000004823663
0.7031484375000	0.0000009157189
1.0547226562500	0.0000012911393
1.4062968750000	0.0000016326087
1.7578710937500	0.0000019189667
2.1094453125000	0.0000021883870
2.4610195312500	0.0000024588577


==> anc/GRHydro_example_check/benchmark_results/momz_norm2.xg <==
"momz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000015426675
0.7031484375000	0.0000025887337
1.0547226562500	0.0000033486153
1.4062968750000	0.0000039944504
1.7578710937500	0.0000044955796
2.1094453125000	0.0000048839470
2.4610195312500	0.0000052596787


==> anc/GRHydro_example_check/benchmark_results/momz_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		9.3121513320e-11
-1.3124937500e+01		9.1966781780e-11
-1.2187406250e+01		1.2698183256e-10
-1.1249875000e+01		1.9434452227e-10
-1.0312343750e+01		3.9102440757e-10
-9.3748125000e+00		4.3526775957e-10
-8.4372812500e+00		-1.9051500806e-09
-7.4997500000e+00		1.8719804292e-09
-6.5622187500e+00		2.8188996790e-09
-5.6246875000e+00		5.8208624515e-09
-4.6871562500e+00		1.0906339990e-08
-3.7496250000e+00		1.8477921904e-08
-2.8120937500e+00		2.8469251789e-08
-1.8745625000e+00		3.9448396597e-08
-9.3703125000e-01		4.8572591794e-08
5.0000000000e-04		5.2011668352e-08
9.3803125000e-01		4.8556754520e-08
1.8755625000e+00		3.9466178441e-08
2.8130937500e+00		2.8433380531e-08
3.7506250000e+00		1.8435573457e-08
4.6881562500e+00		1.0902635011e-08
5.6256875000e+00		5.8275832620e-09
6.5632187500e+00		2.8192638941e-09
7.5007500000e+00		1.8714179583e-09
8.4382812500e+00		-1.8928150855e-09
9.3758125000e+00		4.3776013221e-10
1.0313343750e+01		3.9209741734e-10
1.1250875000e+01		1.9454354241e-10
1.2188406250e+01		1.2739531414e-10
1.3125937500e+01		9.2310899054e-11
1.4063468750e+01		9.3262308811e-11
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		2.2321897324e-10
-1.3124937500e+01		2.2847791183e-10
-1.2187406250e+01		2.4667448572e-10
-1.1249875000e+01		4.1004559866e-10
-1.0312343750e+01		8.6366776281e-10
-9.3748125000e+00		2.6372875123e-10
-8.4372812500e+00		-2.3527660764e-09
-7.4997500000e+00		2.9100557608e-09
-6.5622187500e+00		5.5170547089e-09
-5.6246875000e+00		1.0794766495e-08
-4.6871562500e+00		2.0260277601e-08
-3.7496250000e+00		3.4375676687e-08
-2.8120937500e+00		5.3025974397e-08
-1.8745625000e+00		7.3609397506e-08
-9.3703125000e-01		9.0804860092e-08
5.0000000000e-04		9.6986024704e-08
9.3803125000e-01		9.0776197948e-08
1.8755625000e+00		7.3633574578e-08
2.8130937500e+00		5.2969942326e-08
3.7506250000e+00		3.4298571884e-08
4.6881562500e+00		2.0253050036e-08
5.6256875000e+00		1.0808928661e-08
6.5632187500e+00		5.5136560150e-09
7.5007500000e+00		2.9137588770e-09
8.4382812500e+00		-2.3318518007e-09
9.3758125000e+00		2.6895360723e-10
1.0313343750e+01		8.6331585426e-10
1.1250875000e+01		4.1064839065e-10
1.2188406250e+01		2.4621733307e-10
1.3125937500e+01		2.2816643531e-10
1.4063468750e+01		2.2296743278e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.8110387385e-10
-1.3124937500e+01		3.6779822837e-10
-1.2187406250e+01		3.8180094103e-10
-1.1249875000e+01		6.6210348291e-10
-1.0312343750e+01		1.2638040982e-09
-9.3748125000e+00		-3.9441601526e-10
-8.4372812500e+00		-9.9340679767e-10
-7.4997500000e+00		2.9848515048e-09
-6.5622187500e+00		8.1508175510e-09
-5.6246875000e+00		1.4874128925e-08
-4.6871562500e+00		2.7910293053e-08
-3.7496250000e+00		4.7424277587e-08
-2.8120937500e+00		7.3247179580e-08
-1.8745625000e+00		1.0190792685e-07
-9.3703125000e-01		1.2593868169e-07
5.0000000000e-04		1.3420802349e-07
9.3803125000e-01		1.2590119672e-07
1.8755625000e+00		1.0192367033e-07
2.8130937500e+00		7.3190656171e-08
3.7506250000e+00		4.7327160132e-08
4.6881562500e+00		2.7898516144e-08
5.6256875000e+00		1.4892041647e-08
6.5632187500e+00		8.1429099668e-09
7.5007500000e+00		2.9973405999e-09
8.4382812500e+00		-9.6952483357e-10
9.3758125000e+00		-3.8568747405e-10
1.0313343750e+01		1.2611566695e-09
1.1250875000e+01		6.6163579581e-10
1.2188406250e+01		3.8023064284e-10
1.3125937500e+01		3.6651175474e-10
1.4063468750e+01		3.8015388369e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.1436672369e-10
-1.3124937500e+01		4.9249129237e-10
-1.2187406250e+01		5.5147030666e-10
-1.1249875000e+01		9.3965812094e-10
-1.0312343750e+01		1.3497150616e-09
-9.3748125000e+00		-8.9475205010e-10
-8.4372812500e+00		1.6437972735e-09
-7.4997500000e+00		2.6859734628e-09
-6.5622187500e+00		1.1252170187e-08
-5.6246875000e+00		1.9476263741e-08
-4.6871562500e+00		3.6419927107e-08
-3.7496250000e+00		6.1952414602e-08
-2.8120937500e+00		9.5801462762e-08
-1.8745625000e+00		1.3364739486e-07
-9.3703125000e-01		1.6533284751e-07
5.0000000000e-04		1.7586907295e-07
9.3803125000e-01		1.6528936992e-07
1.8755625000e+00		1.3364158995e-07
2.8130937500e+00		9.5756254479e-08
3.7506250000e+00		6.1852705741e-08
4.6881562500e+00		3.6399563402e-08
5.6256875000e+00		1.9488661026e-08
6.5632187500e+00		1.1245382473e-08
7.5007500000e+00		2.7063801237e-09
8.4382812500e+00		1.6667118413e-09
9.3758125000e+00		-8.8173206568e-10
1.0313343750e+01		1.3466183376e-09
1.1250875000e+01		9.3743219251e-10
1.2188406250e+01		5.4934902848e-10
1.3125937500e+01		4.9120192258e-10
1.4063468750e+01		5.1353271061e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.9367856247e-10
-1.3124937500e+01		6.0281691575e-10
-1.2187406250e+01		7.5293808056e-10
-1.1249875000e+01		1.1775867627e-09
-1.0312343750e+01		1.0171507022e-09
-9.3748125000e+00		-4.6734568425e-10
-8.4372812500e+00		4.6005301720e-09
-7.4997500000e+00		3.0839242183e-09
-6.5622187500e+00		1.4139981009e-08
-5.6246875000e+00		2.3530009297e-08
-4.6871562500e+00		4.3368240145e-08
-3.7496250000e+00		7.3696059824e-08
-2.8120937500e+00		1.1387892471e-07
-1.8745625000e+00		1.5902767739e-07
-9.3703125000e-01		1.9672337992e-07
5.0000000000e-04		2.0904928282e-07
9.3803125000e-01		1.9667950111e-07
1.8755625000e+00		1.5899945136e-07
2.8130937500e+00		1.1385003129e-07
3.7506250000e+00		7.3613739047e-08
4.6881562500e+00		4.3336106744e-08
5.6256875000e+00		2.3528340579e-08
6.5632187500e+00		1.4143290001e-08
7.5007500000e+00		3.1013949161e-09
8.4382812500e+00		4.6254486902e-09
9.3758125000e+00		-4.5185524773e-10
1.0313343750e+01		1.0203357507e-09
1.1250875000e+01		1.1749558262e-09
1.2188406250e+01		7.5156625243e-10
1.3125937500e+01		6.0272278211e-10
1.4063468750e+01		5.9431117231e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.2259083821e-10
-1.3124937500e+01		7.0617304891e-10
-1.2187406250e+01		9.5998505026e-10
-1.1249875000e+01		1.2673126753e-09
-1.0312343750e+01		4.7699553613e-10
-9.3748125000e+00		1.3303143823e-09
-8.4372812500e+00		6.9178625020e-09
-7.4997500000e+00		5.2623587929e-09
-6.5622187500e+00		1.6249934026e-08
-5.6246875000e+00		2.7444978136e-08
-4.6871562500e+00		4.8982874851e-08
-3.7496250000e+00		7.6470361598e-08
-2.8120937500e+00		1.1760663903e-07
-1.8745625000e+00		1.6337695880e-07
-9.3703125000e-01		2.0386798593e-07
5.0000000000e-04		2.1447160420e-07
9.3803125000e-01		2.0383428066e-07
1.8755625000e+00		1.6333790281e-07
2.8130937500e+00		1.1759420018e-07
3.7506250000e+00		7.6422550163e-08
4.6881562500e+00		4.8936828007e-08
5.6256875000e+00		2.7426320184e-08
6.5632187500e+00		1.6266656393e-08
7.5007500000e+00		5.2638809590e-09
8.4382812500e+00		6.9531053544e-09
9.3758125000e+00		1.3466482699e-09
1.0313343750e+01		4.9219991713e-10
1.1250875000e+01		1.2666240210e-09
1.2188406250e+01		9.6000495141e-10
1.3125937500e+01		7.0757766762e-10
1.4063468750e+01		6.2518953883e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.3107608538e-10
-1.3124937500e+01		8.0915986584e-10
-1.2187406250e+01		1.1243736072e-09
-1.1249875000e+01		1.1398307398e-09
-1.0312343750e+01		2.4288581005e-10
-9.3748125000e+00		4.2583689678e-09
-8.4372812500e+00		7.9652698814e-09
-7.4997500000e+00		9.4404178014e-09
-6.5622187500e+00		1.7085891544e-08
-5.6246875000e+00		3.1559623227e-08
-4.6871562500e+00		4.9290974194e-08
-3.7496250000e+00		8.9309577034e-08
-2.8120937500e+00		1.3809779117e-07
-1.8745625000e+00		1.9185518501e-07
-9.3703125000e-01		2.3920081804e-07
5.0000000000e-04		2.5172535386e-07
9.3803125000e-01		2.3917930218e-07
1.8755625000e+00		1.9180668373e-07
2.8130937500e+00		1.3808424765e-07
3.7506250000e+00		8.9291545142e-08
4.6881562500e+00		4.9236788881e-08
5.6256875000e+00		3.1532328140e-08
6.5632187500e+00		1.7106698422e-08
7.5007500000e+00		9.4294890669e-09
8.4382812500e+00		8.0012375013e-09
9.3758125000e+00		4.2867622918e-09
1.0313343750e+01		2.6747548127e-10
1.1250875000e+01		1.1422745545e-09
1.2188406250e+01		1.1250095499e-09
1.3125937500e+01		8.1161280433e-10
1.4063468750e+01		6.3403522663e-10
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/momz_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		9.3121513318e-11
-1.3124937500e+01		9.1966781781e-11
-1.2187406250e+01		1.2698183256e-10
-1.1249875000e+01		1.9434452226e-10
-1.0312343750e+01		3.9102440759e-10
-9.3748125000e+00		4.3526775959e-10
-8.4372812500e+00		-1.9051500807e-09
-7.4997500000e+00		1.8719804292e-09
-6.5622187500e+00		2.8188996792e-09
-5.6246875000e+00		5.8208624515e-09
-4.6871562500e+00		1.0906339990e-08
-3.7496250000e+00		1.8477921904e-08
-2.8120937500e+00		2.8469251789e-08
-1.8745625000e+00		3.9448396597e-08
-9.3703125000e-01		4.8572591794e-08
5.0000000000e-04		5.2011668352e-08
9.3803125000e-01		4.8556754521e-08
1.8755625000e+00		3.9466178441e-08
2.8130937500e+00		2.8433380531e-08
3.7506250000e+00		1.8435573457e-08
4.6881562500e+00		1.0902635011e-08
5.6256875000e+00		5.8275832620e-09
6.5632187500e+00		2.8192638941e-09
7.5007500000e+00		1.8714179582e-09
8.4382812500e+00		-1.8928150855e-09
9.3758125000e+00		4.3776013221e-10
1.0313343750e+01		3.9209741736e-10
1.1250875000e+01		1.9454354240e-10
1.2188406250e+01		1.2739531416e-10
1.3125937500e+01		9.2310899064e-11
1.4063468750e+01		9.3262308821e-11
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		2.2321897324e-10
-1.3124937500e+01		2.2847791184e-10
-1.2187406250e+01		2.4667448572e-10
-1.1249875000e+01		4.1004559864e-10
-1.0312343750e+01		8.6366776282e-10
-9.3748125000e+00		2.6372875123e-10
-8.4372812500e+00		-2.3527660765e-09
-7.4997500000e+00		2.9100557609e-09
-6.5622187500e+00		5.5170547091e-09
-5.6246875000e+00		1.0794766495e-08
-4.6871562500e+00		2.0260277601e-08
-3.7496250000e+00		3.4375676687e-08
-2.8120937500e+00		5.3025974396e-08
-1.8745625000e+00		7.3609397506e-08
-9.3703125000e-01		9.0804860092e-08
5.0000000000e-04		9.6986024704e-08
9.3803125000e-01		9.0776197948e-08
1.8755625000e+00		7.3633574578e-08
2.8130937500e+00		5.2969942326e-08
3.7506250000e+00		3.4298571884e-08
4.6881562500e+00		2.0253050036e-08
5.6256875000e+00		1.0808928661e-08
6.5632187500e+00		5.5136560150e-09
7.5007500000e+00		2.9137588769e-09
8.4382812500e+00		-2.3318518007e-09
9.3758125000e+00		2.6895360723e-10
1.0313343750e+01		8.6331585432e-10
1.1250875000e+01		4.1064839065e-10
1.2188406250e+01		2.4621733307e-10
1.3125937500e+01		2.2816643531e-10
1.4063468750e+01		2.2296743278e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.8110387383e-10
-1.3124937500e+01		3.6779822836e-10
-1.2187406250e+01		3.8180094104e-10
-1.1249875000e+01		6.6210348292e-10
-1.0312343750e+01		1.2638040982e-09
-9.3748125000e+00		-3.9441601528e-10
-8.4372812500e+00		-9.9340679768e-10
-7.4997500000e+00		2.9848515047e-09
-6.5622187500e+00		8.1508175512e-09
-5.6246875000e+00		1.4874128925e-08
-4.6871562500e+00		2.7910293053e-08
-3.7496250000e+00		4.7424277588e-08
-2.8120937500e+00		7.3247179580e-08
-1.8745625000e+00		1.0190792685e-07
-9.3703125000e-01		1.2593868169e-07
5.0000000000e-04		1.3420802349e-07
9.3803125000e-01		1.2590119672e-07
1.8755625000e+00		1.0192367033e-07
2.8130937500e+00		7.3190656171e-08
3.7506250000e+00		4.7327160133e-08
4.6881562500e+00		2.7898516144e-08
5.6256875000e+00		1.4892041647e-08
6.5632187500e+00		8.1429099668e-09
7.5007500000e+00		2.9973405998e-09
8.4382812500e+00		-9.6952483360e-10
9.3758125000e+00		-3.8568747405e-10
1.0313343750e+01		1.2611566695e-09
1.1250875000e+01		6.6163579581e-10
1.2188406250e+01		3.8023064286e-10
1.3125937500e+01		3.6651175475e-10
1.4063468750e+01		3.8015388372e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.1436672366e-10
-1.3124937500e+01		4.9249129237e-10
-1.2187406250e+01		5.5147030667e-10
-1.1249875000e+01		9.3965812095e-10
-1.0312343750e+01		1.3497150616e-09
-9.3748125000e+00		-8.9475205013e-10
-8.4372812500e+00		1.6437972735e-09
-7.4997500000e+00		2.6859734627e-09
-6.5622187500e+00		1.1252170187e-08
-5.6246875000e+00		1.9476263741e-08
-4.6871562500e+00		3.6419927108e-08
-3.7496250000e+00		6.1952414602e-08
-2.8120937500e+00		9.5801462761e-08
-1.8745625000e+00		1.3364739486e-07
-9.3703125000e-01		1.6533284751e-07
5.0000000000e-04		1.7586907295e-07
9.3803125000e-01		1.6528936992e-07
1.8755625000e+00		1.3364158995e-07
2.8130937500e+00		9.5756254478e-08
3.7506250000e+00		6.1852705741e-08
4.6881562500e+00		3.6399563402e-08
5.6256875000e+00		1.9488661027e-08
6.5632187500e+00		1.1245382473e-08
7.5007500000e+00		2.7063801236e-09
8.4382812500e+00		1.6667118413e-09
9.3758125000e+00		-8.8173206568e-10
1.0313343750e+01		1.3466183376e-09
1.1250875000e+01		9.3743219251e-10
1.2188406250e+01		5.4934902848e-10
1.3125937500e+01		4.9120192260e-10
1.4063468750e+01		5.1353271063e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.9367856243e-10
-1.3124937500e+01		6.0281691577e-10
-1.2187406250e+01		7.5293808059e-10
-1.1249875000e+01		1.1775867627e-09
-1.0312343750e+01		1.0171507023e-09
-9.3748125000e+00		-4.6734568430e-10
-8.4372812500e+00		4.6005301720e-09
-7.4997500000e+00		3.0839242183e-09
-6.5622187500e+00		1.4139981009e-08
-5.6246875000e+00		2.3530009297e-08
-4.6871562500e+00		4.3368240146e-08
-3.7496250000e+00		7.3696059824e-08
-2.8120937500e+00		1.1387892471e-07
-1.8745625000e+00		1.5902767739e-07
-9.3703125000e-01		1.9672337992e-07
5.0000000000e-04		2.0904928282e-07
9.3803125000e-01		1.9667950111e-07
1.8755625000e+00		1.5899945136e-07
2.8130937500e+00		1.1385003129e-07
3.7506250000e+00		7.3613739047e-08
4.6881562500e+00		4.3336106744e-08
5.6256875000e+00		2.3528340580e-08
6.5632187500e+00		1.4143290001e-08
7.5007500000e+00		3.1013949160e-09
8.4382812500e+00		4.6254486901e-09
9.3758125000e+00		-4.5185524773e-10
1.0313343750e+01		1.0203357507e-09
1.1250875000e+01		1.1749558262e-09
1.2188406250e+01		7.5156625243e-10
1.3125937500e+01		6.0272278216e-10
1.4063468750e+01		5.9431117238e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.2259083818e-10
-1.3124937500e+01		7.0617304903e-10
-1.2187406250e+01		9.5998505036e-10
-1.1249875000e+01		1.2673126754e-09
-1.0312343750e+01		4.7699553619e-10
-9.3748125000e+00		1.3303143823e-09
-8.4372812500e+00		6.9178625020e-09
-7.4997500000e+00		5.2623587929e-09
-6.5622187500e+00		1.6249934027e-08
-5.6246875000e+00		2.7444978136e-08
-4.6871562500e+00		4.8982874851e-08
-3.7496250000e+00		7.6470361598e-08
-2.8120937500e+00		1.1760663903e-07
-1.8745625000e+00		1.6337695880e-07
-9.3703125000e-01		2.0386798593e-07
5.0000000000e-04		2.1447160420e-07
9.3803125000e-01		2.0383428066e-07
1.8755625000e+00		1.6333790281e-07
2.8130937500e+00		1.1759420018e-07
3.7506250000e+00		7.6422550163e-08
4.6881562500e+00		4.8936828007e-08
5.6256875000e+00		2.7426320184e-08
6.5632187500e+00		1.6266656393e-08
7.5007500000e+00		5.2638809590e-09
8.4382812500e+00		6.9531053544e-09
9.3758125000e+00		1.3466482700e-09
1.0313343750e+01		4.9219991716e-10
1.1250875000e+01		1.2666240210e-09
1.2188406250e+01		9.6000495187e-10
1.3125937500e+01		7.0757766729e-10
1.4063468750e+01		6.2518953828e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.3107608541e-10
-1.3124937500e+01		8.0915986611e-10
-1.2187406250e+01		1.1243736075e-09
-1.1249875000e+01		1.1398307399e-09
-1.0312343750e+01		2.4288581015e-10
-9.3748125000e+00		4.2583689678e-09
-8.4372812500e+00		7.9652698815e-09
-7.4997500000e+00		9.4404178014e-09
-6.5622187500e+00		1.7085891551e-08
-5.6246875000e+00		3.1559623227e-08
-4.6871562500e+00		4.9290974195e-08
-3.7496250000e+00		8.9309577032e-08
-2.8120937500e+00		1.3809779116e-07
-1.8745625000e+00		1.9185518504e-07
-9.3703125000e-01		2.3920081804e-07
5.0000000000e-04		2.5172535386e-07
9.3803125000e-01		2.3917930218e-07
1.8755625000e+00		1.9180668373e-07
2.8130937500e+00		1.3808424765e-07
3.7506250000e+00		8.9291545141e-08
4.6881562500e+00		4.9236788881e-08
5.6256875000e+00		3.1532328140e-08
6.5632187500e+00		1.7106698422e-08
7.5007500000e+00		9.4294890670e-09
8.4382812500e+00		8.0012375012e-09
9.3758125000e+00		4.2867622919e-09
1.0313343750e+01		2.6747548132e-10
1.1250875000e+01		1.1422745546e-09
1.2188406250e+01		1.1250095503e-09
1.3125937500e+01		8.1161280417e-10
1.4063468750e+01		6.3403522647e-10
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/momz_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-1.6251273308e-07
-1.3124937500e+01		1.6118294978e-08
-1.2187406250e+01		-7.8449430341e-07
-1.1249875000e+01		-1.6958699753e-06
-1.0312343750e+01		-2.8351725382e-06
-9.3748125000e+00		2.5422902123e-06
-8.4372812500e+00		4.1348288585e-06
-7.4997500000e+00		-9.2433872201e-07
-6.5622187500e+00		3.8115960993e-07
-5.6246875000e+00		5.4177975713e-07
-4.6871562500e+00		-5.4162025329e-07
-3.7496250000e+00		-3.1736064045e-06
-2.8120937500e+00		-6.8943495875e-06
-1.8745625000e+00		-9.2735267304e-06
-9.3703125000e-01		-2.5177562189e-07
5.0000000000e-04		5.2011668352e-08
9.3803125000e-01		2.0843405369e-07
1.8755625000e+00		9.2730921086e-06
2.8130937500e+00		6.8904408316e-06
3.7506250000e+00		3.1699965203e-06
4.6881562500e+00		5.3973892904e-07
5.6256875000e+00		-5.4250882242e-07
6.5632187500e+00		-3.7537333372e-07
7.5007500000e+00		8.9735160809e-07
8.4382812500e+00		-4.1407575264e-06
9.3758125000e+00		-2.5083007269e-06
1.0313343750e+01		2.8333957465e-06
1.1250875000e+01		1.6952325916e-06
1.2188406250e+01		7.8407140149e-07
1.3125937500e+01		-1.6200705065e-08
1.4063468750e+01		1.6242825953e-07
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.4716614276e-07
-1.3124937500e+01		7.3371388554e-07
-1.2187406250e+01		-8.9803972838e-07
-1.1249875000e+01		-3.2681385719e-06
-1.0312343750e+01		-5.4274455121e-06
-9.3748125000e+00		4.0419068437e-06
-8.4372812500e+00		8.3854073641e-06
-7.4997500000e+00		-8.2936416929e-07
-6.5622187500e+00		9.0784304099e-07
-5.6246875000e+00		1.4196033435e-06
-4.6871562500e+00		-6.6697015017e-07
-3.7496250000e+00		-5.7572164205e-06
-2.8120937500e+00		-1.3031441221e-05
-1.8745625000e+00		-1.7976690140e-05
-9.3703125000e-01		-1.6816884025e-07
5.0000000000e-04		9.6986024704e-08
9.3803125000e-01		8.7528167516e-08
1.8755625000e+00		1.7976514374e-05
2.8130937500e+00		1.3023386657e-05
3.7506250000e+00		5.7502057827e-06
4.6881562500e+00		6.6340516816e-07
5.6256875000e+00		-1.4215556419e-06
6.5632187500e+00		-8.9595043802e-07
7.5007500000e+00		7.7863812907e-07
8.4382812500e+00		-8.3960714556e-06
9.3758125000e+00		-3.9790313043e-06
1.0313343750e+01		5.4237080863e-06
1.1250875000e+01		3.2675199911e-06
1.2188406250e+01		8.9744699460e-07
1.3125937500e+01		-7.3368970648e-07
1.4063468750e+01		-1.4721621850e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		8.2172732895e-07
-1.3124937500e+01		2.1763822983e-06
-1.2187406250e+01		-6.8654040380e-07
-1.1249875000e+01		-4.7000327082e-06
-1.0312343750e+01		-7.4097052932e-06
-9.3748125000e+00		3.9627638414e-06
-8.4372812500e+00		1.2423747571e-05
-7.4997500000e+00		7.3674007281e-07
-6.5622187500e+00		1.3414063504e-06
-5.6246875000e+00		2.4578487347e-06
-4.6871562500e+00		-6.8350257382e-07
-3.7496250000e+00		-8.0235686281e-06
-2.8120937500e+00		-1.8506634957e-05
-1.8745625000e+00		-2.6233418081e-05
-9.3703125000e-01		1.7213318279e-07
5.0000000000e-04		1.3420802349e-07
9.3803125000e-01		-2.8390385685e-07
1.8755625000e+00		2.6235516859e-05
2.8130937500e+00		1.8493980329e-05
3.7506250000e+00		8.0134352114e-06
4.6881562500e+00		6.7831733377e-07
5.6256875000e+00		-2.4612610104e-06
6.5632187500e+00		-1.3242277479e-06
7.5007500000e+00		-8.0372787248e-07
8.4382812500e+00		-1.2438665594e-05
9.3758125000e+00		-3.8810180151e-06
1.0313343750e+01		7.4055213041e-06
1.1250875000e+01		4.6996233827e-06
1.2188406250e+01		6.8613194440e-07
1.3125937500e+01		-2.1760524063e-06
1.4063468750e+01		-8.2167641959e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.9379955496e-06
-1.3124937500e+01		3.8979175811e-06
-1.2187406250e+01		-2.5177737077e-07
-1.1249875000e+01		-6.0104407238e-06
-1.0312343750e+01		-8.4514673880e-06
-9.3748125000e+00		2.2418437217e-06
-8.4372812500e+00		1.6092973023e-05
-7.4997500000e+00		3.9079172373e-06
-6.5622187500e+00		1.1987609927e-06
-5.6246875000e+00		3.4326413870e-06
-4.6871562500e+00		-9.5311480670e-07
-3.7496250000e+00		-1.0359181858e-05
-2.8120937500e+00		-2.3589993752e-05
-1.8745625000e+00		-3.4154672602e-05
-9.3703125000e-01		4.6509832013e-07
5.0000000000e-04		1.7586907295e-07
9.3803125000e-01		-6.3690396958e-07
1.8755625000e+00		3.4184964430e-05
2.8130937500e+00		2.3572436991e-05
3.7506250000e+00		1.0346169344e-05
4.6881562500e+00		9.4611430951e-07
5.6256875000e+00		-3.4369470572e-06
6.5632187500e+00		-1.1784253627e-06
7.5007500000e+00		-3.9787646192e-06
8.4382812500e+00		-1.6113899117e-05
9.3758125000e+00		-2.1560260258e-06
1.0313343750e+01		8.4510140132e-06
1.1250875000e+01		6.0094520206e-06
1.2188406250e+01		2.5197821254e-07
1.3125937500e+01		-3.8971542318e-06
1.4063468750e+01		-1.9377608198e-06
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.2729475468e-06
-1.3124937500e+01		5.4326729795e-06
-1.2187406250e+01		3.2805472554e-07
-1.1249875000e+01		-7.1027454100e-06
-1.0312343750e+01		-8.4511955241e-06
-9.3748125000e+00		-4.6166891257e-07
-8.4372812500e+00		1.9646361943e-05
-7.4997500000e+00		8.2637774909e-06
-6.5622187500e+00		-7.7337267822e-08
-5.6246875000e+00		4.0044100359e-06
-4.6871562500e+00		-1.7535060243e-06
-3.7496250000e+00		-1.3139085155e-05
-2.8120937500e+00		-2.8637878275e-05
-1.8745625000e+00		-4.1689535513e-05
-9.3703125000e-01		1.2243020285e-07
5.0000000000e-04		2.0904928282e-07
9.3803125000e-01		-3.4479574737e-07
1.8755625000e+00		4.1747867235e-05
2.8130937500e+00		2.8615263380e-05
3.7506250000e+00		1.3123259661e-05
4.6881562500e+00		1.7442734009e-06
5.6256875000e+00		-4.0077866928e-06
6.5632187500e+00		9.8959520247e-08
7.5007500000e+00		-8.3224376794e-06
8.4382812500e+00		-1.9678215196e-05
9.3758125000e+00		5.3296786372e-07
1.0313343750e+01		8.4605016410e-06
1.1250875000e+01		7.0999331252e-06
1.2188406250e+01		-3.2710549478e-07
1.3125937500e+01		-5.4313340882e-06
1.4063468750e+01		-3.2724354703e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		4.5026301216e-06
-1.3124937500e+01		6.4084733615e-06
-1.2187406250e+01		9.3037351365e-07
-1.1249875000e+01		-7.6942838041e-06
-1.0312343750e+01		-7.5829389491e-06
-9.3748125000e+00		-2.6429328056e-06
-8.4372812500e+00		2.3484948208e-05
-7.4997500000e+00		1.2780806582e-05
-6.5622187500e+00		-2.6695586504e-06
-5.6246875000e+00		3.5927791057e-06
-4.6871562500e+00		-3.1879547159e-06
-3.7496250000e+00		-1.6663941618e-05
-2.8120937500e+00		-3.3977076987e-05
-1.8745625000e+00		-4.8895300471e-05
-9.3703125000e-01		-9.7865201903e-07
5.0000000000e-04		2.1447160420e-07
9.3803125000e-01		7.2482804884e-07
1.8755625000e+00		4.8992350701e-05
2.8130937500e+00		3.3949203398e-05
3.7506250000e+00		1.6645124999e-05
4.6881562500e+00		3.1761590763e-06
5.6256875000e+00		-3.5915619845e-06
6.5632187500e+00		2.6914703468e-06
7.5007500000e+00		-1.2811219214e-05
8.4382812500e+00		-2.3533008935e-05
9.3758125000e+00		2.6793389762e-06
1.0313343750e+01		7.6068717383e-06
1.1250875000e+01		7.6893473770e-06
1.2188406250e+01		-9.2920854680e-07
1.3125937500e+01		-6.4063823279e-06
1.4063468750e+01		-4.5016347757e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.3443651633e-06
-1.3124937500e+01		6.5961594386e-06
-1.2187406250e+01		1.4194686095e-06
-1.1249875000e+01		-7.4064613820e-06
-1.0312343750e+01		-6.0916267890e-06
-9.3748125000e+00		-2.2954746833e-06
-8.4372812500e+00		2.7392183169e-05
-7.4997500000e+00		1.6175411635e-05
-6.5622187500e+00		-5.8115146780e-06
-5.6246875000e+00		1.3901018597e-06
-4.6871562500e+00		-5.2288434945e-06
-3.7496250000e+00		-2.0906146150e-05
-2.8120937500e+00		-3.9915201947e-05
-1.8745625000e+00		-5.5657804321e-05
-9.3703125000e-01		-2.9974623346e-06
5.0000000000e-04		2.5172535386e-07
9.3803125000e-01		2.6842156080e-06
1.8755625000e+00		5.5788553536e-05
2.8130937500e+00		3.9883011016e-05
3.7506250000e+00		2.0884470257e-05
4.6881562500e+00		5.2146452345e-06
5.6256875000e+00		-1.3789517329e-06
6.5632187500e+00		5.8314562366e-06
7.5007500000e+00		-1.6167090072e-05
8.4382812500e+00		-2.7455045305e-05
9.3758125000e+00		2.2792715505e-06
1.0313343750e+01		6.1297522657e-06
1.1250875000e+01		7.4012793972e-06
1.2188406250e+01		-1.4192658333e-06
1.3125937500e+01		-6.5932798641e-06
1.4063468750e+01		-5.3425299409e-06
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/press_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.0000000000e-12
-2.4356910355e+01		1.0000000000e-12
-2.2733058596e+01		1.0000000000e-12
-2.1109206837e+01		1.0000000000e-12
-1.9485355079e+01		1.0000000000e-12
-1.7861503320e+01		1.0000000000e-12
-1.6237651561e+01		1.0000000000e-12
-1.4613799803e+01		1.0000000000e-12
-1.2989948044e+01		1.0000000000e-12
-1.1366096285e+01		1.0000000000e-12
-9.7422445267e+00		1.0000000000e-12
-8.1183927680e+00		5.2155848592e-11
-6.4945410093e+00		4.5683239346e-06
-4.8706892506e+00		2.5457424656e-05
-3.2468374920e+00		7.1655046847e-05
-1.6229857333e+00		1.3271087441e-04
8.6602540378e-04		1.6383998934e-04
1.6247177841e+00		1.3265171853e-04
3.2485695428e+00		7.1592827329e-05
4.8724213015e+00		2.5422474273e-05
6.4962730601e+00		4.5567990214e-06
8.1201248188e+00		2.8851771095e-11
9.7439765775e+00		1.0000000000e-12
1.1367828336e+01		1.0000000000e-12
1.2991680095e+01		1.0000000000e-12
1.4615531854e+01		1.0000000000e-12
1.6239383612e+01		1.0000000000e-12
1.7863235371e+01		1.0000000000e-12
1.9487087130e+01		1.0000000000e-12
2.1110938888e+01		1.0000000000e-12
2.2734790647e+01		1.0000000000e-12
2.4358642406e+01		1.0000000000e-12
2.5982494164e+01		1.0000000000e-12


"Time = 3.5157421875e-01
-2.5980762114e+01		1.0000000000e-12
-2.4356910355e+01		1.0000000000e-12
-2.2733058596e+01		1.0000002331e-12
-2.1109206837e+01		1.0000000000e-12
-1.9485355079e+01		1.0000000000e-12
-1.7861503320e+01		1.0000000000e-12
-1.6237651561e+01		1.0000000000e-12
-1.4613799803e+01		1.0000000000e-12
-1.2989948044e+01		1.0000000000e-12
-1.1366096285e+01		1.0000000000e-12
-9.7422445267e+00		1.0000000000e-12
-8.1183927680e+00		1.4282551410e-10
-6.4945410093e+00		4.5681771225e-06
-4.8706892506e+00		2.5457253928e-05
-3.2468374920e+00		7.1656990284e-05
-1.6229857333e+00		1.3291942255e-04
8.6602540378e-04		1.6333106109e-04
1.6247177841e+00		1.3286100094e-04
3.2485695428e+00		7.1594785712e-05
4.8724213015e+00		2.5422304290e-05
6.4962730601e+00		4.5566522380e-06
8.1201248188e+00		1.0269268349e-10
9.7439765775e+00		1.0000000000e-12
1.1367828336e+01		1.0000000000e-12
1.2991680095e+01		1.0000000000e-12
1.4615531854e+01		1.0000000000e-12
1.6239383612e+01		1.0000000000e-12
1.7863235371e+01		1.0000000000e-12
1.9487087130e+01		1.0000000000e-12
2.1110938888e+01		1.0000000000e-12
2.2734790647e+01		1.0000002330e-12
2.4358642406e+01		1.0000000000e-12
2.5982494164e+01		1.0000000000e-12


"Time = 7.0314843750e-01
-2.5980762114e+01		1.0000000000e-12
-2.4356910355e+01		1.0000000000e-12
-2.2733058596e+01		1.0000010347e-12
-2.1109206837e+01		1.0000000000e-12
-1.9485355079e+01		1.0000000000e-12
-1.7861503320e+01		1.0000000000e-12
-1.6237651561e+01		1.0000000000e-12
-1.4613799803e+01		1.0000000000e-12
-1.2989948044e+01		1.0000000000e-12
-1.1366096285e+01		1.0000000000e-12
-9.7422445267e+00		1.0000000000e-12
-8.1183927680e+00		2.7302165297e-10
-6.4945410093e+00		4.5677302127e-06
-4.8706892506e+00		2.5456844604e-05
-3.2468374920e+00		7.1662312146e-05
-1.6229857333e+00		1.3312277979e-04
8.6602540378e-04		1.6281984843e-04
1.6247177841e+00		1.3306505183e-04
3.2485695428e+00		7.1600150676e-05
4.8724213015e+00		2.5421897612e-05
6.4962730601e+00		4.5562060033e-06
8.1201248188e+00		2.1735553988e-10
9.7439765775e+00		1.0000000000e-12
1.1367828336e+01		1.0000000000e-12
1.2991680095e+01		1.0000000000e-12
1.4615531854e+01		1.0000000000e-12
1.6239383612e+01		1.0000000000e-12
1.7863235371e+01		1.0000000000e-12
1.9487087130e+01		1.0000000000e-12
2.1110938888e+01		1.0000000000e-12
2.2734790647e+01		1.0000010346e-12
2.4358642406e+01		1.0000000000e-12
2.5982494164e+01		1.0000000000e-12


"Time = 1.0547226562e+00
-2.5980762114e+01		1.0000000000e-12
-2.4356910355e+01		1.0000000000e-12
-2.2733058596e+01		1.0000026335e-12
-2.1109206837e+01		1.0000000000e-12
-1.9485355079e+01		1.0000000000e-12
-1.7861503320e+01		1.0000000000e-12
-1.6237651561e+01		1.0000000000e-12
-1.4613799803e+01		1.0000000000e-12
-1.2989948044e+01		1.0000000000e-12
-1.1366096285e+01		1.0000000000e-12
-9.7422445267e+00		1.0000000000e-12
-8.1183927680e+00		4.3818599514e-10
-6.4945410093e+00		4.5669698470e-06
-4.8706892506e+00		2.5456403003e-05
-3.2468374920e+00		7.1670030309e-05
-1.6229857333e+00		1.3331907377e-04
8.6602540378e-04		1.6231303234e-04
1.6247177841e+00		1.3326199600e-04
3.2485695428e+00		7.1607936773e-05
4.8724213015e+00		2.5421461324e-05
6.4962730601e+00		4.5554474791e-06
8.1201248188e+00		3.6837017577e-10
9.7439765775e+00		1.0000000000e-12
1.1367828336e+01		1.0000000000e-12
1.2991680095e+01		1.0000000000e-12
1.4615531854e+01		1.0000000000e-12
1.6239383612e+01		1.0000000000e-12
1.7863235371e+01		1.0000000000e-12
1.9487087130e+01		1.0000000000e-12
2.1110938888e+01		1.0000000000e-12
2.2734790647e+01		1.0000026332e-12
2.4358642406e+01		1.0000000000e-12
2.5982494164e+01		1.0000000000e-12


"Time = 1.4062968750e+00
-2.5980762114e+01		1.0000000000e-12
-2.4356910355e+01		1.0000015496e-12
-2.2733058596e+01		1.0000051181e-12
-2.1109206837e+01		1.0000001476e-12
-1.9485355079e+01		1.0003149668e-12
-1.7861503320e+01		1.0000000000e-12
-1.6237651561e+01		1.0000000000e-12
-1.4613799803e+01		1.0000000000e-12
-1.2989948044e+01		1.0000000000e-12
-1.1366096285e+01		1.0000000000e-12
-9.7422445267e+00		1.0000000000e-12
-8.1183927680e+00		6.3129871608e-10
-6.4945410093e+00		4.5658696923e-06
-4.8706892506e+00		2.5456163044e-05
-3.2468374920e+00		7.1679088238e-05
-1.6229857333e+00		1.3350896415e-04
8.6602540378e-04		1.6181302165e-04
1.6247177841e+00		1.3345210888e-04
3.2485695428e+00		7.1617099582e-05
4.8724213015e+00		2.5421224693e-05
6.4962730601e+00		4.5543507708e-06
8.1201248188e+00		5.5068442540e-10
9.7439765775e+00		1.0000000000e-12
1.1367828336e+01		1.0000000000e-12
1.2991680095e+01		1.0000000000e-12
1.4615531854e+01		1.0000000000e-12
1.6239383612e+01		1.0000000000e-12
1.7863235371e+01		1.0000000000e-12
1.9487087130e+01		1.0003149192e-12
2.1110938888e+01		1.0000001479e-12
2.2734790647e+01		1.0000051173e-12
2.4358642406e+01		1.0000015494e-12
2.5982494164e+01		1.0000000000e-12


"Time = 1.7578710937e+00
-2.5980762114e+01		1.0000005939e-12
-2.4356910355e+01		1.0000047235e-12
-2.2733058596e+01		1.0000085003e-12
-2.1109206837e+01		1.0000000000e-12
-1.9485355079e+01		1.0000000000e-12
-1.7861503320e+01		1.0003686924e-12
-1.6237651561e+01		1.0000000000e-12
-1.4613799803e+01		1.0000000000e-12
-1.2989948044e+01		1.0000000000e-12
-1.1366096285e+01		1.0000000000e-12
-9.7422445267e+00		1.0000000000e-12
-8.1183927680e+00		8.4555765409e-10
-6.4945410093e+00		4.5643734503e-06
-4.8706892506e+00		2.5456749821e-05
-3.2468374920e+00		7.1688161434e-05
-1.6229857333e+00		1.3369391273e-04
8.6602540378e-04		1.6131588421e-04
1.6247177841e+00		1.3363728127e-04
3.2485695428e+00		7.1626328243e-05
4.8724213015e+00		2.5421804271e-05
6.4962730601e+00		4.5528609122e-06
8.1201248188e+00		7.5632868180e-10
9.7439765775e+00		1.0000000000e-12
1.1367828336e+01		1.0000000000e-12
1.2991680095e+01		1.0000000000e-12
1.4615531854e+01		1.0000000000e-12
1.6239383612e+01		1.0000000000e-12
1.7863235371e+01		1.0003686326e-12
1.9487087130e+01		1.0000000000e-12
2.1110938888e+01		1.0000000000e-12
2.2734790647e+01		1.0000084990e-12
2.4358642406e+01		1.0000047229e-12
2.5982494164e+01		1.0000005940e-12


"Time = 2.1094453125e+00
-2.5980762114e+01		1.0000031256e-12
-2.4356910355e+01		1.0000092733e-12
-2.2733058596e+01		1.0000127662e-12
-2.1109206837e+01		1.0000000000e-12
-1.9485355079e+01		1.0000000000e-12
-1.7861503320e+01		1.0000000000e-12
-1.6237651561e+01		1.0000000000e-12
-1.4613799803e+01		1.0000000000e-12
-1.2989948044e+01		1.0000000000e-12
-1.1366096285e+01		1.0000000000e-12
-9.7422445267e+00		1.0000000000e-12
-8.1183927680e+00		1.0760278228e-09
-6.4945410093e+00		4.5623818814e-06
-4.8706892506e+00		2.5458711699e-05
-3.2468374920e+00		7.1696906263e-05
-1.6229857333e+00		1.3385920577e-04
8.6602540378e-04		1.6084063537e-04
1.6247177841e+00		1.3380373517e-04
3.2485695428e+00		7.1635059839e-05
4.8724213015e+00		2.5423758288e-05
6.4962730601e+00		4.5508799554e-06
8.1201248188e+00		9.7911068875e-10
9.7439765775e+00		1.0000000000e-12
1.1367828336e+01		1.0000000000e-12
1.2991680095e+01		1.0000000000e-12
1.4615531854e+01		1.0000000000e-12
1.6239383612e+01		1.0000000000e-12
1.7863235371e+01		1.0000000000e-12
1.9487087130e+01		1.0000000000e-12
2.1110938888e+01		1.0000000000e-12
2.2734790647e+01		1.0000127642e-12
2.4358642406e+01		1.0000092718e-12
2.5982494164e+01		1.0000031255e-12


"Time = 2.4610195312e+00
-2.5980762114e+01		1.0000073723e-12
-2.4356910355e+01		1.0000149630e-12
-2.2733058596e+01		1.0000179027e-12
-2.1109206837e+01		1.0000018825e-12
-1.9485355079e+01		1.0000000000e-12
-1.7861503320e+01		1.0027492820e-12
-1.6237651561e+01		1.0000136813e-12
-1.4613799803e+01		1.0010389197e-12
-1.2989948044e+01		1.0006064144e-12
-1.1366096285e+01		1.0000000000e-12
-9.7422445267e+00		1.0000000000e-12
-8.1183927680e+00		1.3223745499e-09
-6.4945410093e+00		4.5599521413e-06
-4.8706892506e+00		2.5461497603e-05
-3.2468374920e+00		7.1708109906e-05
-1.6229857333e+00		1.3399769807e-04
8.6602540378e-04		1.6040927068e-04
1.6247177841e+00		1.3394191393e-04
3.2485695428e+00		7.1646392150e-05
4.8724213015e+00		2.5426531942e-05
6.4962730601e+00		4.5484611490e-06
8.1201248188e+00		1.2164938153e-09
9.7439765775e+00		1.0000000000e-12
1.1367828336e+01		1.0000000000e-12
1.2991680095e+01		1.0006062919e-12
1.4615531854e+01		1.0010387183e-12
1.6239383612e+01		1.0000136772e-12
1.7863235371e+01		1.0027488321e-12
1.9487087130e+01		1.0000000000e-12
2.1110938888e+01		1.0000018827e-12
2.2734790647e+01		1.0000178997e-12
2.4358642406e+01		1.0000149604e-12
2.5982494164e+01		1.0000073715e-12


==> anc/GRHydro_example_check/benchmark_results/press_maximum.xg <==
"press v time
0.0000000000000	0.0001638399893
0.3515742187500	0.0001633310611
0.7031484375000	0.0001628198484
1.0547226562500	0.0001623130323
1.4062968750000	0.0001618130217
1.7578710937500	0.0001613158842
2.1094453125000	0.0001608406354
2.4610195312500	0.0001604092707


==> anc/GRHydro_example_check/benchmark_results/press_minimum.xg <==
"press v time
0.0000000000000	0.0000000000010
0.3515742187500	0.0000000000010
0.7031484375000	0.0000000000010
1.0547226562500	0.0000000000010
1.4062968750000	0.0000000000010
1.7578710937500	0.0000000000010
2.1094453125000	0.0000000000010
2.4610195312500	0.0000000000010


==> anc/GRHydro_example_check/benchmark_results/press_norm1.xg <==
"press v time
0.0000000000000	0.0000013103160
0.3515742187500	0.0000013102421
0.7031484375000	0.0000013101652
1.0547226562500	0.0000013100848
1.4062968750000	0.0000013100001
1.7578710937500	0.0000013099101
2.1094453125000	0.0000013098141
2.4610195312500	0.0000013097104


==> anc/GRHydro_example_check/benchmark_results/press_norm2.xg <==
"press v time
0.0000000000000	0.0000089699871
0.3515742187500	0.0000089694677
0.7031484375000	0.0000089688697
1.0547226562500	0.0000089681957
1.4062968750000	0.0000089674399
1.7578710937500	0.0000089665970
2.1094453125000	0.0000089656740
2.4610195312500	0.0000089646456


==> anc/GRHydro_example_check/benchmark_results/press_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000000000e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0000000000e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0000000000e-12
-8.4372812500e+00		1.0000000000e-12
-7.4997500000e+00		5.2605173583e-07
-6.5622187500e+00		4.1315900663e-06
-5.6246875000e+00		1.2995946174e-05
-4.6871562500e+00		2.9335030675e-05
-3.7496250000e+00		5.4603112748e-05
-2.8120937500e+00		8.7842646809e-05
-1.8745625000e+00		1.2379368326e-04
-9.3703125000e-01		1.5265624931e-04
5.0000000000e-04		1.6383998934e-04
9.3803125000e-01		1.5263328310e-04
1.8755625000e+00		1.2375708443e-04
2.8130937500e+00		8.7804360334e-05
3.7506250000e+00		5.4571420118e-05
4.6881562500e+00		2.9312961502e-05
5.6256875000e+00		1.2982880569e-05
6.5632187500e+00		4.1253437891e-06
7.5007500000e+00		5.2423683754e-07
8.4382812500e+00		1.0000000000e-12
9.3758125000e+00		1.0000000000e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0000000000e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000000000e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000017474e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0000000000e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0043633107e-12
-8.4372812500e+00		6.8912521851e-12
-7.4997500000e+00		5.2270979240e-07
-6.5622187500e+00		4.1245384648e-06
-5.6246875000e+00		1.2973928700e-05
-4.6871562500e+00		2.9284232017e-05
-3.7496250000e+00		5.4503906749e-05
-2.8120937500e+00		8.7674634786e-05
-1.8745625000e+00		1.2354828881e-04
-9.3703125000e-01		1.5242455060e-04
5.0000000000e-04		1.6333106109e-04
9.3803125000e-01		1.5240195186e-04
1.8755625000e+00		1.2351178292e-04
2.8130937500e+00		8.7636430799e-05
3.7506250000e+00		5.4472277075e-05
4.6881562500e+00		2.9262203293e-05
5.6256875000e+00		1.2960885176e-05
6.5632187500e+00		4.1183028755e-06
7.5007500000e+00		5.2091031328e-07
8.4382812500e+00		6.8585987261e-12
9.3758125000e+00		1.0043428123e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0000000000e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000017469e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000069472e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0005732432e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0137712935e-12
-8.4372812500e+00		1.7914342898e-11
-7.4997500000e+00		5.1948655264e-07
-6.5622187500e+00		4.1178183178e-06
-5.6246875000e+00		1.2951803807e-05
-4.6871562500e+00		2.9233402993e-05
-3.7496250000e+00		5.4403980838e-05
-2.8120937500e+00		8.7504861185e-05
-1.8745625000e+00		1.2330330639e-04
-9.3703125000e-01		1.5218818249e-04
5.0000000000e-04		1.6281984843e-04
9.3803125000e-01		1.5216593207e-04
1.8755625000e+00		1.2326691298e-04
2.8130937500e+00		8.7466742902e-05
3.7506250000e+00		5.4372414945e-05
4.6881562500e+00		2.9211415078e-05
5.6256875000e+00		1.2938782198e-05
6.5632187500e+00		4.1115942792e-06
7.5007500000e+00		5.1770182039e-07
8.4382812500e+00		1.7809349129e-11
9.3758125000e+00		1.0137068817e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0005731553e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000069452e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000040743e-12
-1.3124937500e+01		1.0000165492e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0009712368e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0267779331e-12
-8.4372812500e+00		3.3898526412e-11
-7.4997500000e+00		5.1638357756e-07
-6.5622187500e+00		4.1114611888e-06
-5.6246875000e+00		1.2929723028e-05
-4.6871562500e+00		2.9183006912e-05
-3.7496250000e+00		5.4304378511e-05
-2.8120937500e+00		8.7335697456e-05
-1.8745625000e+00		1.2306112387e-04
-9.3703125000e-01		1.5195037744e-04
5.0000000000e-04		1.6231303234e-04
9.3803125000e-01		1.5192845413e-04
1.8755625000e+00		1.2302485839e-04
2.8130937500e+00		8.7297668625e-05
3.7506250000e+00		5.4272876315e-05
4.6881562500e+00		2.9161059681e-05
5.6256875000e+00		1.2916723050e-05
6.5632187500e+00		4.1052494213e-06
7.5007500000e+00		5.1461292253e-07
8.4382812500e+00		3.3682484079e-11
9.3758125000e+00		1.0266537297e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0009710638e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000165444e-12
1.4063468750e+01		1.0000040734e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000179022e-12
-1.3124937500e+01		1.0000306844e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0016292949e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0429152367e-12
-8.4372812500e+00		5.4655323947e-11
-7.4997500000e+00		5.1340398033e-07
-6.5622187500e+00		4.1054431915e-06
-5.6246875000e+00		1.2907453891e-05
-4.6871562500e+00		2.9132407584e-05
-3.7496250000e+00		5.4204044917e-05
-2.8120937500e+00		8.7166476438e-05
-1.8745625000e+00		1.2282083759e-04
-9.3703125000e-01		1.5171204562e-04
5.0000000000e-04		1.6181302165e-04
9.3803125000e-01		1.5169027894e-04
1.8755625000e+00		1.2278472166e-04
2.8130937500e+00		8.7128533419e-05
3.7506250000e+00		5.4172607138e-05
4.6881562500e+00		2.9110501386e-05
5.6256875000e+00		1.2894475675e-05
6.5632187500e+00		4.0992444588e-06
7.5007500000e+00		5.1164672899e-07
8.4382812500e+00		5.4290683095e-11
9.3758125000e+00		1.0427127318e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0016289818e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000306755e-12
1.4063468750e+01		1.0000178977e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000130374e-12
-1.4062468750e+01		1.0000382204e-12
-1.3124937500e+01		1.0000491454e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0025508979e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0618135107e-12
-8.4372812500e+00		7.9980096009e-11
-7.4997500000e+00		5.1055120914e-07
-6.5622187500e+00		4.0997168498e-06
-5.6246875000e+00		1.2885085893e-05
-4.6871562500e+00		2.9082036630e-05
-3.7496250000e+00		5.4103611285e-05
-2.8120937500e+00		8.6998484507e-05
-1.8745625000e+00		1.2258130281e-04
-9.3703125000e-01		1.5147218175e-04
5.0000000000e-04		1.6131588421e-04
9.3803125000e-01		1.5145056974e-04
1.8755625000e+00		1.2254536614e-04
2.8130937500e+00		8.6960614505e-05
3.7506250000e+00		5.4072241927e-05
4.6881562500e+00		2.9060171419e-05
5.6256875000e+00		1.2872129341e-05
6.5632187500e+00		4.0935317856e-06
7.5007500000e+00		5.0880668845e-07
8.4382812500e+00		7.9430596431e-11
9.3758125000e+00		1.0615145134e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0025503911e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000491313e-12
1.4063468750e+01		1.0000382105e-12
1.5001000000e+01		1.0000130345e-12


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000355387e-12
-1.4062468750e+01		1.0000630525e-12
-1.3124937500e+01		1.0000716211e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0037237033e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0831532240e-12
-8.4372812500e+00		1.0965354453e-10
-7.4997500000e+00		5.0781692265e-07
-6.5622187500e+00		4.0943602251e-06
-5.6246875000e+00		1.2862827088e-05
-4.6871562500e+00		2.9032504318e-05
-3.7496250000e+00		5.4004532378e-05
-2.8120937500e+00		8.6839438774e-05
-1.8745625000e+00		1.2235296208e-04
-9.3703125000e-01		1.5124242629e-04
5.0000000000e-04		1.6084063537e-04
9.3803125000e-01		1.5122142366e-04
1.8755625000e+00		1.2231709669e-04
2.8130937500e+00		8.6801626425e-05
3.7506250000e+00		5.3973232022e-05
4.6881562500e+00		2.9010679769e-05
5.6256875000e+00		1.2849891892e-05
6.5632187500e+00		4.0881917698e-06
7.5007500000e+00		5.0608448780e-07
8.4382812500e+00		1.0888433722e-10
9.3758125000e+00		1.0827397709e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0037229522e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000716007e-12
1.4063468750e+01		1.0000630363e-12
1.5001000000e+01		1.0000355307e-12


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000634288e-12
-1.4062468750e+01		1.0000910593e-12
-1.3124937500e+01		1.0000977709e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0051548301e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.1070333845e-12
-8.4372812500e+00		1.4343845272e-10
-7.4997500000e+00		5.0520490413e-07
-6.5622187500e+00		4.0896651778e-06
-5.6246875000e+00		1.2840882791e-05
-4.6871562500e+00		2.8986422988e-05
-3.7496250000e+00		5.3913897710e-05
-2.8120937500e+00		8.6695386654e-05
-1.8745625000e+00		1.2214560087e-04
-9.3703125000e-01		1.5102656674e-04
5.0000000000e-04		1.6040927068e-04
9.3803125000e-01		1.5100549383e-04
1.8755625000e+00		1.2210988825e-04
2.8130937500e+00		8.6657631797e-05
3.7506250000e+00		5.3882655089e-05
4.6881562500e+00		2.8964633374e-05
5.6256875000e+00		1.2827968574e-05
6.5632187500e+00		4.0835151473e-06
7.5007500000e+00		5.0348388193e-07
8.4382812500e+00		1.4241604862e-10
9.3758125000e+00		1.1065038261e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0051537855e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000977434e-12
1.4063468750e+01		1.0000910363e-12
1.5001000000e+01		1.0000634147e-12


==> anc/GRHydro_example_check/benchmark_results/press_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000000000e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0000000000e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0000000000e-12
-8.4372812500e+00		1.0000000000e-12
-7.4997500000e+00		5.2605173583e-07
-6.5622187500e+00		4.1315900663e-06
-5.6246875000e+00		1.2995946174e-05
-4.6871562500e+00		2.9335030675e-05
-3.7496250000e+00		5.4603112748e-05
-2.8120937500e+00		8.7842646809e-05
-1.8745625000e+00		1.2379368326e-04
-9.3703125000e-01		1.5265624931e-04
5.0000000000e-04		1.6383998934e-04
9.3803125000e-01		1.5263328310e-04
1.8755625000e+00		1.2375708443e-04
2.8130937500e+00		8.7804360334e-05
3.7506250000e+00		5.4571420118e-05
4.6881562500e+00		2.9312961502e-05
5.6256875000e+00		1.2982880569e-05
6.5632187500e+00		4.1253437891e-06
7.5007500000e+00		5.2423683754e-07
8.4382812500e+00		1.0000000000e-12
9.3758125000e+00		1.0000000000e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0000000000e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000000000e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000017474e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0000000000e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0043633107e-12
-8.4372812500e+00		6.8912521851e-12
-7.4997500000e+00		5.2270979240e-07
-6.5622187500e+00		4.1245384648e-06
-5.6246875000e+00		1.2973928700e-05
-4.6871562500e+00		2.9284232017e-05
-3.7496250000e+00		5.4503906749e-05
-2.8120937500e+00		8.7674634786e-05
-1.8745625000e+00		1.2354828881e-04
-9.3703125000e-01		1.5242455060e-04
5.0000000000e-04		1.6333106109e-04
9.3803125000e-01		1.5240195186e-04
1.8755625000e+00		1.2351178292e-04
2.8130937500e+00		8.7636430799e-05
3.7506250000e+00		5.4472277075e-05
4.6881562500e+00		2.9262203293e-05
5.6256875000e+00		1.2960885176e-05
6.5632187500e+00		4.1183028755e-06
7.5007500000e+00		5.2091031328e-07
8.4382812500e+00		6.8585987261e-12
9.3758125000e+00		1.0043428123e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0000000000e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000017469e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000069472e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0005732432e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0137712935e-12
-8.4372812500e+00		1.7914342898e-11
-7.4997500000e+00		5.1948655264e-07
-6.5622187500e+00		4.1178183178e-06
-5.6246875000e+00		1.2951803807e-05
-4.6871562500e+00		2.9233402993e-05
-3.7496250000e+00		5.4403980838e-05
-2.8120937500e+00		8.7504861185e-05
-1.8745625000e+00		1.2330330639e-04
-9.3703125000e-01		1.5218818249e-04
5.0000000000e-04		1.6281984843e-04
9.3803125000e-01		1.5216593207e-04
1.8755625000e+00		1.2326691298e-04
2.8130937500e+00		8.7466742902e-05
3.7506250000e+00		5.4372414945e-05
4.6881562500e+00		2.9211415078e-05
5.6256875000e+00		1.2938782198e-05
6.5632187500e+00		4.1115942792e-06
7.5007500000e+00		5.1770182039e-07
8.4382812500e+00		1.7809349129e-11
9.3758125000e+00		1.0137068817e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0005731553e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000069452e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000040743e-12
-1.3124937500e+01		1.0000165492e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0009712368e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0267779331e-12
-8.4372812500e+00		3.3898526412e-11
-7.4997500000e+00		5.1638357756e-07
-6.5622187500e+00		4.1114611888e-06
-5.6246875000e+00		1.2929723028e-05
-4.6871562500e+00		2.9183006912e-05
-3.7496250000e+00		5.4304378511e-05
-2.8120937500e+00		8.7335697456e-05
-1.8745625000e+00		1.2306112387e-04
-9.3703125000e-01		1.5195037744e-04
5.0000000000e-04		1.6231303234e-04
9.3803125000e-01		1.5192845413e-04
1.8755625000e+00		1.2302485839e-04
2.8130937500e+00		8.7297668625e-05
3.7506250000e+00		5.4272876315e-05
4.6881562500e+00		2.9161059681e-05
5.6256875000e+00		1.2916723050e-05
6.5632187500e+00		4.1052494213e-06
7.5007500000e+00		5.1461292253e-07
8.4382812500e+00		3.3682484079e-11
9.3758125000e+00		1.0266537297e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0009710638e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000165444e-12
1.4063468750e+01		1.0000040734e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000179022e-12
-1.3124937500e+01		1.0000306844e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0016292949e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0429152367e-12
-8.4372812500e+00		5.4655323947e-11
-7.4997500000e+00		5.1340398033e-07
-6.5622187500e+00		4.1054431915e-06
-5.6246875000e+00		1.2907453891e-05
-4.6871562500e+00		2.9132407584e-05
-3.7496250000e+00		5.4204044917e-05
-2.8120937500e+00		8.7166476438e-05
-1.8745625000e+00		1.2282083759e-04
-9.3703125000e-01		1.5171204562e-04
5.0000000000e-04		1.6181302165e-04
9.3803125000e-01		1.5169027894e-04
1.8755625000e+00		1.2278472166e-04
2.8130937500e+00		8.7128533419e-05
3.7506250000e+00		5.4172607138e-05
4.6881562500e+00		2.9110501386e-05
5.6256875000e+00		1.2894475675e-05
6.5632187500e+00		4.0992444588e-06
7.5007500000e+00		5.1164672899e-07
8.4382812500e+00		5.4290683095e-11
9.3758125000e+00		1.0427127318e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0016289818e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000306755e-12
1.4063468750e+01		1.0000178977e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000130374e-12
-1.4062468750e+01		1.0000382204e-12
-1.3124937500e+01		1.0000491454e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0025508979e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0618135107e-12
-8.4372812500e+00		7.9980096009e-11
-7.4997500000e+00		5.1055120914e-07
-6.5622187500e+00		4.0997168498e-06
-5.6246875000e+00		1.2885085893e-05
-4.6871562500e+00		2.9082036630e-05
-3.7496250000e+00		5.4103611285e-05
-2.8120937500e+00		8.6998484507e-05
-1.8745625000e+00		1.2258130281e-04
-9.3703125000e-01		1.5147218175e-04
5.0000000000e-04		1.6131588421e-04
9.3803125000e-01		1.5145056974e-04
1.8755625000e+00		1.2254536614e-04
2.8130937500e+00		8.6960614505e-05
3.7506250000e+00		5.4072241927e-05
4.6881562500e+00		2.9060171419e-05
5.6256875000e+00		1.2872129341e-05
6.5632187500e+00		4.0935317856e-06
7.5007500000e+00		5.0880668845e-07
8.4382812500e+00		7.9430596431e-11
9.3758125000e+00		1.0615145134e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0025503911e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000491313e-12
1.4063468750e+01		1.0000382105e-12
1.5001000000e+01		1.0000130345e-12


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000355387e-12
-1.4062468750e+01		1.0000630525e-12
-1.3124937500e+01		1.0000716211e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0037237033e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0831532240e-12
-8.4372812500e+00		1.0965354453e-10
-7.4997500000e+00		5.0781692265e-07
-6.5622187500e+00		4.0943602251e-06
-5.6246875000e+00		1.2862827088e-05
-4.6871562500e+00		2.9032504318e-05
-3.7496250000e+00		5.4004532378e-05
-2.8120937500e+00		8.6839438774e-05
-1.8745625000e+00		1.2235296208e-04
-9.3703125000e-01		1.5124242629e-04
5.0000000000e-04		1.6084063537e-04
9.3803125000e-01		1.5122142366e-04
1.8755625000e+00		1.2231709669e-04
2.8130937500e+00		8.6801626425e-05
3.7506250000e+00		5.3973232022e-05
4.6881562500e+00		2.9010679769e-05
5.6256875000e+00		1.2849891892e-05
6.5632187500e+00		4.0881917698e-06
7.5007500000e+00		5.0608448780e-07
8.4382812500e+00		1.0888433722e-10
9.3758125000e+00		1.0827397709e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0037229522e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000716007e-12
1.4063468750e+01		1.0000630363e-12
1.5001000000e+01		1.0000355307e-12


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000634288e-12
-1.4062468750e+01		1.0000910593e-12
-1.3124937500e+01		1.0000977709e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0051548301e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.1070333845e-12
-8.4372812500e+00		1.4343845272e-10
-7.4997500000e+00		5.0520490413e-07
-6.5622187500e+00		4.0896651778e-06
-5.6246875000e+00		1.2840882791e-05
-4.6871562500e+00		2.8986422988e-05
-3.7496250000e+00		5.3913897710e-05
-2.8120937500e+00		8.6695386654e-05
-1.8745625000e+00		1.2214560087e-04
-9.3703125000e-01		1.5102656674e-04
5.0000000000e-04		1.6040927068e-04
9.3803125000e-01		1.5100549383e-04
1.8755625000e+00		1.2210988825e-04
2.8130937500e+00		8.6657631797e-05
3.7506250000e+00		5.3882655089e-05
4.6881562500e+00		2.8964633374e-05
5.6256875000e+00		1.2827968574e-05
6.5632187500e+00		4.0835151473e-06
7.5007500000e+00		5.0348388193e-07
8.4382812500e+00		1.4241604862e-10
9.3758125000e+00		1.1065038261e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0051537855e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000977434e-12
1.4063468750e+01		1.0000910363e-12
1.5001000000e+01		1.0000634147e-12


==> anc/GRHydro_example_check/benchmark_results/press_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000000000e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0000000000e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0000000000e-12
-8.4372812500e+00		1.0000000000e-12
-7.4997500000e+00		5.2605173583e-07
-6.5622187500e+00		4.1315900663e-06
-5.6246875000e+00		1.2995946174e-05
-4.6871562500e+00		2.9335030675e-05
-3.7496250000e+00		5.4603112748e-05
-2.8120937500e+00		8.7842646809e-05
-1.8745625000e+00		1.2379368326e-04
-9.3703125000e-01		1.5265624931e-04
5.0000000000e-04		1.6383998934e-04
9.3803125000e-01		1.5263328310e-04
1.8755625000e+00		1.2375708443e-04
2.8130937500e+00		8.7804360334e-05
3.7506250000e+00		5.4571420118e-05
4.6881562500e+00		2.9312961502e-05
5.6256875000e+00		1.2982880569e-05
6.5632187500e+00		4.1253437891e-06
7.5007500000e+00		5.2423683754e-07
8.4382812500e+00		1.0000000000e-12
9.3758125000e+00		1.0000000000e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0000000000e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000000000e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000017474e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0000000000e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0043633107e-12
-8.4372812500e+00		6.8912521851e-12
-7.4997500000e+00		5.2270979240e-07
-6.5622187500e+00		4.1245384648e-06
-5.6246875000e+00		1.2973928700e-05
-4.6871562500e+00		2.9284232017e-05
-3.7496250000e+00		5.4503906749e-05
-2.8120937500e+00		8.7674634786e-05
-1.8745625000e+00		1.2354828881e-04
-9.3703125000e-01		1.5242455060e-04
5.0000000000e-04		1.6333106109e-04
9.3803125000e-01		1.5240195186e-04
1.8755625000e+00		1.2351178292e-04
2.8130937500e+00		8.7636430799e-05
3.7506250000e+00		5.4472277075e-05
4.6881562500e+00		2.9262203293e-05
5.6256875000e+00		1.2960885176e-05
6.5632187500e+00		4.1183028755e-06
7.5007500000e+00		5.2091031328e-07
8.4382812500e+00		6.8585987261e-12
9.3758125000e+00		1.0043428123e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0000000000e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000017469e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000069472e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0005732432e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0137712935e-12
-8.4372812500e+00		1.7914342898e-11
-7.4997500000e+00		5.1948655264e-07
-6.5622187500e+00		4.1178183178e-06
-5.6246875000e+00		1.2951803807e-05
-4.6871562500e+00		2.9233402993e-05
-3.7496250000e+00		5.4403980838e-05
-2.8120937500e+00		8.7504861185e-05
-1.8745625000e+00		1.2330330639e-04
-9.3703125000e-01		1.5218818249e-04
5.0000000000e-04		1.6281984843e-04
9.3803125000e-01		1.5216593207e-04
1.8755625000e+00		1.2326691298e-04
2.8130937500e+00		8.7466742902e-05
3.7506250000e+00		5.4372414945e-05
4.6881562500e+00		2.9211415078e-05
5.6256875000e+00		1.2938782198e-05
6.5632187500e+00		4.1115942792e-06
7.5007500000e+00		5.1770182039e-07
8.4382812500e+00		1.7809349129e-11
9.3758125000e+00		1.0137068817e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0005731553e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000069452e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000040743e-12
-1.3124937500e+01		1.0000165492e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0009712368e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0267779331e-12
-8.4372812500e+00		3.3898526412e-11
-7.4997500000e+00		5.1638357756e-07
-6.5622187500e+00		4.1114611888e-06
-5.6246875000e+00		1.2929723028e-05
-4.6871562500e+00		2.9183006912e-05
-3.7496250000e+00		5.4304378511e-05
-2.8120937500e+00		8.7335697456e-05
-1.8745625000e+00		1.2306112387e-04
-9.3703125000e-01		1.5195037744e-04
5.0000000000e-04		1.6231303234e-04
9.3803125000e-01		1.5192845413e-04
1.8755625000e+00		1.2302485839e-04
2.8130937500e+00		8.7297668625e-05
3.7506250000e+00		5.4272876315e-05
4.6881562500e+00		2.9161059681e-05
5.6256875000e+00		1.2916723050e-05
6.5632187500e+00		4.1052494213e-06
7.5007500000e+00		5.1461292253e-07
8.4382812500e+00		3.3682484079e-11
9.3758125000e+00		1.0266537297e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0009710638e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000165444e-12
1.4063468750e+01		1.0000040734e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000179022e-12
-1.3124937500e+01		1.0000306844e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0016292949e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0429152367e-12
-8.4372812500e+00		5.4655323947e-11
-7.4997500000e+00		5.1340398033e-07
-6.5622187500e+00		4.1054431915e-06
-5.6246875000e+00		1.2907453891e-05
-4.6871562500e+00		2.9132407584e-05
-3.7496250000e+00		5.4204044917e-05
-2.8120937500e+00		8.7166476438e-05
-1.8745625000e+00		1.2282083759e-04
-9.3703125000e-01		1.5171204562e-04
5.0000000000e-04		1.6181302165e-04
9.3803125000e-01		1.5169027894e-04
1.8755625000e+00		1.2278472166e-04
2.8130937500e+00		8.7128533419e-05
3.7506250000e+00		5.4172607138e-05
4.6881562500e+00		2.9110501386e-05
5.6256875000e+00		1.2894475675e-05
6.5632187500e+00		4.0992444588e-06
7.5007500000e+00		5.1164672899e-07
8.4382812500e+00		5.4290683095e-11
9.3758125000e+00		1.0427127318e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0016289818e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000306755e-12
1.4063468750e+01		1.0000178977e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000130374e-12
-1.4062468750e+01		1.0000382204e-12
-1.3124937500e+01		1.0000491454e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0025508979e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0618135107e-12
-8.4372812500e+00		7.9980096009e-11
-7.4997500000e+00		5.1055120914e-07
-6.5622187500e+00		4.0997168498e-06
-5.6246875000e+00		1.2885085893e-05
-4.6871562500e+00		2.9082036630e-05
-3.7496250000e+00		5.4103611285e-05
-2.8120937500e+00		8.6998484507e-05
-1.8745625000e+00		1.2258130281e-04
-9.3703125000e-01		1.5147218175e-04
5.0000000000e-04		1.6131588421e-04
9.3803125000e-01		1.5145056974e-04
1.8755625000e+00		1.2254536614e-04
2.8130937500e+00		8.6960614505e-05
3.7506250000e+00		5.4072241927e-05
4.6881562500e+00		2.9060171419e-05
5.6256875000e+00		1.2872129341e-05
6.5632187500e+00		4.0935317856e-06
7.5007500000e+00		5.0880668845e-07
8.4382812500e+00		7.9430596431e-11
9.3758125000e+00		1.0615145134e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0025503911e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000491313e-12
1.4063468750e+01		1.0000382105e-12
1.5001000000e+01		1.0000130345e-12


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000355387e-12
-1.4062468750e+01		1.0000630525e-12
-1.3124937500e+01		1.0000716211e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0037237033e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0831532240e-12
-8.4372812500e+00		1.0965354453e-10
-7.4997500000e+00		5.0781692265e-07
-6.5622187500e+00		4.0943602251e-06
-5.6246875000e+00		1.2862827088e-05
-4.6871562500e+00		2.9032504318e-05
-3.7496250000e+00		5.4004532378e-05
-2.8120937500e+00		8.6839438774e-05
-1.8745625000e+00		1.2235296208e-04
-9.3703125000e-01		1.5124242629e-04
5.0000000000e-04		1.6084063537e-04
9.3803125000e-01		1.5122142366e-04
1.8755625000e+00		1.2231709669e-04
2.8130937500e+00		8.6801626425e-05
3.7506250000e+00		5.3973232022e-05
4.6881562500e+00		2.9010679769e-05
5.6256875000e+00		1.2849891892e-05
6.5632187500e+00		4.0881917698e-06
7.5007500000e+00		5.0608448780e-07
8.4382812500e+00		1.0888433722e-10
9.3758125000e+00		1.0827397709e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0037229522e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000716007e-12
1.4063468750e+01		1.0000630363e-12
1.5001000000e+01		1.0000355307e-12


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000634288e-12
-1.4062468750e+01		1.0000910593e-12
-1.3124937500e+01		1.0000977709e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0051548301e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.1070333845e-12
-8.4372812500e+00		1.4343845272e-10
-7.4997500000e+00		5.0520490413e-07
-6.5622187500e+00		4.0896651778e-06
-5.6246875000e+00		1.2840882791e-05
-4.6871562500e+00		2.8986422988e-05
-3.7496250000e+00		5.3913897710e-05
-2.8120937500e+00		8.6695386654e-05
-1.8745625000e+00		1.2214560087e-04
-9.3703125000e-01		1.5102656674e-04
5.0000000000e-04		1.6040927068e-04
9.3803125000e-01		1.5100549383e-04
1.8755625000e+00		1.2210988825e-04
2.8130937500e+00		8.6657631797e-05
3.7506250000e+00		5.3882655089e-05
4.6881562500e+00		2.8964633374e-05
5.6256875000e+00		1.2827968574e-05
6.5632187500e+00		4.0835151473e-06
7.5007500000e+00		5.0348388193e-07
8.4382812500e+00		1.4241604862e-10
9.3758125000e+00		1.1065038261e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0051537855e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000977434e-12
1.4063468750e+01		1.0000910363e-12
1.5001000000e+01		1.0000634147e-12


==> anc/GRHydro_example_check/benchmark_results/rho_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.0000000000e-07
-2.4356910355e+01		1.0000000000e-07
-2.2733058596e+01		1.0000000000e-07
-2.1109206837e+01		1.0000000000e-07
-1.9485355079e+01		1.0000000000e-07
-1.7861503320e+01		1.0000000000e-07
-1.6237651561e+01		1.0000000000e-07
-1.4613799803e+01		1.0000000000e-07
-1.2989948044e+01		1.0000000000e-07
-1.1366096285e+01		1.0000000000e-07
-9.7422445267e+00		1.0000000000e-07
-8.1183927680e+00		7.2219006219e-07
-6.4945410093e+00		2.1373637815e-04
-4.8706892506e+00		5.0455351209e-04
-3.2468374920e+00		8.4649304100e-04
-1.6229857333e+00		1.1520020591e-03
8.6602540378e-04		1.2799999584e-03
1.6247177841e+00		1.1517452780e-03
3.2485695428e+00		8.4612544773e-04
4.8724213015e+00		5.0420704352e-04
6.4962730601e+00		2.1346660210e-04
8.1201248188e+00		5.3713844673e-07
9.7439765775e+00		1.0000000000e-07
1.1367828336e+01		1.0000000000e-07
1.2991680095e+01		1.0000000000e-07
1.4615531854e+01		1.0000000000e-07
1.6239383612e+01		1.0000000000e-07
1.7863235371e+01		1.0000000000e-07
1.9487087130e+01		1.0000000000e-07
2.1110938888e+01		1.0000000000e-07
2.2734790647e+01		1.0000000000e-07
2.4358642406e+01		1.0000000000e-07
2.5982494164e+01		1.0000000000e-07


"Time = 3.5157421875e-01
-2.5980762114e+01		1.0000000000e-07
-2.4356910355e+01		1.0000000000e-07
-2.2733058596e+01		1.0000001165e-07
-2.1109206837e+01		1.0000000000e-07
-1.9485355079e+01		1.0000000000e-07
-1.7861503320e+01		1.0000000000e-07
-1.6237651561e+01		1.0000000000e-07
-1.4613799803e+01		1.0000000000e-07
-1.2989948044e+01		1.0000000000e-07
-1.1366096285e+01		1.0000000000e-07
-9.7422445267e+00		1.0000000000e-07
-8.1183927680e+00		1.1950962894e-06
-6.4945410093e+00		2.1373294371e-04
-4.8706892506e+00		5.0455182021e-04
-3.2468374920e+00		8.4650452027e-04
-1.6229857333e+00		1.1529068590e-03
8.6602540378e-04		1.2780104111e-03
1.6247177841e+00		1.1526534646e-03
3.2485695428e+00		8.4613702030e-04
4.8724213015e+00		5.0420535786e-04
6.4962730601e+00		2.1346316399e-04
8.1201248188e+00		1.0133739857e-06
9.7439765775e+00		1.0000000000e-07
1.1367828336e+01		1.0000000000e-07
1.2991680095e+01		1.0000000000e-07
1.4615531854e+01		1.0000000000e-07
1.6239383612e+01		1.0000000000e-07
1.7863235371e+01		1.0000000000e-07
1.9487087130e+01		1.0000000000e-07
2.1110938888e+01		1.0000000000e-07
2.2734790647e+01		1.0000001165e-07
2.4358642406e+01		1.0000000000e-07
2.5982494164e+01		1.0000000000e-07


"Time = 7.0314843750e-01
-2.5980762114e+01		1.0000000000e-07
-2.4356910355e+01		1.0000000000e-07
-2.2733058596e+01		1.0000005173e-07
-2.1109206837e+01		1.0000000000e-07
-1.9485355079e+01		1.0000000000e-07
-1.7861503320e+01		1.0000000000e-07
-1.6237651561e+01		1.0000000000e-07
-1.4613799803e+01		1.0000000000e-07
-1.2989948044e+01		1.0000000000e-07
-1.1366096285e+01		1.0000000000e-07
-9.7422445267e+00		1.0000000000e-07
-8.1183927680e+00		1.6523366878e-06
-6.4945410093e+00		2.1372248858e-04
-4.8706892506e+00		5.0454776388e-04
-3.2468374920e+00		8.4653595403e-04
-1.6229857333e+00		1.1537884546e-03
8.6602540378e-04		1.2760088104e-03
1.6247177841e+00		1.1535382604e-03
3.2485695428e+00		8.4616872239e-04
4.8724213015e+00		5.0420132499e-04
6.4962730601e+00		2.1345271147e-04
8.1201248188e+00		1.4742982734e-06
9.7439765775e+00		1.0000000000e-07
1.1367828336e+01		1.0000000000e-07
1.2991680095e+01		1.0000000000e-07
1.4615531854e+01		1.0000000000e-07
1.6239383612e+01		1.0000000000e-07
1.7863235371e+01		1.0000000000e-07
1.9487087130e+01		1.0000000000e-07
2.1110938888e+01		1.0000000000e-07
2.2734790647e+01		1.0000005173e-07
2.4358642406e+01		1.0000000000e-07
2.5982494164e+01		1.0000000000e-07


"Time = 1.0547226562e+00
-2.5980762114e+01		1.0000000000e-07
-2.4356910355e+01		1.0000000000e-07
-2.2733058596e+01		1.0000013168e-07
-2.1109206837e+01		1.0000000000e-07
-1.9485355079e+01		1.0000000000e-07
-1.7861503320e+01		1.0000000000e-07
-1.6237651561e+01		1.0000000000e-07
-1.4613799803e+01		1.0000000000e-07
-1.2989948044e+01		1.0000000000e-07
-1.1366096285e+01		1.0000000000e-07
-9.7422445267e+00		1.0000000000e-07
-8.1183927680e+00		2.0932892661e-06
-6.4945410093e+00		2.1370469922e-04
-4.8706892506e+00		5.0454338766e-04
-3.2468374920e+00		8.4658153954e-04
-1.6229857333e+00		1.1546387910e-03
8.6602540378e-04		1.2740213198e-03
1.6247177841e+00		1.1543915974e-03
3.2485695428e+00		8.4621472909e-04
4.8724213015e+00		5.0419699845e-04
6.4962730601e+00		2.1343494276e-04
8.1201248188e+00		1.9192972041e-06
9.7439765775e+00		1.0000000000e-07
1.1367828336e+01		1.0000000000e-07
1.2991680095e+01		1.0000000000e-07
1.4615531854e+01		1.0000000000e-07
1.6239383612e+01		1.0000000000e-07
1.7863235371e+01		1.0000000000e-07
1.9487087130e+01		1.0000000000e-07
2.1110938888e+01		1.0000000000e-07
2.2734790647e+01		1.0000013166e-07
2.4358642406e+01		1.0000000000e-07
2.5982494164e+01		1.0000000000e-07


"Time = 1.4062968750e+00
-2.5980762114e+01		1.0000000000e-07
-2.4356910355e+01		1.0000007748e-07
-2.2733058596e+01		1.0000025590e-07
-2.1109206837e+01		1.0000000738e-07
-1.9485355079e+01		1.0001574710e-07
-1.7861503320e+01		1.0000000000e-07
-1.6237651561e+01		1.0000000000e-07
-1.4613799803e+01		1.0000000000e-07
-1.2989948044e+01		1.0000000000e-07
-1.1366096285e+01		1.0000000000e-07
-9.7422445267e+00		1.0000000000e-07
-8.1183927680e+00		2.5125658520e-06
-6.4945410093e+00		2.1367895760e-04
-4.8706892506e+00		5.0454100967e-04
-3.2468374920e+00		8.4663503493e-04
-1.6229857333e+00		1.1554607918e-03
8.6602540378e-04		1.2720574737e-03
1.6247177841e+00		1.1552147371e-03
3.2485695428e+00		8.4626886733e-04
4.8724213015e+00		5.0419465183e-04
6.4962730601e+00		2.1340924935e-04
8.1201248188e+00		2.3466666261e-06
9.7439765775e+00		1.0000000000e-07
1.1367828336e+01		1.0000000000e-07
1.2991680095e+01		1.0000000000e-07
1.4615531854e+01		1.0000000000e-07
1.6239383612e+01		1.0000000000e-07
1.7863235371e+01		1.0000000000e-07
1.9487087130e+01		1.0001574472e-07
2.1110938888e+01		1.0000000740e-07
2.2734790647e+01		1.0000025587e-07
2.4358642406e+01		1.0000007747e-07
2.5982494164e+01		1.0000000000e-07


"Time = 1.7578710937e+00
-2.5980762114e+01		1.0000002969e-07
-2.4356910355e+01		1.0000023618e-07
-2.2733058596e+01		1.0000042501e-07
-2.1109206837e+01		1.0000000000e-07
-1.9485355079e+01		1.0000000000e-07
-1.7861503320e+01		1.0001843292e-07
-1.6237651561e+01		1.0000000000e-07
-1.4613799803e+01		1.0000000000e-07
-1.2989948044e+01		1.0000000000e-07
-1.1366096285e+01		1.0000000000e-07
-9.7422445267e+00		1.0000000000e-07
-8.1183927680e+00		2.9078474067e-06
-6.4945410093e+00		2.1364394329e-04
-4.8706892506e+00		5.0454682460e-04
-3.2468374920e+00		8.4668861711e-04
-1.6229857333e+00		1.1562608388e-03
8.6602540378e-04		1.2701019023e-03
1.6247177841e+00		1.1560159223e-03
3.2485695428e+00		8.4632339116e-04
4.8724213015e+00		5.0420039935e-04
6.4962730601e+00		2.1337434036e-04
8.1201248188e+00		2.7501430541e-06
9.7439765775e+00		1.0000000000e-07
1.1367828336e+01		1.0000000000e-07
1.2991680095e+01		1.0000000000e-07
1.4615531854e+01		1.0000000000e-07
1.6239383612e+01		1.0000000000e-07
1.7863235371e+01		1.0001842993e-07
1.9487087130e+01		1.0000000000e-07
2.1110938888e+01		1.0000000000e-07
2.2734790647e+01		1.0000042495e-07
2.4358642406e+01		1.0000023615e-07
2.5982494164e+01		1.0000002970e-07


"Time = 2.1094453125e+00
-2.5980762114e+01		1.0000015628e-07
-2.4356910355e+01		1.0000046366e-07
-2.2733058596e+01		1.0000063831e-07
-2.1109206837e+01		1.0000000000e-07
-1.9485355079e+01		1.0000000000e-07
-1.7861503320e+01		1.0000000000e-07
-1.6237651561e+01		1.0000000000e-07
-1.4613799803e+01		1.0000000000e-07
-1.2989948044e+01		1.0000000000e-07
-1.1366096285e+01		1.0000000000e-07
-9.7422445267e+00		1.0000000000e-07
-8.1183927680e+00		3.2802863028e-06
-6.4945410093e+00		2.1359732867e-04
-4.8706892506e+00		5.0456626620e-04
-3.2468374920e+00		8.4674025689e-04
-1.6229857333e+00		1.1569753920e-03
8.6602540378e-04		1.2682296139e-03
1.6247177841e+00		1.1567356447e-03
3.2485695428e+00		8.4637497505e-04
4.8724213015e+00		5.0421977636e-04
6.4962730601e+00		2.1332791555e-04
8.1201248188e+00		3.1290744458e-06
9.7439765775e+00		1.0000000000e-07
1.1367828336e+01		1.0000000000e-07
1.2991680095e+01		1.0000000000e-07
1.4615531854e+01		1.0000000000e-07
1.6239383612e+01		1.0000000000e-07
1.7863235371e+01		1.0000000000e-07
1.9487087130e+01		1.0000000000e-07
2.1110938888e+01		1.0000000000e-07
2.2734790647e+01		1.0000063821e-07
2.4358642406e+01		1.0000046359e-07
2.5982494164e+01		1.0000015627e-07


"Time = 2.4610195312e+00
-2.5980762114e+01		1.0000036861e-07
-2.4356910355e+01		1.0000074815e-07
-2.2733058596e+01		1.0000089513e-07
-2.1109206837e+01		1.0000009413e-07
-1.9485355079e+01		1.0000000000e-07
-1.7861503320e+01		1.0013736975e-07
-1.6237651561e+01		1.0000068406e-07
-1.4613799803e+01		1.0005193250e-07
-1.2989948044e+01		1.0003031612e-07
-1.1366096285e+01		1.0000000000e-07
-9.7422445267e+00		1.0000000000e-07
-8.1183927680e+00		3.6364468234e-06
-6.4945410093e+00		2.1354044444e-04
-4.8706892506e+00		5.0459387236e-04
-3.2468374920e+00		8.4680641180e-04
-1.6229857333e+00		1.1575737474e-03
8.6602540378e-04		1.2665278152e-03
1.6247177841e+00		1.1573327695e-03
3.2485695428e+00		8.4644191856e-04
4.8724213015e+00		5.0424728003e-04
6.4962730601e+00		2.1327121580e-04
8.1201248188e+00		3.4878271392e-06
9.7439765775e+00		1.0000000000e-07
1.1367828336e+01		1.0000000000e-07
1.2991680095e+01		1.0003031000e-07
1.4615531854e+01		1.0005192244e-07
1.6239383612e+01		1.0000068386e-07
1.7863235371e+01		1.0013734728e-07
1.9487087130e+01		1.0000000000e-07
2.1110938888e+01		1.0000009413e-07
2.2734790647e+01		1.0000089498e-07
2.4358642406e+01		1.0000074802e-07
2.5982494164e+01		1.0000036857e-07


==> anc/GRHydro_example_check/benchmark_results/rho_maximum.xg <==
"rho v time
0.0000000000000	0.0012799999584
0.3515742187500	0.0012780104111
0.7031484375000	0.0012760088104
1.0547226562500	0.0012740213198
1.4062968750000	0.0012720574737
1.7578710937500	0.0012701019023
2.1094453125000	0.0012682296139
2.4610195312500	0.0012665278152


==> anc/GRHydro_example_check/benchmark_results/rho_minimum.xg <==
"rho v time
0.0000000000000	0.0000001000000
0.3515742187500	0.0000001000000
0.7031484375000	0.0000001000000
1.0547226562500	0.0000001000000
1.4062968750000	0.0000001000000
1.7578710937500	0.0000001000000
2.1094453125000	0.0000001000000
2.4610195312500	0.0000001000000


==> anc/GRHydro_example_check/benchmark_results/rho_norm1.xg <==
"rho v time
0.0000000000000	0.0000234653613
0.3515742187500	0.0000234656488
0.7031484375000	0.0000234660476
1.0547226562500	0.0000234665540
1.4062968750000	0.0000234671630
1.7578710937500	0.0000234678692
2.1094453125000	0.0000234686642
2.4610195312500	0.0000234695414


==> anc/GRHydro_example_check/benchmark_results/rho_norm2.xg <==
"rho v time
0.0000000000000	0.0001144690349
0.3515742187500	0.0001144658058
0.7031484375000	0.0001144624480
1.0547226562500	0.0001144589368
1.4062968750000	0.0001144552361
1.7578710937500	0.0001144513028
2.1094453125000	0.0001144471105
2.4610195312500	0.0001144425789


==> anc/GRHydro_example_check/benchmark_results/rho_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000000000e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0000000000e-07
-8.4372812500e+00		1.0000000000e-07
-7.4997500000e+00		7.2529424086e-05
-6.5622187500e+00		2.0326313159e-04
-5.6246875000e+00		3.6049890672e-04
-4.6871562500e+00		5.4161822971e-04
-3.7496250000e+00		7.3893919065e-04
-2.8120937500e+00		9.3724408138e-04
-1.8745625000e+00		1.1126260974e-03
-9.3703125000e-01		1.2355413765e-03
5.0000000000e-04		1.2799999584e-03
9.3803125000e-01		1.2354484331e-03
1.8755625000e+00		1.1124616148e-03
2.8130937500e+00		9.3703980883e-04
3.7506250000e+00		7.3872471271e-04
4.6881562500e+00		5.4141445771e-04
5.6256875000e+00		3.6031764555e-04
6.5632187500e+00		2.0310942344e-04
7.5007500000e+00		7.2404201366e-05
8.4382812500e+00		1.0000000000e-07
9.3758125000e+00		1.0000000000e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000000000e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000008737e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0021792807e-07
-8.4372812500e+00		2.6251194611e-07
-7.4997500000e+00		7.2298671662e-05
-6.5622187500e+00		2.0308959759e-04
-5.6246875000e+00		3.6019340221e-04
-4.6871562500e+00		5.4114907389e-04
-3.7496250000e+00		7.3826761238e-04
-2.8120937500e+00		9.3634734360e-04
-1.8745625000e+00		1.1115227789e-03
-9.3703125000e-01		1.2346033800e-03
5.0000000000e-04		1.2780104111e-03
9.3803125000e-01		1.2345118544e-03
1.8755625000e+00		1.1113585511e-03
2.8130937500e+00		9.3614331595e-04
3.7506250000e+00		7.3805336579e-04
4.6881562500e+00		5.4094549904e-04
5.6256875000e+00		3.6001229390e-04
6.5632187500e+00		2.0293602133e-04
7.5007500000e+00		7.2174116779e-05
8.4382812500e+00		2.6188926527e-07
9.3758125000e+00		1.0021690538e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000008735e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000034736e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0002865805e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0068621025e-07
-8.4372812500e+00		4.2325338626e-07
-7.4997500000e+00		7.2075415548e-05
-6.5622187500e+00		2.0292408230e-04
-5.6246875000e+00		3.5988614599e-04
-4.6871562500e+00		5.4067923016e-04
-3.7496250000e+00		7.3759054249e-04
-2.8120937500e+00		9.3544033046e-04
-1.8745625000e+00		1.1104202195e-03
-9.3703125000e-01		1.2336457453e-03
5.0000000000e-04		1.2760088104e-03
9.3803125000e-01		1.2335555604e-03
1.8755625000e+00		1.1102563352e-03
2.8130937500e+00		9.3523656313e-04
3.7506250000e+00		7.3737653167e-04
4.6881562500e+00		5.4047585588e-04
5.6256875000e+00		3.5970518760e-04
6.5632187500e+00		2.0277066551e-04
7.5007500000e+00		7.1951498969e-05
8.4382812500e+00		4.2201124546e-07
9.3758125000e+00		1.0068301156e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0002865366e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000034726e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000020371e-07
-1.3124937500e+01		1.0000082746e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0004855005e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0133005147e-07
-8.4372812500e+00		5.8222441045e-07
-7.4997500000e+00		7.1859834230e-05
-6.5622187500e+00		2.0276738369e-04
-5.6246875000e+00		3.5957924062e-04
-4.6871562500e+00		5.4021298496e-04
-3.7496250000e+00		7.3691504606e-04
-2.8120937500e+00		9.3453569999e-04
-1.8745625000e+00		1.1093291841e-03
-9.3703125000e-01		1.2326815381e-03
5.0000000000e-04		1.2740213198e-03
9.3803125000e-01		1.2325926096e-03
1.8755625000e+00		1.1091657152e-03
2.8130937500e+00		9.3433221407e-04
3.7506250000e+00		7.3670127131e-04
4.6881562500e+00		5.4000981177e-04
5.6256875000e+00		3.5939842863e-04
6.5632187500e+00		2.0261415107e-04
7.5007500000e+00		7.1736526438e-05
8.4382812500e+00		5.8036612650e-07
9.3758125000e+00		1.0132392263e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0004854141e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000082722e-07
1.4063468750e+01		1.0000020367e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000089511e-07
-1.3124937500e+01		1.0000153421e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0008143159e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0212322149e-07
-8.4372812500e+00		7.3929239106e-07
-7.4997500000e+00		7.1652214224e-05
-6.5622187500e+00		2.0261893277e-04
-5.6246875000e+00		3.5926945167e-04
-4.6871562500e+00		5.3974445420e-04
-3.7496250000e+00		7.3623396361e-04
-2.8120937500e+00		9.3362988619e-04
-1.8745625000e+00		1.1082456298e-03
-9.3703125000e-01		1.2317144378e-03
5.0000000000e-04		1.2720574737e-03
9.3803125000e-01		1.2316260753e-03
1.8755625000e+00		1.1080826759e-03
2.8130937500e+00		9.3342666246e-04
3.7506250000e+00		7.3602042865e-04
4.6881562500e+00		5.3954148484e-04
5.6256875000e+00		3.5908878672e-04
6.5632187500e+00		2.0246590969e-04
7.5007500000e+00		7.1529485458e-05
8.4382812500e+00		7.3682211622e-07
9.3758125000e+00		1.0211330627e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0008141595e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000153376e-07
1.4063468750e+01		1.0000089488e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000065187e-07
-1.4062468750e+01		1.0000191100e-07
-1.3124937500e+01		1.0000245724e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0012746366e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0304433564e-07
-8.4372812500e+00		8.9431591739e-07
-7.4997500000e+00		7.1452866222e-05
-6.5622187500e+00		2.0247757530e-04
-5.6246875000e+00		3.5895801834e-04
-4.6871562500e+00		5.3927763378e-04
-3.7496250000e+00		7.3555157049e-04
-2.8120937500e+00		9.3272978138e-04
-1.8745625000e+00		1.1071644088e-03
-9.3703125000e-01		1.2307403534e-03
5.0000000000e-04		1.2701019023e-03
9.3803125000e-01		1.2306525494e-03
1.8755625000e+00		1.1070021054e-03
2.8130937500e+00		9.3252675300e-04
3.7506250000e+00		7.3533830260e-04
4.6881562500e+00		5.3907486882e-04
5.6256875000e+00		3.5877749848e-04
6.5632187500e+00		2.0232478310e-04
7.5007500000e+00		7.1330686836e-05
8.4382812500e+00		8.9123844414e-07
9.3758125000e+00		1.0302982643e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0012743835e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000245653e-07
1.4063468750e+01		1.0000191051e-07
1.5001000000e+01		1.0000065172e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000177692e-07
-1.4062468750e+01		1.0000315258e-07
-1.3124937500e+01		1.0000358099e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0018601216e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0407464744e-07
-8.4372812500e+00		1.0471558840e-06
-7.4997500000e+00		7.1261274382e-05
-6.5622187500e+00		2.0234525507e-04
-5.6246875000e+00		3.5864783685e-04
-4.6871562500e+00		5.3881819121e-04
-3.7496250000e+00		7.3487776112e-04
-2.8120937500e+00		9.3187680932e-04
-1.8745625000e+00		1.1061327320e-03
-9.3703125000e-01		1.2298065957e-03
5.0000000000e-04		1.2682296139e-03
9.3803125000e-01		1.2297212028e-03
1.8755625000e+00		1.1059705995e-03
2.8130937500e+00		9.3167390446e-04
3.7506250000e+00		7.3466476724e-04
4.6881562500e+00		5.3861563075e-04
5.6256875000e+00		3.5846745867e-04
6.5632187500e+00		2.0219277360e-04
7.5007500000e+00		7.1139615391e-05
8.4382812500e+00		1.0434765796e-06
9.3758125000e+00		1.0405478225e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0018597468e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000357997e-07
1.4063468750e+01		1.0000315177e-07
1.5001000000e+01		1.0000177652e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000317139e-07
-1.4062468750e+01		1.0000455286e-07
-1.3124937500e+01		1.0000488843e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0025741021e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0521565399e-07
-8.4372812500e+00		1.1976579341e-06
-7.4997500000e+00		7.1077767560e-05
-6.5622187500e+00		2.0222920605e-04
-5.6246875000e+00		3.5834177528e-04
-4.6871562500e+00		5.3839040656e-04
-3.7496250000e+00		7.3426083723e-04
-2.8120937500e+00		9.3110357455e-04
-1.8745625000e+00		1.1051950093e-03
-9.3703125000e-01		1.2289286665e-03
5.0000000000e-04		1.2665278152e-03
9.3803125000e-01		1.2288429266e-03
1.8755625000e+00		1.1050334305e-03
2.8130937500e+00		9.3090080995e-04
3.7506250000e+00		7.3404805761e-04
4.6881562500e+00		5.3818800966e-04
5.6256875000e+00		3.5816153581e-04
6.5632187500e+00		2.0207709290e-04
7.5007500000e+00		7.0956598138e-05
8.4382812500e+00		1.1933819532e-06
9.3758125000e+00		1.0519048560e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0025735811e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000488705e-07
1.4063468750e+01		1.0000455171e-07
1.5001000000e+01		1.0000317069e-07


==> anc/GRHydro_example_check/benchmark_results/rho_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000000000e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0000000000e-07
-8.4372812500e+00		1.0000000000e-07
-7.4997500000e+00		7.2529424086e-05
-6.5622187500e+00		2.0326313159e-04
-5.6246875000e+00		3.6049890672e-04
-4.6871562500e+00		5.4161822971e-04
-3.7496250000e+00		7.3893919065e-04
-2.8120937500e+00		9.3724408138e-04
-1.8745625000e+00		1.1126260974e-03
-9.3703125000e-01		1.2355413765e-03
5.0000000000e-04		1.2799999584e-03
9.3803125000e-01		1.2354484331e-03
1.8755625000e+00		1.1124616148e-03
2.8130937500e+00		9.3703980883e-04
3.7506250000e+00		7.3872471271e-04
4.6881562500e+00		5.4141445771e-04
5.6256875000e+00		3.6031764555e-04
6.5632187500e+00		2.0310942344e-04
7.5007500000e+00		7.2404201366e-05
8.4382812500e+00		1.0000000000e-07
9.3758125000e+00		1.0000000000e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000000000e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000008737e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0021792807e-07
-8.4372812500e+00		2.6251194611e-07
-7.4997500000e+00		7.2298671662e-05
-6.5622187500e+00		2.0308959759e-04
-5.6246875000e+00		3.6019340221e-04
-4.6871562500e+00		5.4114907389e-04
-3.7496250000e+00		7.3826761238e-04
-2.8120937500e+00		9.3634734360e-04
-1.8745625000e+00		1.1115227789e-03
-9.3703125000e-01		1.2346033800e-03
5.0000000000e-04		1.2780104111e-03
9.3803125000e-01		1.2345118544e-03
1.8755625000e+00		1.1113585511e-03
2.8130937500e+00		9.3614331595e-04
3.7506250000e+00		7.3805336579e-04
4.6881562500e+00		5.4094549904e-04
5.6256875000e+00		3.6001229390e-04
6.5632187500e+00		2.0293602133e-04
7.5007500000e+00		7.2174116779e-05
8.4382812500e+00		2.6188926527e-07
9.3758125000e+00		1.0021690538e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000008735e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000034736e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0002865805e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0068621025e-07
-8.4372812500e+00		4.2325338626e-07
-7.4997500000e+00		7.2075415548e-05
-6.5622187500e+00		2.0292408230e-04
-5.6246875000e+00		3.5988614599e-04
-4.6871562500e+00		5.4067923016e-04
-3.7496250000e+00		7.3759054249e-04
-2.8120937500e+00		9.3544033046e-04
-1.8745625000e+00		1.1104202195e-03
-9.3703125000e-01		1.2336457453e-03
5.0000000000e-04		1.2760088104e-03
9.3803125000e-01		1.2335555604e-03
1.8755625000e+00		1.1102563352e-03
2.8130937500e+00		9.3523656313e-04
3.7506250000e+00		7.3737653167e-04
4.6881562500e+00		5.4047585588e-04
5.6256875000e+00		3.5970518760e-04
6.5632187500e+00		2.0277066551e-04
7.5007500000e+00		7.1951498969e-05
8.4382812500e+00		4.2201124546e-07
9.3758125000e+00		1.0068301156e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0002865366e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000034726e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000020371e-07
-1.3124937500e+01		1.0000082746e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0004855005e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0133005147e-07
-8.4372812500e+00		5.8222441045e-07
-7.4997500000e+00		7.1859834230e-05
-6.5622187500e+00		2.0276738369e-04
-5.6246875000e+00		3.5957924062e-04
-4.6871562500e+00		5.4021298496e-04
-3.7496250000e+00		7.3691504606e-04
-2.8120937500e+00		9.3453569999e-04
-1.8745625000e+00		1.1093291841e-03
-9.3703125000e-01		1.2326815381e-03
5.0000000000e-04		1.2740213198e-03
9.3803125000e-01		1.2325926096e-03
1.8755625000e+00		1.1091657152e-03
2.8130937500e+00		9.3433221407e-04
3.7506250000e+00		7.3670127131e-04
4.6881562500e+00		5.4000981177e-04
5.6256875000e+00		3.5939842863e-04
6.5632187500e+00		2.0261415107e-04
7.5007500000e+00		7.1736526438e-05
8.4382812500e+00		5.8036612650e-07
9.3758125000e+00		1.0132392263e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0004854141e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000082722e-07
1.4063468750e+01		1.0000020367e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000089511e-07
-1.3124937500e+01		1.0000153421e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0008143159e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0212322149e-07
-8.4372812500e+00		7.3929239106e-07
-7.4997500000e+00		7.1652214224e-05
-6.5622187500e+00		2.0261893277e-04
-5.6246875000e+00		3.5926945167e-04
-4.6871562500e+00		5.3974445420e-04
-3.7496250000e+00		7.3623396361e-04
-2.8120937500e+00		9.3362988619e-04
-1.8745625000e+00		1.1082456298e-03
-9.3703125000e-01		1.2317144378e-03
5.0000000000e-04		1.2720574737e-03
9.3803125000e-01		1.2316260753e-03
1.8755625000e+00		1.1080826759e-03
2.8130937500e+00		9.3342666246e-04
3.7506250000e+00		7.3602042865e-04
4.6881562500e+00		5.3954148484e-04
5.6256875000e+00		3.5908878672e-04
6.5632187500e+00		2.0246590969e-04
7.5007500000e+00		7.1529485458e-05
8.4382812500e+00		7.3682211622e-07
9.3758125000e+00		1.0211330627e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0008141595e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000153376e-07
1.4063468750e+01		1.0000089488e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000065187e-07
-1.4062468750e+01		1.0000191100e-07
-1.3124937500e+01		1.0000245724e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0012746366e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0304433564e-07
-8.4372812500e+00		8.9431591739e-07
-7.4997500000e+00		7.1452866222e-05
-6.5622187500e+00		2.0247757530e-04
-5.6246875000e+00		3.5895801834e-04
-4.6871562500e+00		5.3927763378e-04
-3.7496250000e+00		7.3555157049e-04
-2.8120937500e+00		9.3272978138e-04
-1.8745625000e+00		1.1071644088e-03
-9.3703125000e-01		1.2307403534e-03
5.0000000000e-04		1.2701019023e-03
9.3803125000e-01		1.2306525494e-03
1.8755625000e+00		1.1070021054e-03
2.8130937500e+00		9.3252675300e-04
3.7506250000e+00		7.3533830260e-04
4.6881562500e+00		5.3907486882e-04
5.6256875000e+00		3.5877749848e-04
6.5632187500e+00		2.0232478310e-04
7.5007500000e+00		7.1330686836e-05
8.4382812500e+00		8.9123844414e-07
9.3758125000e+00		1.0302982643e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0012743835e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000245653e-07
1.4063468750e+01		1.0000191051e-07
1.5001000000e+01		1.0000065172e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000177692e-07
-1.4062468750e+01		1.0000315258e-07
-1.3124937500e+01		1.0000358099e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0018601216e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0407464744e-07
-8.4372812500e+00		1.0471558840e-06
-7.4997500000e+00		7.1261274382e-05
-6.5622187500e+00		2.0234525507e-04
-5.6246875000e+00		3.5864783685e-04
-4.6871562500e+00		5.3881819121e-04
-3.7496250000e+00		7.3487776112e-04
-2.8120937500e+00		9.3187680932e-04
-1.8745625000e+00		1.1061327320e-03
-9.3703125000e-01		1.2298065957e-03
5.0000000000e-04		1.2682296139e-03
9.3803125000e-01		1.2297212028e-03
1.8755625000e+00		1.1059705995e-03
2.8130937500e+00		9.3167390446e-04
3.7506250000e+00		7.3466476724e-04
4.6881562500e+00		5.3861563075e-04
5.6256875000e+00		3.5846745867e-04
6.5632187500e+00		2.0219277360e-04
7.5007500000e+00		7.1139615391e-05
8.4382812500e+00		1.0434765796e-06
9.3758125000e+00		1.0405478225e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0018597468e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000357997e-07
1.4063468750e+01		1.0000315177e-07
1.5001000000e+01		1.0000177652e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000317139e-07
-1.4062468750e+01		1.0000455286e-07
-1.3124937500e+01		1.0000488843e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0025741021e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0521565399e-07
-8.4372812500e+00		1.1976579341e-06
-7.4997500000e+00		7.1077767560e-05
-6.5622187500e+00		2.0222920605e-04
-5.6246875000e+00		3.5834177528e-04
-4.6871562500e+00		5.3839040656e-04
-3.7496250000e+00		7.3426083723e-04
-2.8120937500e+00		9.3110357455e-04
-1.8745625000e+00		1.1051950093e-03
-9.3703125000e-01		1.2289286665e-03
5.0000000000e-04		1.2665278152e-03
9.3803125000e-01		1.2288429266e-03
1.8755625000e+00		1.1050334305e-03
2.8130937500e+00		9.3090080995e-04
3.7506250000e+00		7.3404805761e-04
4.6881562500e+00		5.3818800966e-04
5.6256875000e+00		3.5816153581e-04
6.5632187500e+00		2.0207709290e-04
7.5007500000e+00		7.0956598138e-05
8.4382812500e+00		1.1933819532e-06
9.3758125000e+00		1.0519048560e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0025735811e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000488705e-07
1.4063468750e+01		1.0000455171e-07
1.5001000000e+01		1.0000317069e-07


==> anc/GRHydro_example_check/benchmark_results/rho_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000000000e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0000000000e-07
-8.4372812500e+00		1.0000000000e-07
-7.4997500000e+00		7.2529424086e-05
-6.5622187500e+00		2.0326313159e-04
-5.6246875000e+00		3.6049890672e-04
-4.6871562500e+00		5.4161822971e-04
-3.7496250000e+00		7.3893919065e-04
-2.8120937500e+00		9.3724408138e-04
-1.8745625000e+00		1.1126260974e-03
-9.3703125000e-01		1.2355413765e-03
5.0000000000e-04		1.2799999584e-03
9.3803125000e-01		1.2354484331e-03
1.8755625000e+00		1.1124616148e-03
2.8130937500e+00		9.3703980883e-04
3.7506250000e+00		7.3872471271e-04
4.6881562500e+00		5.4141445771e-04
5.6256875000e+00		3.6031764555e-04
6.5632187500e+00		2.0310942344e-04
7.5007500000e+00		7.2404201366e-05
8.4382812500e+00		1.0000000000e-07
9.3758125000e+00		1.0000000000e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000000000e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000008737e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0021792807e-07
-8.4372812500e+00		2.6251194611e-07
-7.4997500000e+00		7.2298671662e-05
-6.5622187500e+00		2.0308959759e-04
-5.6246875000e+00		3.6019340221e-04
-4.6871562500e+00		5.4114907389e-04
-3.7496250000e+00		7.3826761238e-04
-2.8120937500e+00		9.3634734360e-04
-1.8745625000e+00		1.1115227789e-03
-9.3703125000e-01		1.2346033800e-03
5.0000000000e-04		1.2780104111e-03
9.3803125000e-01		1.2345118544e-03
1.8755625000e+00		1.1113585511e-03
2.8130937500e+00		9.3614331595e-04
3.7506250000e+00		7.3805336579e-04
4.6881562500e+00		5.4094549904e-04
5.6256875000e+00		3.6001229390e-04
6.5632187500e+00		2.0293602133e-04
7.5007500000e+00		7.2174116779e-05
8.4382812500e+00		2.6188926527e-07
9.3758125000e+00		1.0021690538e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000008735e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000034736e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0002865805e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0068621025e-07
-8.4372812500e+00		4.2325338626e-07
-7.4997500000e+00		7.2075415548e-05
-6.5622187500e+00		2.0292408230e-04
-5.6246875000e+00		3.5988614599e-04
-4.6871562500e+00		5.4067923016e-04
-3.7496250000e+00		7.3759054249e-04
-2.8120937500e+00		9.3544033046e-04
-1.8745625000e+00		1.1104202195e-03
-9.3703125000e-01		1.2336457453e-03
5.0000000000e-04		1.2760088104e-03
9.3803125000e-01		1.2335555604e-03
1.8755625000e+00		1.1102563352e-03
2.8130937500e+00		9.3523656313e-04
3.7506250000e+00		7.3737653167e-04
4.6881562500e+00		5.4047585588e-04
5.6256875000e+00		3.5970518760e-04
6.5632187500e+00		2.0277066551e-04
7.5007500000e+00		7.1951498969e-05
8.4382812500e+00		4.2201124546e-07
9.3758125000e+00		1.0068301156e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0002865366e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000034726e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000020371e-07
-1.3124937500e+01		1.0000082746e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0004855005e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0133005147e-07
-8.4372812500e+00		5.8222441045e-07
-7.4997500000e+00		7.1859834230e-05
-6.5622187500e+00		2.0276738369e-04
-5.6246875000e+00		3.5957924062e-04
-4.6871562500e+00		5.4021298496e-04
-3.7496250000e+00		7.3691504606e-04
-2.8120937500e+00		9.3453569999e-04
-1.8745625000e+00		1.1093291841e-03
-9.3703125000e-01		1.2326815381e-03
5.0000000000e-04		1.2740213198e-03
9.3803125000e-01		1.2325926096e-03
1.8755625000e+00		1.1091657152e-03
2.8130937500e+00		9.3433221407e-04
3.7506250000e+00		7.3670127131e-04
4.6881562500e+00		5.4000981177e-04
5.6256875000e+00		3.5939842863e-04
6.5632187500e+00		2.0261415107e-04
7.5007500000e+00		7.1736526438e-05
8.4382812500e+00		5.8036612650e-07
9.3758125000e+00		1.0132392263e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0004854141e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000082722e-07
1.4063468750e+01		1.0000020367e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000089511e-07
-1.3124937500e+01		1.0000153421e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0008143159e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0212322149e-07
-8.4372812500e+00		7.3929239106e-07
-7.4997500000e+00		7.1652214224e-05
-6.5622187500e+00		2.0261893277e-04
-5.6246875000e+00		3.5926945167e-04
-4.6871562500e+00		5.3974445420e-04
-3.7496250000e+00		7.3623396361e-04
-2.8120937500e+00		9.3362988619e-04
-1.8745625000e+00		1.1082456298e-03
-9.3703125000e-01		1.2317144378e-03
5.0000000000e-04		1.2720574737e-03
9.3803125000e-01		1.2316260753e-03
1.8755625000e+00		1.1080826759e-03
2.8130937500e+00		9.3342666246e-04
3.7506250000e+00		7.3602042865e-04
4.6881562500e+00		5.3954148484e-04
5.6256875000e+00		3.5908878672e-04
6.5632187500e+00		2.0246590969e-04
7.5007500000e+00		7.1529485458e-05
8.4382812500e+00		7.3682211622e-07
9.3758125000e+00		1.0211330627e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0008141595e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000153376e-07
1.4063468750e+01		1.0000089488e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000065187e-07
-1.4062468750e+01		1.0000191100e-07
-1.3124937500e+01		1.0000245724e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0012746366e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0304433564e-07
-8.4372812500e+00		8.9431591739e-07
-7.4997500000e+00		7.1452866222e-05
-6.5622187500e+00		2.0247757530e-04
-5.6246875000e+00		3.5895801834e-04
-4.6871562500e+00		5.3927763378e-04
-3.7496250000e+00		7.3555157049e-04
-2.8120937500e+00		9.3272978138e-04
-1.8745625000e+00		1.1071644088e-03
-9.3703125000e-01		1.2307403534e-03
5.0000000000e-04		1.2701019023e-03
9.3803125000e-01		1.2306525494e-03
1.8755625000e+00		1.1070021054e-03
2.8130937500e+00		9.3252675300e-04
3.7506250000e+00		7.3533830260e-04
4.6881562500e+00		5.3907486882e-04
5.6256875000e+00		3.5877749848e-04
6.5632187500e+00		2.0232478310e-04
7.5007500000e+00		7.1330686836e-05
8.4382812500e+00		8.9123844414e-07
9.3758125000e+00		1.0302982643e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0012743835e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000245653e-07
1.4063468750e+01		1.0000191051e-07
1.5001000000e+01		1.0000065172e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000177692e-07
-1.4062468750e+01		1.0000315258e-07
-1.3124937500e+01		1.0000358099e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0018601216e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0407464744e-07
-8.4372812500e+00		1.0471558840e-06
-7.4997500000e+00		7.1261274382e-05
-6.5622187500e+00		2.0234525507e-04
-5.6246875000e+00		3.5864783685e-04
-4.6871562500e+00		5.3881819121e-04
-3.7496250000e+00		7.3487776112e-04
-2.8120937500e+00		9.3187680932e-04
-1.8745625000e+00		1.1061327320e-03
-9.3703125000e-01		1.2298065957e-03
5.0000000000e-04		1.2682296139e-03
9.3803125000e-01		1.2297212028e-03
1.8755625000e+00		1.1059705995e-03
2.8130937500e+00		9.3167390446e-04
3.7506250000e+00		7.3466476724e-04
4.6881562500e+00		5.3861563075e-04
5.6256875000e+00		3.5846745867e-04
6.5632187500e+00		2.0219277360e-04
7.5007500000e+00		7.1139615391e-05
8.4382812500e+00		1.0434765796e-06
9.3758125000e+00		1.0405478225e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0018597468e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000357997e-07
1.4063468750e+01		1.0000315177e-07
1.5001000000e+01		1.0000177652e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000317139e-07
-1.4062468750e+01		1.0000455286e-07
-1.3124937500e+01		1.0000488843e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0025741021e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0521565399e-07
-8.4372812500e+00		1.1976579341e-06
-7.4997500000e+00		7.1077767560e-05
-6.5622187500e+00		2.0222920605e-04
-5.6246875000e+00		3.5834177528e-04
-4.6871562500e+00		5.3839040656e-04
-3.7496250000e+00		7.3426083723e-04
-2.8120937500e+00		9.3110357455e-04
-1.8745625000e+00		1.1051950093e-03
-9.3703125000e-01		1.2289286665e-03
5.0000000000e-04		1.2665278152e-03
9.3803125000e-01		1.2288429266e-03
1.8755625000e+00		1.1050334305e-03
2.8130937500e+00		9.3090080995e-04
3.7506250000e+00		7.3404805761e-04
4.6881562500e+00		5.3818800966e-04
5.6256875000e+00		3.5816153581e-04
6.5632187500e+00		2.0207709290e-04
7.5007500000e+00		7.0956598138e-05
8.4382812500e+00		1.1933819532e-06
9.3758125000e+00		1.0519048560e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0025735811e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000488705e-07
1.4063468750e+01		1.0000455171e-07
1.5001000000e+01		1.0000317069e-07


==> anc/GRHydro_example_check/benchmark_results/scon_0__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-5.6622988024e-09
-6.4945410093e+00		-2.7187684861e-08
-4.8706892506e+00		-8.6973318079e-08
-3.2468374920e+00		-1.8473875622e-07
-1.6229857333e+00		-7.3872321937e-07
8.6602540378e-04		-5.5933917348e-09
1.6247177841e+00		7.4329566423e-07
3.2485695428e+00		1.8474860172e-07
4.8724213015e+00		8.6887786518e-08
6.4962730601e+00		2.7149716672e-08
8.1201248188e+00		6.4028014030e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.3241042110e-09
-6.4945410093e+00		-5.5187687375e-08
-4.8706892506e+00		-1.7218302605e-07
-3.2468374920e+00		-3.9679742290e-07
-1.6229857333e+00		-1.3511178417e-06
8.6602540378e-04		-1.0867346195e-08
1.6247177841e+00		1.3598134800e-06
3.2485695428e+00		3.9696164155e-07
4.8724213015e+00		1.7201420362e-07
6.4962730601e+00		5.5119058123e-08
8.1201248188e+00		1.0706378200e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1228827663e-08
-6.4945410093e+00		-8.3893992022e-08
-4.8706892506e+00		-2.5516070737e-07
-3.2468374920e+00		-6.2817696945e-07
-1.6229857333e+00		-1.8399594318e-06
8.6602540378e-04		-1.5847915523e-08
1.6247177841e+00		1.8523607269e-06
3.2485695428e+00		6.2862277064e-07
4.8724213015e+00		2.5491459458e-07
6.4962730601e+00		8.3797476401e-08
8.1201248188e+00		1.3161958801e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		7.2552438453e-11
-1.9485355079e+01		8.5978632255e-11
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1221664119e-08
-6.4945410093e+00		-1.1307742589e-07
-4.8706892506e+00		-3.3544290119e-07
-3.2468374920e+00		-8.8475943387e-07
-1.6229857333e+00		-2.1871879175e-06
8.6602540378e-04		-2.1922773110e-08
1.6247177841e+00		2.2062593569e-06
3.2485695428e+00		8.8425479227e-07
4.8724213015e+00		3.3512549232e-07
6.4962730601e+00		1.1295076005e-07
8.1201248188e+00		1.3908569948e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		-8.5962312450e-11
2.1110938888e+01		-7.2539789088e-11
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		1.0357869184e-10
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.4171537381e-09
-6.4945410093e+00		-1.4239771158e-07
-4.8706892506e+00		-4.1279831090e-07
-3.2468374920e+00		-1.1663842092e-06
-1.6229857333e+00		-2.3657290990e-06
8.6602540378e-04		-2.7566249737e-08
1.6247177841e+00		2.3907990754e-06
3.2485695428e+00		1.1651419938e-06
4.8724213015e+00		4.1241034176e-07
6.4962730601e+00		1.4223922458e-07
8.1201248188e+00		1.2720204006e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		-1.0355713198e-10
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-6.0723305628e-09
-6.4945410093e+00		-1.7138207955e-07
-4.8706892506e+00		-4.8752005673e-07
-3.2468374920e+00		-1.4701205506e-06
-1.6229857333e+00		-2.3942717231e-06
8.6602540378e-04		-3.0695398405e-08
1.6247177841e+00		2.4242775663e-06
3.2485695428e+00		1.4678720659e-06
4.8724213015e+00		4.8705240264e-07
6.4962730601e+00		1.7118923333e-07
8.1201248188e+00		9.8453496282e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		7.2324928340e-11
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		1.0424838083e-10
-1.6237651561e+01		1.2782323377e-10
-1.4613799803e+01		1.6045027949e-10
-1.2989948044e+01		2.0708352135e-10
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.4838204093e-09
-6.4945410093e+00		-2.0029606275e-07
-4.8706892506e+00		-5.5945473180e-07
-3.2468374920e+00		-1.7879408068e-06
-1.6229857333e+00		-2.2877539840e-06
8.6602540378e-04		-3.8006461949e-08
1.6247177841e+00		2.3249601657e-06
3.2485695428e+00		1.7851921727e-06
4.8724213015e+00		5.5889529018e-07
6.4962730601e+00		2.0005146346e-07
8.1201248188e+00		5.6476507285e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		-2.0702294952e-10
1.4615531854e+01		-1.6040889378e-10
1.6239383612e+01		-1.2779380354e-10
1.7863235371e+01		-1.0422663557e-10
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		-7.2312327213e-11
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/scon_0__maximum.xg <==
"scon[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000008718697
0.7031484375000	0.0000015632917
1.0547226562500	0.0000020825223
1.4062968750000	0.0000024272908
1.7578710937500	0.0000025602245
2.1094453125000	0.0000025397000
2.4610195312500	0.0000030748682


==> anc/GRHydro_example_check/benchmark_results/scon_0__minimum.xg <==
"scon[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000008661671
0.7031484375000	-0.0000015525736
1.0547226562500	-0.0000020674335
1.4062968750000	-0.0000024044625
1.7578710937500	-0.0000025305833
2.1094453125000	-0.0000025420849
2.4610195312500	-0.0000030778076


==> anc/GRHydro_example_check/benchmark_results/scon_0__norm1.xg <==
"scon[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000057599
0.7031484375000	0.0000000112613
1.0547226562500	0.0000000164721
1.4062968750000	0.0000000213339
1.7578710937500	0.0000000258160
2.1094453125000	0.0000000299205
2.4610195312500	0.0000000336524


==> anc/GRHydro_example_check/benchmark_results/scon_0__norm2.xg <==
"scon[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000371226
0.7031484375000	0.0000000707743
1.0547226562500	0.0000001011842
1.4062968750000	0.0000001281676
1.7578710937500	0.0000001518665
2.1094453125000	0.0000001733316
2.4610195312500	0.0000001934355


==> anc/GRHydro_example_check/benchmark_results/scon_0__x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.4566992725e-10
-8.4372812500e+00		-8.0462411708e-09
-7.4997500000e+00		-6.5871510705e-09
-6.5622187500e+00		-1.1477580190e-07
-5.6246875000e+00		-1.3961406208e-07
-4.6871562500e+00		-2.2920791209e-07
-3.7496250000e+00		-3.2814789791e-07
-2.8120937500e+00		-3.7997697484e-07
-1.8745625000e+00		-3.6460653098e-07
-9.3703125000e-01		-8.6616706257e-07
5.0000000000e-04		-5.5933917348e-09
9.3803125000e-01		8.7186968620e-07
1.8755625000e+00		3.6489152575e-07
2.8130937500e+00		3.7996442142e-07
3.7506250000e+00		3.2805365359e-07
4.6881562500e+00		2.2910065422e-07
5.6256875000e+00		1.3953419701e-07
6.5632187500e+00		1.1478803904e-07
7.5007500000e+00		6.3537422936e-09
8.4382812500e+00		7.9987255272e-09
9.3758125000e+00		-7.4555267597e-10
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		4.9821567831e-10
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.4772893877e-09
-8.4372812500e+00		-1.4511081402e-08
-7.4997500000e+00		-1.3903562535e-08
-6.5622187500e+00		-2.2584956441e-07
-5.6246875000e+00		-2.7427681532e-07
-4.6871562500e+00		-4.4597061445e-07
-3.7496250000e+00		-6.3427593346e-07
-2.8120937500e+00		-7.2518945068e-07
-1.8745625000e+00		-7.5457361757e-07
-9.3703125000e-01		-1.5525736392e-06
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		1.5632916605e-06
1.8755625000e+00		7.5544942517e-07
2.8130937500e+00		7.2517165027e-07
3.7506250000e+00		6.3409797907e-07
4.6881562500e+00		4.4576475183e-07
5.6256875000e+00		2.7412557712e-07
6.5632187500e+00		2.2585680788e-07
7.5007500000e+00		1.3448403131e-08
8.4382812500e+00		1.4421775675e-08
9.3758125000e+00		-1.4771477235e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.9811619363e-10
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		9.9553729674e-10
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.2028250232e-09
-8.4372812500e+00		-1.9446149752e-08
-7.4997500000e+00		-2.1953341604e-08
-6.5622187500e+00		-3.3315724655e-07
-5.6246875000e+00		-4.0401032066e-07
-4.6871562500e+00		-6.5055394683e-07
-3.7496250000e+00		-9.1756007293e-07
-2.8120937500e+00		-1.0352503273e-06
-1.8745625000e+00		-1.1546144580e-06
-9.3703125000e-01		-2.0674335149e-06
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		2.0825223312e-06
1.8755625000e+00		1.1563298563e-06
2.8130937500e+00		1.0352484427e-06
3.7506250000e+00		9.1731082179e-07
4.6881562500e+00		6.5025860320e-07
5.6256875000e+00		4.0379454694e-07
6.5632187500e+00		3.3314407866e-07
7.5007500000e+00		2.1288096838e-08
8.4382812500e+00		1.9320561193e-08
9.3758125000e+00		-2.2026798942e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-9.9533847162e-10
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.4919259082e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.9257441373e-09
-8.4372812500e+00		-2.2901290619e-08
-7.4997500000e+00		-3.0789381064e-08
-6.5622187500e+00		-4.3664129555e-07
-5.6246875000e+00		-5.2875082931e-07
-4.6871562500e+00		-8.4309765454e-07
-3.7496250000e+00		-1.1773827694e-06
-2.8120937500e+00		-1.3098734070e-06
-1.8745625000e+00		-1.5634062535e-06
-9.3703125000e-01		-2.4044625384e-06
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		2.4272907969e-06
1.8755625000e+00		1.5636090742e-06
2.8130937500e+00		1.3099022135e-06
3.7506250000e+00		1.1770768362e-06
4.6881562500e+00		8.4272223421e-07
5.6256875000e+00		5.2847600617e-07
6.5632187500e+00		4.3659437284e-07
7.5007500000e+00		2.9925104427e-08
8.4382812500e+00		2.2744787043e-08
9.3758125000e+00		-2.9256145468e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.4916279510e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.9865715141e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6489422369e-09
-8.4372812500e+00		-2.4929122379e-08
-7.4997500000e+00		-4.0468918332e-08
-6.5622187500e+00		-5.3628233161e-07
-5.6246875000e+00		-6.4833699432e-07
-4.6871562500e+00		-1.0236767955e-06
-3.7496250000e+00		-1.4128286824e-06
-2.8120937500e+00		-1.5489448389e-06
-1.8745625000e+00		-1.9975776047e-06
-9.3703125000e-01		-2.5305832813e-06
5.0000000000e-04		-2.7566249737e-08
9.3803125000e-01		2.5602244974e-06
1.8755625000e+00		1.9966837080e-06
2.8130937500e+00		1.5490101009e-06
3.7506250000e+00		1.4124960384e-06
4.6881562500e+00		1.0232324130e-06
5.6256875000e+00		6.4800719902e-07
6.5632187500e+00		5.3619020193e-07
7.5007500000e+00		3.9415616631e-08
8.4382812500e+00		2.4746902911e-08
9.3758125000e+00		-3.6488285450e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.9861753688e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.4786888706e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		4.3745733405e-09
-8.4372812500e+00		-2.5584792160e-08
-7.4997500000e+00		-5.1026473418e-08
-6.5622187500e+00		-6.3213343390e-07
-5.6246875000e+00		-7.6257386554e-07
-4.6871562500e+00		-1.1921356296e-06
-3.7496250000e+00		-1.6191614830e-06
-2.8120937500e+00		-1.7578287876e-06
-1.8745625000e+00		-2.4514266048e-06
-9.3703125000e-01		-2.4684946443e-06
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		2.5029128850e-06
1.8755625000e+00		2.4488712465e-06
2.8130937500e+00		1.7579548699e-06
3.7506250000e+00		1.6188101621e-06
4.6881562500e+00		1.1916378199e-06
5.6256875000e+00		7.6219086097e-07
6.5632187500e+00		6.3198517880e-07
7.5007500000e+00		4.9793934304e-08
8.4382812500e+00		2.5381875056e-08
9.3758125000e+00		-4.3744581008e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.4781956417e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.9673608801e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		5.1026644133e-09
-8.4372812500e+00		-2.4923799705e-08
-7.4997500000e+00		-6.2483908231e-08
-6.5622187500e+00		-7.2428604096e-07
-5.6246875000e+00		-8.7128589495e-07
-4.6871562500e+00		-1.3493160272e-06
-3.7496250000e+00		-1.8027667067e-06
-2.8120937500e+00		-1.9380732828e-06
-1.8745625000e+00		-2.9152409786e-06
-9.3703125000e-01		-2.2461178015e-06
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		2.2886235572e-06
1.8755625000e+00		2.9120048948e-06
2.8130937500e+00		1.9381495621e-06
3.7506250000e+00		1.8023924488e-06
4.6881562500e+00		1.3487732405e-06
5.6256875000e+00		8.7084944235e-07
6.5632187500e+00		7.2407043435e-07
7.5007500000e+00		6.1081393203e-08
8.4382812500e+00		2.4704950604e-08
9.3758125000e+00		-5.1024544694e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.9667721017e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/scon_0__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.9407103355e-14
-8.4372812500e+00		-1.4040606646e-13
-7.4997500000e+00		-3.9367847392e-11
-6.5622187500e+00		-1.5771428457e-10
-5.6246875000e+00		-4.0137668286e-10
-4.6871562500e+00		-8.5178687817e-10
-3.7496250000e+00		-1.6017307124e-09
-2.8120937500e+00		-2.6931904713e-09
-1.8745625000e+00		-3.9994285064e-09
-9.3703125000e-01		-5.1375157667e-09
5.0000000000e-04		-5.5933917348e-09
9.3803125000e-01		-5.1365839652e-09
1.8755625000e+00		-3.9980057920e-09
2.8130937500e+00		-2.6918788670e-09
3.7506250000e+00		-1.6007819538e-09
4.6881562500e+00		-8.5114604180e-10
5.6256875000e+00		-4.0102003959e-10
6.5632187500e+00		-1.5753260014e-10
7.5007500000e+00		-3.9284655481e-11
8.4382812500e+00		-1.4002697806e-13
9.3758125000e+00		-3.9392750671e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.1795883902e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.9224623008e-14
-8.4372812500e+00		-4.4956052529e-13
-7.4997500000e+00		-7.8880773000e-11
-6.5622187500e+00		-3.1028125479e-10
-5.6246875000e+00		-7.8664276023e-10
-4.6871562500e+00		-1.6644093979e-09
-3.7496250000e+00		-3.1229960026e-09
-2.8120937500e+00		-5.2433330655e-09
-1.8745625000e+00		-7.7795601177e-09
-9.3703125000e-01		-9.9913907951e-09
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		-9.9895914249e-09
1.8755625000e+00		-7.7768120140e-09
2.8130937500e+00		-5.2407772186e-09
3.7506250000e+00		-3.1211489598e-09
4.6881562500e+00		-1.6631608946e-09
5.6256875000e+00		-7.8594605397e-10
6.5632187500e+00		-3.0992545947e-10
7.5007500000e+00		-7.8714443838e-11
8.4382812500e+00		-4.4809069583e-13
9.3758125000e+00		-7.9193964417e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.1789628964e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.3567630833e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1964789726e-13
-8.4372812500e+00		-9.2456362300e-13
-7.4997500000e+00		-1.1853689461e-10
-6.5622187500e+00		-4.5793448273e-10
-5.6246875000e+00		-1.1567520177e-09
-4.6871562500e+00		-2.4404501273e-09
-3.7496250000e+00		-4.5694843518e-09
-2.8120937500e+00		-7.6610969911e-09
-1.8745625000e+00		-1.1357338791e-08
-9.3703125000e-01		-1.4583756613e-08
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		-1.4581151242e-08
1.8755625000e+00		-1.1353361015e-08
2.8130937500e+00		-7.6573577921e-09
3.7506250000e+00		-4.5667839078e-09
4.6881562500e+00		-2.4386243745e-09
5.6256875000e+00		-1.1557304428e-09
6.5632187500e+00		-4.5738355152e-10
7.5007500000e+00		-1.1828750059e-10
8.4382812500e+00		-9.2130194761e-13
9.3758125000e+00		-1.1959783966e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.3555189648e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-6.5324048845e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.6081736260e-13
-8.4372812500e+00		-1.5626808934e-12
-7.4997500000e+00		-1.5842905375e-10
-6.5622187500e+00		-6.3981832113e-10
-5.6246875000e+00		-1.6106293813e-09
-4.6871562500e+00		-3.3894076219e-09
-3.7496250000e+00		-6.3357483621e-09
-2.8120937500e+00		-1.0612449181e-08
-1.8745625000e+00		-1.5722428318e-08
-9.3703125000e-01		-2.0194326494e-08
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		-2.0190730830e-08
1.8755625000e+00		-1.5716948712e-08
2.8130937500e+00		-1.0607259533e-08
3.7506250000e+00		-6.3319786536e-09
4.6881562500e+00		-3.3868929545e-09
5.6256875000e+00		-1.6092140327e-09
6.5632187500e+00		-6.3902447726e-10
7.5007500000e+00		-1.5809618242e-10
8.4382812500e+00		-1.5569368373e-12
9.3758125000e+00		-1.6074722326e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-6.5305481741e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-8.7040462658e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.0285498010e-13
-8.4372812500e+00		-2.3641962753e-12
-7.4997500000e+00		-1.9987799644e-10
-6.5622187500e+00		-8.1444522354e-10
-5.6246875000e+00		-2.0414125150e-09
-4.6871562500e+00		-4.2829613813e-09
-3.7496250000e+00		-7.9894389242e-09
-2.8120937500e+00		-1.3365422615e-08
-1.8745625000e+00		-1.9788965727e-08
-9.3703125000e-01		-2.5416913574e-08
5.0000000000e-04		-2.7566249737e-08
9.3803125000e-01		-2.5412405638e-08
1.8755625000e+00		-1.9782115512e-08
2.8130937500e+00		-1.3358888473e-08
3.7506250000e+00		-7.9846743519e-09
4.6881562500e+00		-4.2798033048e-09
5.6256875000e+00		-2.0396274453e-09
6.5632187500e+00		-8.1345686447e-10
7.5007500000e+00		-1.9938219391e-10
8.4382812500e+00		-2.3551919317e-12
9.3758125000e+00		-2.0276025104e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.7015927956e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.0869230050e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.4589365826e-13
-8.4372812500e+00		-3.3362692577e-12
-7.4997500000e+00		-2.4955660187e-10
-6.5622187500e+00		-9.6442612300e-10
-5.6246875000e+00		-2.4502154895e-09
-4.6871562500e+00		-5.1254606880e-09
-3.7496250000e+00		-9.0070192882e-09
-2.8120937500e+00		-1.5005701924e-08
-1.8745625000e+00		-2.2090493615e-08
-9.3703125000e-01		-2.8543463371e-08
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		-2.8538498879e-08
1.8755625000e+00		-2.2082933205e-08
2.8130937500e+00		-1.4998385368e-08
3.7506250000e+00		-9.0016906325e-09
4.6881562500e+00		-5.1217045150e-09
5.6256875000e+00		-2.4480873583e-09
6.5632187500e+00		-9.6324915214e-10
7.5007500000e+00		-2.4895977012e-10
8.4382812500e+00		-3.3232033614e-12
9.3758125000e+00		-2.4574575395e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0866161980e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.3024843293e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.9014462834e-13
-8.4372812500e+00		-4.4856549902e-12
-7.4997500000e+00		-2.9899353123e-10
-6.5622187500e+00		-1.0894669113e-09
-5.6246875000e+00		-2.8354435033e-09
-4.6871562500e+00		-5.5914959002e-09
-3.7496250000e+00		-1.1103513944e-08
-2.8120937500e+00		-1.8530967572e-08
-1.8745625000e+00		-2.7340748309e-08
-9.3703125000e-01		-3.5304914500e-08
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		-3.5298800467e-08
1.8755625000e+00		-2.7331324446e-08
2.8130937500e+00		-1.8521911584e-08
3.7506250000e+00		-1.1096901231e-08
4.6881562500e+00		-5.5874648074e-09
5.6256875000e+00		-2.8331380197e-09
6.5632187500e+00		-1.0881846332e-09
7.5007500000e+00		-2.9829666102e-10
8.4382812500e+00		-4.4677827477e-12
9.3758125000e+00		-2.8991037927e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3021159303e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/scon_0__z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.9407103355e-14
-8.4372812500e+00		-1.4040606646e-13
-7.4997500000e+00		-3.9367847392e-11
-6.5622187500e+00		-1.5771428457e-10
-5.6246875000e+00		-4.0137668286e-10
-4.6871562500e+00		-8.5178687817e-10
-3.7496250000e+00		-1.6017307124e-09
-2.8120937500e+00		-2.6931904713e-09
-1.8745625000e+00		-3.9994285065e-09
-9.3703125000e-01		-5.1375157667e-09
5.0000000000e-04		-5.5933917348e-09
9.3803125000e-01		-5.1365839652e-09
1.8755625000e+00		-3.9980057920e-09
2.8130937500e+00		-2.6918788670e-09
3.7506250000e+00		-1.6007819538e-09
4.6881562500e+00		-8.5114604180e-10
5.6256875000e+00		-4.0102003959e-10
6.5632187500e+00		-1.5753260014e-10
7.5007500000e+00		-3.9284655480e-11
8.4382812500e+00		-1.4002697806e-13
9.3758125000e+00		-3.9392750671e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.1795883902e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.9224623008e-14
-8.4372812500e+00		-4.4956052529e-13
-7.4997500000e+00		-7.8880772999e-11
-6.5622187500e+00		-3.1028125479e-10
-5.6246875000e+00		-7.8664276022e-10
-4.6871562500e+00		-1.6644093979e-09
-3.7496250000e+00		-3.1229960026e-09
-2.8120937500e+00		-5.2433330655e-09
-1.8745625000e+00		-7.7795601178e-09
-9.3703125000e-01		-9.9913907951e-09
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		-9.9895914249e-09
1.8755625000e+00		-7.7768120140e-09
2.8130937500e+00		-5.2407772185e-09
3.7506250000e+00		-3.1211489598e-09
4.6881562500e+00		-1.6631608946e-09
5.6256875000e+00		-7.8594605397e-10
6.5632187500e+00		-3.0992545947e-10
7.5007500000e+00		-7.8714443838e-11
8.4382812500e+00		-4.4809069583e-13
9.3758125000e+00		-7.9193964417e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.1789628964e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.3567630833e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1964789726e-13
-8.4372812500e+00		-9.2456362300e-13
-7.4997500000e+00		-1.1853689461e-10
-6.5622187500e+00		-4.5793448273e-10
-5.6246875000e+00		-1.1567520177e-09
-4.6871562500e+00		-2.4404501273e-09
-3.7496250000e+00		-4.5694843518e-09
-2.8120937500e+00		-7.6610969911e-09
-1.8745625000e+00		-1.1357338791e-08
-9.3703125000e-01		-1.4583756613e-08
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		-1.4581151242e-08
1.8755625000e+00		-1.1353361015e-08
2.8130937500e+00		-7.6573577921e-09
3.7506250000e+00		-4.5667839078e-09
4.6881562500e+00		-2.4386243745e-09
5.6256875000e+00		-1.1557304428e-09
6.5632187500e+00		-4.5738355151e-10
7.5007500000e+00		-1.1828750059e-10
8.4382812500e+00		-9.2130194760e-13
9.3758125000e+00		-1.1959783966e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.3555189648e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-6.5324048845e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.6081736260e-13
-8.4372812500e+00		-1.5626808934e-12
-7.4997500000e+00		-1.5842905375e-10
-6.5622187500e+00		-6.3981832114e-10
-5.6246875000e+00		-1.6106293813e-09
-4.6871562500e+00		-3.3894076219e-09
-3.7496250000e+00		-6.3357483621e-09
-2.8120937500e+00		-1.0612449181e-08
-1.8745625000e+00		-1.5722428318e-08
-9.3703125000e-01		-2.0194326494e-08
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		-2.0190730830e-08
1.8755625000e+00		-1.5716948712e-08
2.8130937500e+00		-1.0607259533e-08
3.7506250000e+00		-6.3319786536e-09
4.6881562500e+00		-3.3868929545e-09
5.6256875000e+00		-1.6092140327e-09
6.5632187500e+00		-6.3902447726e-10
7.5007500000e+00		-1.5809618242e-10
8.4382812500e+00		-1.5569368373e-12
9.3758125000e+00		-1.6074722326e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-6.5305481741e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-8.7040462658e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.0285498010e-13
-8.4372812500e+00		-2.3641962753e-12
-7.4997500000e+00		-1.9987799644e-10
-6.5622187500e+00		-8.1444522354e-10
-5.6246875000e+00		-2.0414125150e-09
-4.6871562500e+00		-4.2829613813e-09
-3.7496250000e+00		-7.9894389242e-09
-2.8120937500e+00		-1.3365422615e-08
-1.8745625000e+00		-1.9788965727e-08
-9.3703125000e-01		-2.5416913574e-08
5.0000000000e-04		-2.7566249737e-08
9.3803125000e-01		-2.5412405638e-08
1.8755625000e+00		-1.9782115512e-08
2.8130937500e+00		-1.3358888473e-08
3.7506250000e+00		-7.9846743519e-09
4.6881562500e+00		-4.2798033048e-09
5.6256875000e+00		-2.0396274453e-09
6.5632187500e+00		-8.1345686447e-10
7.5007500000e+00		-1.9938219391e-10
8.4382812500e+00		-2.3551919317e-12
9.3758125000e+00		-2.0276025104e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.7015927956e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.0869230050e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.4589365825e-13
-8.4372812500e+00		-3.3362692577e-12
-7.4997500000e+00		-2.4955660187e-10
-6.5622187500e+00		-9.6442612299e-10
-5.6246875000e+00		-2.4502154894e-09
-4.6871562500e+00		-5.1254606880e-09
-3.7496250000e+00		-9.0070192881e-09
-2.8120937500e+00		-1.5005701924e-08
-1.8745625000e+00		-2.2090493615e-08
-9.3703125000e-01		-2.8543463371e-08
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		-2.8538498879e-08
1.8755625000e+00		-2.2082933205e-08
2.8130937500e+00		-1.4998385368e-08
3.7506250000e+00		-9.0016906325e-09
4.6881562500e+00		-5.1217045150e-09
5.6256875000e+00		-2.4480873583e-09
6.5632187500e+00		-9.6324915213e-10
7.5007500000e+00		-2.4895977012e-10
8.4382812500e+00		-3.3232033614e-12
9.3758125000e+00		-2.4574575395e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0866161980e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.3024843293e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.9014462834e-13
-8.4372812500e+00		-4.4856549902e-12
-7.4997500000e+00		-2.9899353123e-10
-6.5622187500e+00		-1.0894669112e-09
-5.6246875000e+00		-2.8354435033e-09
-4.6871562500e+00		-5.5914959002e-09
-3.7496250000e+00		-1.1103513944e-08
-2.8120937500e+00		-1.8530967572e-08
-1.8745625000e+00		-2.7340748309e-08
-9.3703125000e-01		-3.5304914500e-08
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		-3.5298800467e-08
1.8755625000e+00		-2.7331324446e-08
2.8130937500e+00		-1.8521911584e-08
3.7506250000e+00		-1.1096901231e-08
4.6881562500e+00		-5.5874648074e-09
5.6256875000e+00		-2.8331380197e-09
6.5632187500e+00		-1.0881846332e-09
7.5007500000e+00		-2.9829666101e-10
8.4382812500e+00		-4.4677827476e-12
9.3758125000e+00		-2.8991037927e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3021159303e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/scon_1__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-5.6622988024e-09
-6.4945410093e+00		-2.7187684861e-08
-4.8706892506e+00		-8.6973318079e-08
-3.2468374920e+00		-1.8473875622e-07
-1.6229857333e+00		-7.3872321937e-07
8.6602540378e-04		-5.5933917348e-09
1.6247177841e+00		7.4329566423e-07
3.2485695428e+00		1.8474860172e-07
4.8724213015e+00		8.6887786518e-08
6.4962730601e+00		2.7149716672e-08
8.1201248188e+00		6.4028014030e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.3241042110e-09
-6.4945410093e+00		-5.5187687375e-08
-4.8706892506e+00		-1.7218302605e-07
-3.2468374920e+00		-3.9679742290e-07
-1.6229857333e+00		-1.3511178417e-06
8.6602540378e-04		-1.0867346195e-08
1.6247177841e+00		1.3598134800e-06
3.2485695428e+00		3.9696164155e-07
4.8724213015e+00		1.7201420362e-07
6.4962730601e+00		5.5119058123e-08
8.1201248188e+00		1.0706378200e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1228827663e-08
-6.4945410093e+00		-8.3893992022e-08
-4.8706892506e+00		-2.5516070737e-07
-3.2468374920e+00		-6.2817696945e-07
-1.6229857333e+00		-1.8399594318e-06
8.6602540378e-04		-1.5847915523e-08
1.6247177841e+00		1.8523607269e-06
3.2485695428e+00		6.2862277064e-07
4.8724213015e+00		2.5491459458e-07
6.4962730601e+00		8.3797476401e-08
8.1201248188e+00		1.3161958801e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		7.2552438453e-11
-1.9485355079e+01		8.5978632255e-11
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1221664119e-08
-6.4945410093e+00		-1.1307742589e-07
-4.8706892506e+00		-3.3544290119e-07
-3.2468374920e+00		-8.8475943387e-07
-1.6229857333e+00		-2.1871879175e-06
8.6602540378e-04		-2.1922773110e-08
1.6247177841e+00		2.2062593569e-06
3.2485695428e+00		8.8425479227e-07
4.8724213015e+00		3.3512549232e-07
6.4962730601e+00		1.1295076005e-07
8.1201248188e+00		1.3908569948e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		-8.5962312450e-11
2.1110938888e+01		-7.2539789088e-11
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		1.0357869184e-10
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.4171537381e-09
-6.4945410093e+00		-1.4239771158e-07
-4.8706892506e+00		-4.1279831090e-07
-3.2468374920e+00		-1.1663842092e-06
-1.6229857333e+00		-2.3657290990e-06
8.6602540378e-04		-2.7566249737e-08
1.6247177841e+00		2.3907990754e-06
3.2485695428e+00		1.1651419938e-06
4.8724213015e+00		4.1241034176e-07
6.4962730601e+00		1.4223922458e-07
8.1201248188e+00		1.2720204006e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		-1.0355713198e-10
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-6.0723305628e-09
-6.4945410093e+00		-1.7138207955e-07
-4.8706892506e+00		-4.8752005673e-07
-3.2468374920e+00		-1.4701205506e-06
-1.6229857333e+00		-2.3942717231e-06
8.6602540378e-04		-3.0695398405e-08
1.6247177841e+00		2.4242775663e-06
3.2485695428e+00		1.4678720659e-06
4.8724213015e+00		4.8705240264e-07
6.4962730601e+00		1.7118923333e-07
8.1201248188e+00		9.8453496282e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		7.2324928340e-11
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		1.0424838083e-10
-1.6237651561e+01		1.2782323377e-10
-1.4613799803e+01		1.6045027949e-10
-1.2989948044e+01		2.0708352135e-10
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.4838204093e-09
-6.4945410093e+00		-2.0029606275e-07
-4.8706892506e+00		-5.5945473180e-07
-3.2468374920e+00		-1.7879408068e-06
-1.6229857333e+00		-2.2877539840e-06
8.6602540378e-04		-3.8006461949e-08
1.6247177841e+00		2.3249601657e-06
3.2485695428e+00		1.7851921727e-06
4.8724213015e+00		5.5889529018e-07
6.4962730601e+00		2.0005146346e-07
8.1201248188e+00		5.6476507285e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		-2.0702294952e-10
1.4615531854e+01		-1.6040889378e-10
1.6239383612e+01		-1.2779380354e-10
1.7863235371e+01		-1.0422663557e-10
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		-7.2312327213e-11
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/scon_1__maximum.xg <==
"scon[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000008718697
0.7031484375000	0.0000015632917
1.0547226562500	0.0000020825223
1.4062968750000	0.0000024272908
1.7578710937500	0.0000025602245
2.1094453125000	0.0000025397000
2.4610195312500	0.0000030748682


==> anc/GRHydro_example_check/benchmark_results/scon_1__minimum.xg <==
"scon[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000008661671
0.7031484375000	-0.0000015525736
1.0547226562500	-0.0000020674335
1.4062968750000	-0.0000024044625
1.7578710937500	-0.0000025305833
2.1094453125000	-0.0000025420849
2.4610195312500	-0.0000030778076


==> anc/GRHydro_example_check/benchmark_results/scon_1__norm1.xg <==
"scon[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000057599
0.7031484375000	0.0000000112613
1.0547226562500	0.0000000164721
1.4062968750000	0.0000000213339
1.7578710937500	0.0000000258160
2.1094453125000	0.0000000299205
2.4610195312500	0.0000000336524


==> anc/GRHydro_example_check/benchmark_results/scon_1__norm2.xg <==
"scon[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000371226
0.7031484375000	0.0000000707743
1.0547226562500	0.0000001011842
1.4062968750000	0.0000001281676
1.7578710937500	0.0000001518665
2.1094453125000	0.0000001733316
2.4610195312500	0.0000001934355


==> anc/GRHydro_example_check/benchmark_results/scon_1__x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.9407103355e-14
-8.4372812500e+00		-1.4040606646e-13
-7.4997500000e+00		-3.9367847392e-11
-6.5622187500e+00		-1.5771428457e-10
-5.6246875000e+00		-4.0137668286e-10
-4.6871562500e+00		-8.5178687817e-10
-3.7496250000e+00		-1.6017307124e-09
-2.8120937500e+00		-2.6931904713e-09
-1.8745625000e+00		-3.9994285064e-09
-9.3703125000e-01		-5.1375157667e-09
5.0000000000e-04		-5.5933917348e-09
9.3803125000e-01		-5.1365839652e-09
1.8755625000e+00		-3.9980057920e-09
2.8130937500e+00		-2.6918788670e-09
3.7506250000e+00		-1.6007819538e-09
4.6881562500e+00		-8.5114604180e-10
5.6256875000e+00		-4.0102003959e-10
6.5632187500e+00		-1.5753260014e-10
7.5007500000e+00		-3.9284655481e-11
8.4382812500e+00		-1.4002697806e-13
9.3758125000e+00		-3.9392750671e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.1795883902e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.9224623008e-14
-8.4372812500e+00		-4.4956052529e-13
-7.4997500000e+00		-7.8880773000e-11
-6.5622187500e+00		-3.1028125479e-10
-5.6246875000e+00		-7.8664276023e-10
-4.6871562500e+00		-1.6644093979e-09
-3.7496250000e+00		-3.1229960026e-09
-2.8120937500e+00		-5.2433330655e-09
-1.8745625000e+00		-7.7795601177e-09
-9.3703125000e-01		-9.9913907951e-09
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		-9.9895914249e-09
1.8755625000e+00		-7.7768120140e-09
2.8130937500e+00		-5.2407772186e-09
3.7506250000e+00		-3.1211489598e-09
4.6881562500e+00		-1.6631608946e-09
5.6256875000e+00		-7.8594605397e-10
6.5632187500e+00		-3.0992545947e-10
7.5007500000e+00		-7.8714443838e-11
8.4382812500e+00		-4.4809069583e-13
9.3758125000e+00		-7.9193964417e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.1789628964e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.3567630833e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1964789726e-13
-8.4372812500e+00		-9.2456362300e-13
-7.4997500000e+00		-1.1853689461e-10
-6.5622187500e+00		-4.5793448273e-10
-5.6246875000e+00		-1.1567520177e-09
-4.6871562500e+00		-2.4404501273e-09
-3.7496250000e+00		-4.5694843518e-09
-2.8120937500e+00		-7.6610969911e-09
-1.8745625000e+00		-1.1357338791e-08
-9.3703125000e-01		-1.4583756613e-08
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		-1.4581151242e-08
1.8755625000e+00		-1.1353361015e-08
2.8130937500e+00		-7.6573577921e-09
3.7506250000e+00		-4.5667839078e-09
4.6881562500e+00		-2.4386243745e-09
5.6256875000e+00		-1.1557304428e-09
6.5632187500e+00		-4.5738355152e-10
7.5007500000e+00		-1.1828750059e-10
8.4382812500e+00		-9.2130194761e-13
9.3758125000e+00		-1.1959783966e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.3555189648e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-6.5324048845e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.6081736260e-13
-8.4372812500e+00		-1.5626808934e-12
-7.4997500000e+00		-1.5842905375e-10
-6.5622187500e+00		-6.3981832113e-10
-5.6246875000e+00		-1.6106293813e-09
-4.6871562500e+00		-3.3894076219e-09
-3.7496250000e+00		-6.3357483621e-09
-2.8120937500e+00		-1.0612449181e-08
-1.8745625000e+00		-1.5722428318e-08
-9.3703125000e-01		-2.0194326494e-08
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		-2.0190730830e-08
1.8755625000e+00		-1.5716948712e-08
2.8130937500e+00		-1.0607259533e-08
3.7506250000e+00		-6.3319786536e-09
4.6881562500e+00		-3.3868929545e-09
5.6256875000e+00		-1.6092140327e-09
6.5632187500e+00		-6.3902447726e-10
7.5007500000e+00		-1.5809618242e-10
8.4382812500e+00		-1.5569368373e-12
9.3758125000e+00		-1.6074722326e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-6.5305481741e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-8.7040462658e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.0285498010e-13
-8.4372812500e+00		-2.3641962753e-12
-7.4997500000e+00		-1.9987799644e-10
-6.5622187500e+00		-8.1444522354e-10
-5.6246875000e+00		-2.0414125150e-09
-4.6871562500e+00		-4.2829613813e-09
-3.7496250000e+00		-7.9894389242e-09
-2.8120937500e+00		-1.3365422615e-08
-1.8745625000e+00		-1.9788965727e-08
-9.3703125000e-01		-2.5416913574e-08
5.0000000000e-04		-2.7566249737e-08
9.3803125000e-01		-2.5412405638e-08
1.8755625000e+00		-1.9782115512e-08
2.8130937500e+00		-1.3358888473e-08
3.7506250000e+00		-7.9846743519e-09
4.6881562500e+00		-4.2798033048e-09
5.6256875000e+00		-2.0396274453e-09
6.5632187500e+00		-8.1345686447e-10
7.5007500000e+00		-1.9938219391e-10
8.4382812500e+00		-2.3551919317e-12
9.3758125000e+00		-2.0276025104e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.7015927956e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.0869230050e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.4589365826e-13
-8.4372812500e+00		-3.3362692577e-12
-7.4997500000e+00		-2.4955660187e-10
-6.5622187500e+00		-9.6442612300e-10
-5.6246875000e+00		-2.4502154895e-09
-4.6871562500e+00		-5.1254606880e-09
-3.7496250000e+00		-9.0070192882e-09
-2.8120937500e+00		-1.5005701924e-08
-1.8745625000e+00		-2.2090493615e-08
-9.3703125000e-01		-2.8543463371e-08
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		-2.8538498879e-08
1.8755625000e+00		-2.2082933205e-08
2.8130937500e+00		-1.4998385368e-08
3.7506250000e+00		-9.0016906325e-09
4.6881562500e+00		-5.1217045150e-09
5.6256875000e+00		-2.4480873583e-09
6.5632187500e+00		-9.6324915214e-10
7.5007500000e+00		-2.4895977012e-10
8.4382812500e+00		-3.3232033614e-12
9.3758125000e+00		-2.4574575395e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0866161980e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.3024843293e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.9014462834e-13
-8.4372812500e+00		-4.4856549902e-12
-7.4997500000e+00		-2.9899353123e-10
-6.5622187500e+00		-1.0894669113e-09
-5.6246875000e+00		-2.8354435033e-09
-4.6871562500e+00		-5.5914959002e-09
-3.7496250000e+00		-1.1103513944e-08
-2.8120937500e+00		-1.8530967572e-08
-1.8745625000e+00		-2.7340748309e-08
-9.3703125000e-01		-3.5304914500e-08
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		-3.5298800467e-08
1.8755625000e+00		-2.7331324446e-08
2.8130937500e+00		-1.8521911584e-08
3.7506250000e+00		-1.1096901231e-08
4.6881562500e+00		-5.5874648074e-09
5.6256875000e+00		-2.8331380197e-09
6.5632187500e+00		-1.0881846332e-09
7.5007500000e+00		-2.9829666102e-10
8.4382812500e+00		-4.4677827477e-12
9.3758125000e+00		-2.8991037927e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3021159303e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/scon_1__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.4566992725e-10
-8.4372812500e+00		-8.0462411708e-09
-7.4997500000e+00		-6.5871510705e-09
-6.5622187500e+00		-1.1477580190e-07
-5.6246875000e+00		-1.3961406208e-07
-4.6871562500e+00		-2.2920791209e-07
-3.7496250000e+00		-3.2814789791e-07
-2.8120937500e+00		-3.7997697484e-07
-1.8745625000e+00		-3.6460653098e-07
-9.3703125000e-01		-8.6616706257e-07
5.0000000000e-04		-5.5933917348e-09
9.3803125000e-01		8.7186968620e-07
1.8755625000e+00		3.6489152575e-07
2.8130937500e+00		3.7996442142e-07
3.7506250000e+00		3.2805365359e-07
4.6881562500e+00		2.2910065422e-07
5.6256875000e+00		1.3953419701e-07
6.5632187500e+00		1.1478803904e-07
7.5007500000e+00		6.3537422936e-09
8.4382812500e+00		7.9987255272e-09
9.3758125000e+00		-7.4555267597e-10
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		4.9821567831e-10
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.4772893877e-09
-8.4372812500e+00		-1.4511081402e-08
-7.4997500000e+00		-1.3903562535e-08
-6.5622187500e+00		-2.2584956441e-07
-5.6246875000e+00		-2.7427681532e-07
-4.6871562500e+00		-4.4597061445e-07
-3.7496250000e+00		-6.3427593346e-07
-2.8120937500e+00		-7.2518945068e-07
-1.8745625000e+00		-7.5457361757e-07
-9.3703125000e-01		-1.5525736392e-06
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		1.5632916605e-06
1.8755625000e+00		7.5544942517e-07
2.8130937500e+00		7.2517165027e-07
3.7506250000e+00		6.3409797907e-07
4.6881562500e+00		4.4576475183e-07
5.6256875000e+00		2.7412557712e-07
6.5632187500e+00		2.2585680788e-07
7.5007500000e+00		1.3448403131e-08
8.4382812500e+00		1.4421775675e-08
9.3758125000e+00		-1.4771477235e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.9811619363e-10
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		9.9553729674e-10
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.2028250232e-09
-8.4372812500e+00		-1.9446149752e-08
-7.4997500000e+00		-2.1953341604e-08
-6.5622187500e+00		-3.3315724655e-07
-5.6246875000e+00		-4.0401032066e-07
-4.6871562500e+00		-6.5055394683e-07
-3.7496250000e+00		-9.1756007293e-07
-2.8120937500e+00		-1.0352503273e-06
-1.8745625000e+00		-1.1546144580e-06
-9.3703125000e-01		-2.0674335149e-06
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		2.0825223312e-06
1.8755625000e+00		1.1563298563e-06
2.8130937500e+00		1.0352484427e-06
3.7506250000e+00		9.1731082179e-07
4.6881562500e+00		6.5025860320e-07
5.6256875000e+00		4.0379454694e-07
6.5632187500e+00		3.3314407866e-07
7.5007500000e+00		2.1288096838e-08
8.4382812500e+00		1.9320561193e-08
9.3758125000e+00		-2.2026798942e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-9.9533847162e-10
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.4919259082e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.9257441373e-09
-8.4372812500e+00		-2.2901290619e-08
-7.4997500000e+00		-3.0789381064e-08
-6.5622187500e+00		-4.3664129555e-07
-5.6246875000e+00		-5.2875082931e-07
-4.6871562500e+00		-8.4309765454e-07
-3.7496250000e+00		-1.1773827694e-06
-2.8120937500e+00		-1.3098734070e-06
-1.8745625000e+00		-1.5634062535e-06
-9.3703125000e-01		-2.4044625384e-06
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		2.4272907969e-06
1.8755625000e+00		1.5636090742e-06
2.8130937500e+00		1.3099022135e-06
3.7506250000e+00		1.1770768362e-06
4.6881562500e+00		8.4272223421e-07
5.6256875000e+00		5.2847600617e-07
6.5632187500e+00		4.3659437284e-07
7.5007500000e+00		2.9925104427e-08
8.4382812500e+00		2.2744787043e-08
9.3758125000e+00		-2.9256145468e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.4916279510e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.9865715141e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6489422369e-09
-8.4372812500e+00		-2.4929122379e-08
-7.4997500000e+00		-4.0468918332e-08
-6.5622187500e+00		-5.3628233161e-07
-5.6246875000e+00		-6.4833699432e-07
-4.6871562500e+00		-1.0236767955e-06
-3.7496250000e+00		-1.4128286824e-06
-2.8120937500e+00		-1.5489448389e-06
-1.8745625000e+00		-1.9975776047e-06
-9.3703125000e-01		-2.5305832813e-06
5.0000000000e-04		-2.7566249737e-08
9.3803125000e-01		2.5602244974e-06
1.8755625000e+00		1.9966837080e-06
2.8130937500e+00		1.5490101009e-06
3.7506250000e+00		1.4124960384e-06
4.6881562500e+00		1.0232324130e-06
5.6256875000e+00		6.4800719902e-07
6.5632187500e+00		5.3619020193e-07
7.5007500000e+00		3.9415616631e-08
8.4382812500e+00		2.4746902911e-08
9.3758125000e+00		-3.6488285450e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.9861753688e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.4786888706e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		4.3745733405e-09
-8.4372812500e+00		-2.5584792160e-08
-7.4997500000e+00		-5.1026473418e-08
-6.5622187500e+00		-6.3213343390e-07
-5.6246875000e+00		-7.6257386554e-07
-4.6871562500e+00		-1.1921356296e-06
-3.7496250000e+00		-1.6191614830e-06
-2.8120937500e+00		-1.7578287876e-06
-1.8745625000e+00		-2.4514266048e-06
-9.3703125000e-01		-2.4684946443e-06
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		2.5029128850e-06
1.8755625000e+00		2.4488712465e-06
2.8130937500e+00		1.7579548699e-06
3.7506250000e+00		1.6188101621e-06
4.6881562500e+00		1.1916378199e-06
5.6256875000e+00		7.6219086097e-07
6.5632187500e+00		6.3198517880e-07
7.5007500000e+00		4.9793934304e-08
8.4382812500e+00		2.5381875056e-08
9.3758125000e+00		-4.3744581008e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.4781956417e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.9673608801e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		5.1026644133e-09
-8.4372812500e+00		-2.4923799705e-08
-7.4997500000e+00		-6.2483908231e-08
-6.5622187500e+00		-7.2428604096e-07
-5.6246875000e+00		-8.7128589495e-07
-4.6871562500e+00		-1.3493160272e-06
-3.7496250000e+00		-1.8027667067e-06
-2.8120937500e+00		-1.9380732828e-06
-1.8745625000e+00		-2.9152409786e-06
-9.3703125000e-01		-2.2461178015e-06
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		2.2886235572e-06
1.8755625000e+00		2.9120048948e-06
2.8130937500e+00		1.9381495621e-06
3.7506250000e+00		1.8023924488e-06
4.6881562500e+00		1.3487732405e-06
5.6256875000e+00		8.7084944235e-07
6.5632187500e+00		7.2407043435e-07
7.5007500000e+00		6.1081393203e-08
8.4382812500e+00		2.4704950604e-08
9.3758125000e+00		-5.1024544694e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.9667721017e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/scon_1__z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.9407103355e-14
-8.4372812500e+00		-1.4040606646e-13
-7.4997500000e+00		-3.9367847392e-11
-6.5622187500e+00		-1.5771428457e-10
-5.6246875000e+00		-4.0137668286e-10
-4.6871562500e+00		-8.5178687817e-10
-3.7496250000e+00		-1.6017307124e-09
-2.8120937500e+00		-2.6931904713e-09
-1.8745625000e+00		-3.9994285065e-09
-9.3703125000e-01		-5.1375157667e-09
5.0000000000e-04		-5.5933917348e-09
9.3803125000e-01		-5.1365839652e-09
1.8755625000e+00		-3.9980057920e-09
2.8130937500e+00		-2.6918788670e-09
3.7506250000e+00		-1.6007819538e-09
4.6881562500e+00		-8.5114604180e-10
5.6256875000e+00		-4.0102003959e-10
6.5632187500e+00		-1.5753260014e-10
7.5007500000e+00		-3.9284655480e-11
8.4382812500e+00		-1.4002697806e-13
9.3758125000e+00		-3.9392750671e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.1795883902e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.9224623008e-14
-8.4372812500e+00		-4.4956052529e-13
-7.4997500000e+00		-7.8880772999e-11
-6.5622187500e+00		-3.1028125479e-10
-5.6246875000e+00		-7.8664276022e-10
-4.6871562500e+00		-1.6644093979e-09
-3.7496250000e+00		-3.1229960026e-09
-2.8120937500e+00		-5.2433330655e-09
-1.8745625000e+00		-7.7795601178e-09
-9.3703125000e-01		-9.9913907951e-09
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		-9.9895914249e-09
1.8755625000e+00		-7.7768120140e-09
2.8130937500e+00		-5.2407772185e-09
3.7506250000e+00		-3.1211489598e-09
4.6881562500e+00		-1.6631608946e-09
5.6256875000e+00		-7.8594605397e-10
6.5632187500e+00		-3.0992545947e-10
7.5007500000e+00		-7.8714443838e-11
8.4382812500e+00		-4.4809069583e-13
9.3758125000e+00		-7.9193964417e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.1789628964e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.3567630833e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1964789726e-13
-8.4372812500e+00		-9.2456362300e-13
-7.4997500000e+00		-1.1853689461e-10
-6.5622187500e+00		-4.5793448273e-10
-5.6246875000e+00		-1.1567520177e-09
-4.6871562500e+00		-2.4404501273e-09
-3.7496250000e+00		-4.5694843518e-09
-2.8120937500e+00		-7.6610969911e-09
-1.8745625000e+00		-1.1357338791e-08
-9.3703125000e-01		-1.4583756613e-08
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		-1.4581151242e-08
1.8755625000e+00		-1.1353361015e-08
2.8130937500e+00		-7.6573577921e-09
3.7506250000e+00		-4.5667839078e-09
4.6881562500e+00		-2.4386243745e-09
5.6256875000e+00		-1.1557304428e-09
6.5632187500e+00		-4.5738355151e-10
7.5007500000e+00		-1.1828750059e-10
8.4382812500e+00		-9.2130194760e-13
9.3758125000e+00		-1.1959783966e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.3555189648e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-6.5324048845e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.6081736260e-13
-8.4372812500e+00		-1.5626808934e-12
-7.4997500000e+00		-1.5842905375e-10
-6.5622187500e+00		-6.3981832114e-10
-5.6246875000e+00		-1.6106293813e-09
-4.6871562500e+00		-3.3894076219e-09
-3.7496250000e+00		-6.3357483621e-09
-2.8120937500e+00		-1.0612449181e-08
-1.8745625000e+00		-1.5722428318e-08
-9.3703125000e-01		-2.0194326494e-08
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		-2.0190730830e-08
1.8755625000e+00		-1.5716948712e-08
2.8130937500e+00		-1.0607259533e-08
3.7506250000e+00		-6.3319786536e-09
4.6881562500e+00		-3.3868929545e-09
5.6256875000e+00		-1.6092140327e-09
6.5632187500e+00		-6.3902447726e-10
7.5007500000e+00		-1.5809618242e-10
8.4382812500e+00		-1.5569368373e-12
9.3758125000e+00		-1.6074722326e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-6.5305481741e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-8.7040462658e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.0285498010e-13
-8.4372812500e+00		-2.3641962753e-12
-7.4997500000e+00		-1.9987799644e-10
-6.5622187500e+00		-8.1444522354e-10
-5.6246875000e+00		-2.0414125150e-09
-4.6871562500e+00		-4.2829613813e-09
-3.7496250000e+00		-7.9894389242e-09
-2.8120937500e+00		-1.3365422615e-08
-1.8745625000e+00		-1.9788965727e-08
-9.3703125000e-01		-2.5416913574e-08
5.0000000000e-04		-2.7566249737e-08
9.3803125000e-01		-2.5412405638e-08
1.8755625000e+00		-1.9782115512e-08
2.8130937500e+00		-1.3358888473e-08
3.7506250000e+00		-7.9846743519e-09
4.6881562500e+00		-4.2798033048e-09
5.6256875000e+00		-2.0396274453e-09
6.5632187500e+00		-8.1345686447e-10
7.5007500000e+00		-1.9938219391e-10
8.4382812500e+00		-2.3551919317e-12
9.3758125000e+00		-2.0276025104e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.7015927956e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.0869230050e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.4589365825e-13
-8.4372812500e+00		-3.3362692577e-12
-7.4997500000e+00		-2.4955660187e-10
-6.5622187500e+00		-9.6442612299e-10
-5.6246875000e+00		-2.4502154894e-09
-4.6871562500e+00		-5.1254606880e-09
-3.7496250000e+00		-9.0070192881e-09
-2.8120937500e+00		-1.5005701924e-08
-1.8745625000e+00		-2.2090493615e-08
-9.3703125000e-01		-2.8543463371e-08
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		-2.8538498879e-08
1.8755625000e+00		-2.2082933205e-08
2.8130937500e+00		-1.4998385368e-08
3.7506250000e+00		-9.0016906325e-09
4.6881562500e+00		-5.1217045150e-09
5.6256875000e+00		-2.4480873583e-09
6.5632187500e+00		-9.6324915213e-10
7.5007500000e+00		-2.4895977012e-10
8.4382812500e+00		-3.3232033614e-12
9.3758125000e+00		-2.4574575395e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0866161980e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.3024843293e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.9014462834e-13
-8.4372812500e+00		-4.4856549902e-12
-7.4997500000e+00		-2.9899353123e-10
-6.5622187500e+00		-1.0894669112e-09
-5.6246875000e+00		-2.8354435033e-09
-4.6871562500e+00		-5.5914959002e-09
-3.7496250000e+00		-1.1103513944e-08
-2.8120937500e+00		-1.8530967572e-08
-1.8745625000e+00		-2.7340748309e-08
-9.3703125000e-01		-3.5304914500e-08
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		-3.5298800467e-08
1.8755625000e+00		-2.7331324446e-08
2.8130937500e+00		-1.8521911584e-08
3.7506250000e+00		-1.1096901231e-08
4.6881562500e+00		-5.5874648074e-09
5.6256875000e+00		-2.8331380197e-09
6.5632187500e+00		-1.0881846332e-09
7.5007500000e+00		-2.9829666101e-10
8.4382812500e+00		-4.4677827476e-12
9.3758125000e+00		-2.8991037927e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3021159303e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/scon_2__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-5.6622988024e-09
-6.4945410093e+00		-2.7187684861e-08
-4.8706892506e+00		-8.6973318079e-08
-3.2468374920e+00		-1.8473875622e-07
-1.6229857333e+00		-7.3872321937e-07
8.6602540378e-04		-5.5933917347e-09
1.6247177841e+00		7.4329566423e-07
3.2485695428e+00		1.8474860172e-07
4.8724213015e+00		8.6887786518e-08
6.4962730601e+00		2.7149716672e-08
8.1201248188e+00		6.4028014030e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.3241042110e-09
-6.4945410093e+00		-5.5187687375e-08
-4.8706892506e+00		-1.7218302605e-07
-3.2468374920e+00		-3.9679742290e-07
-1.6229857333e+00		-1.3511178417e-06
8.6602540378e-04		-1.0867346195e-08
1.6247177841e+00		1.3598134800e-06
3.2485695428e+00		3.9696164155e-07
4.8724213015e+00		1.7201420362e-07
6.4962730601e+00		5.5119058123e-08
8.1201248188e+00		1.0706378200e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1228827663e-08
-6.4945410093e+00		-8.3893992022e-08
-4.8706892506e+00		-2.5516070737e-07
-3.2468374920e+00		-6.2817696945e-07
-1.6229857333e+00		-1.8399594318e-06
8.6602540378e-04		-1.5847915523e-08
1.6247177841e+00		1.8523607269e-06
3.2485695428e+00		6.2862277064e-07
4.8724213015e+00		2.5491459458e-07
6.4962730601e+00		8.3797476401e-08
8.1201248188e+00		1.3161958801e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		7.2552438453e-11
-1.9485355079e+01		8.5978632255e-11
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1221664119e-08
-6.4945410093e+00		-1.1307742589e-07
-4.8706892506e+00		-3.3544290119e-07
-3.2468374920e+00		-8.8475943387e-07
-1.6229857333e+00		-2.1871879175e-06
8.6602540378e-04		-2.1922773110e-08
1.6247177841e+00		2.2062593569e-06
3.2485695428e+00		8.8425479227e-07
4.8724213015e+00		3.3512549232e-07
6.4962730601e+00		1.1295076005e-07
8.1201248188e+00		1.3908569948e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		-8.5962312450e-11
2.1110938888e+01		-7.2539789088e-11
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		1.0357869184e-10
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.4171537381e-09
-6.4945410093e+00		-1.4239771158e-07
-4.8706892506e+00		-4.1279831090e-07
-3.2468374920e+00		-1.1663842092e-06
-1.6229857333e+00		-2.3657290990e-06
8.6602540378e-04		-2.7566249737e-08
1.6247177841e+00		2.3907990754e-06
3.2485695428e+00		1.1651419938e-06
4.8724213015e+00		4.1241034176e-07
6.4962730601e+00		1.4223922458e-07
8.1201248188e+00		1.2720204006e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		-1.0355713198e-10
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-6.0723305628e-09
-6.4945410093e+00		-1.7138207955e-07
-4.8706892506e+00		-4.8752005673e-07
-3.2468374920e+00		-1.4701205506e-06
-1.6229857333e+00		-2.3942717231e-06
8.6602540378e-04		-3.0695398405e-08
1.6247177841e+00		2.4242775663e-06
3.2485695428e+00		1.4678720659e-06
4.8724213015e+00		4.8705240264e-07
6.4962730601e+00		1.7118923333e-07
8.1201248188e+00		9.8453496282e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		7.2324928340e-11
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		1.0424838083e-10
-1.6237651561e+01		1.2782323377e-10
-1.4613799803e+01		1.6045027949e-10
-1.2989948044e+01		2.0708352135e-10
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.4838204093e-09
-6.4945410093e+00		-2.0029606275e-07
-4.8706892506e+00		-5.5945473180e-07
-3.2468374920e+00		-1.7879408068e-06
-1.6229857333e+00		-2.2877539840e-06
8.6602540378e-04		-3.8006461949e-08
1.6247177841e+00		2.3249601657e-06
3.2485695428e+00		1.7851921727e-06
4.8724213015e+00		5.5889529018e-07
6.4962730601e+00		2.0005146346e-07
8.1201248188e+00		5.6476507285e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		-2.0702294952e-10
1.4615531854e+01		-1.6040889378e-10
1.6239383612e+01		-1.2779380354e-10
1.7863235371e+01		-1.0422663557e-10
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		-7.2312327213e-11
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/scon_2__maximum.xg <==
"scon[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000008718697
0.7031484375000	0.0000015632917
1.0547226562500	0.0000020825223
1.4062968750000	0.0000024272908
1.7578710937500	0.0000025602245
2.1094453125000	0.0000025397000
2.4610195312500	0.0000030748682


==> anc/GRHydro_example_check/benchmark_results/scon_2__minimum.xg <==
"scon[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000008661671
0.7031484375000	-0.0000015525736
1.0547226562500	-0.0000020674335
1.4062968750000	-0.0000024044625
1.7578710937500	-0.0000025305833
2.1094453125000	-0.0000025420849
2.4610195312500	-0.0000030778076


==> anc/GRHydro_example_check/benchmark_results/scon_2__norm1.xg <==
"scon[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000057599
0.7031484375000	0.0000000112613
1.0547226562500	0.0000000164721
1.4062968750000	0.0000000213339
1.7578710937500	0.0000000258160
2.1094453125000	0.0000000299205
2.4610195312500	0.0000000336524


==> anc/GRHydro_example_check/benchmark_results/scon_2__norm2.xg <==
"scon[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000371226
0.7031484375000	0.0000000707743
1.0547226562500	0.0000001011842
1.4062968750000	0.0000001281676
1.7578710937500	0.0000001518665
2.1094453125000	0.0000001733316
2.4610195312500	0.0000001934355


==> anc/GRHydro_example_check/benchmark_results/scon_2__x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.9407103355e-14
-8.4372812500e+00		-1.4040606646e-13
-7.4997500000e+00		-3.9367847392e-11
-6.5622187500e+00		-1.5771428457e-10
-5.6246875000e+00		-4.0137668286e-10
-4.6871562500e+00		-8.5178687817e-10
-3.7496250000e+00		-1.6017307124e-09
-2.8120937500e+00		-2.6931904713e-09
-1.8745625000e+00		-3.9994285064e-09
-9.3703125000e-01		-5.1375157667e-09
5.0000000000e-04		-5.5933917347e-09
9.3803125000e-01		-5.1365839652e-09
1.8755625000e+00		-3.9980057920e-09
2.8130937500e+00		-2.6918788670e-09
3.7506250000e+00		-1.6007819538e-09
4.6881562500e+00		-8.5114604180e-10
5.6256875000e+00		-4.0102003959e-10
6.5632187500e+00		-1.5753260014e-10
7.5007500000e+00		-3.9284655481e-11
8.4382812500e+00		-1.4002697806e-13
9.3758125000e+00		-3.9392750671e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.1795883902e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.9224623008e-14
-8.4372812500e+00		-4.4956052529e-13
-7.4997500000e+00		-7.8880772999e-11
-6.5622187500e+00		-3.1028125479e-10
-5.6246875000e+00		-7.8664276022e-10
-4.6871562500e+00		-1.6644093979e-09
-3.7496250000e+00		-3.1229960026e-09
-2.8120937500e+00		-5.2433330655e-09
-1.8745625000e+00		-7.7795601177e-09
-9.3703125000e-01		-9.9913907951e-09
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		-9.9895914249e-09
1.8755625000e+00		-7.7768120140e-09
2.8130937500e+00		-5.2407772186e-09
3.7506250000e+00		-3.1211489598e-09
4.6881562500e+00		-1.6631608946e-09
5.6256875000e+00		-7.8594605397e-10
6.5632187500e+00		-3.0992545947e-10
7.5007500000e+00		-7.8714443838e-11
8.4382812500e+00		-4.4809069583e-13
9.3758125000e+00		-7.9193964417e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.1789628964e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.3567630833e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1964789726e-13
-8.4372812500e+00		-9.2456362300e-13
-7.4997500000e+00		-1.1853689461e-10
-6.5622187500e+00		-4.5793448273e-10
-5.6246875000e+00		-1.1567520177e-09
-4.6871562500e+00		-2.4404501273e-09
-3.7496250000e+00		-4.5694843518e-09
-2.8120937500e+00		-7.6610969911e-09
-1.8745625000e+00		-1.1357338791e-08
-9.3703125000e-01		-1.4583756613e-08
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		-1.4581151242e-08
1.8755625000e+00		-1.1353361015e-08
2.8130937500e+00		-7.6573577921e-09
3.7506250000e+00		-4.5667839078e-09
4.6881562500e+00		-2.4386243745e-09
5.6256875000e+00		-1.1557304428e-09
6.5632187500e+00		-4.5738355152e-10
7.5007500000e+00		-1.1828750059e-10
8.4382812500e+00		-9.2130194761e-13
9.3758125000e+00		-1.1959783966e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.3555189648e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-6.5324048845e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.6081736260e-13
-8.4372812500e+00		-1.5626808934e-12
-7.4997500000e+00		-1.5842905375e-10
-6.5622187500e+00		-6.3981832113e-10
-5.6246875000e+00		-1.6106293813e-09
-4.6871562500e+00		-3.3894076219e-09
-3.7496250000e+00		-6.3357483621e-09
-2.8120937500e+00		-1.0612449181e-08
-1.8745625000e+00		-1.5722428318e-08
-9.3703125000e-01		-2.0194326494e-08
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		-2.0190730830e-08
1.8755625000e+00		-1.5716948712e-08
2.8130937500e+00		-1.0607259533e-08
3.7506250000e+00		-6.3319786536e-09
4.6881562500e+00		-3.3868929545e-09
5.6256875000e+00		-1.6092140327e-09
6.5632187500e+00		-6.3902447726e-10
7.5007500000e+00		-1.5809618242e-10
8.4382812500e+00		-1.5569368373e-12
9.3758125000e+00		-1.6074722326e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-6.5305481741e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-8.7040462658e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.0285498010e-13
-8.4372812500e+00		-2.3641962753e-12
-7.4997500000e+00		-1.9987799644e-10
-6.5622187500e+00		-8.1444522354e-10
-5.6246875000e+00		-2.0414125150e-09
-4.6871562500e+00		-4.2829613813e-09
-3.7496250000e+00		-7.9894389241e-09
-2.8120937500e+00		-1.3365422615e-08
-1.8745625000e+00		-1.9788965727e-08
-9.3703125000e-01		-2.5416913574e-08
5.0000000000e-04		-2.7566249737e-08
9.3803125000e-01		-2.5412405638e-08
1.8755625000e+00		-1.9782115512e-08
2.8130937500e+00		-1.3358888473e-08
3.7506250000e+00		-7.9846743519e-09
4.6881562500e+00		-4.2798033048e-09
5.6256875000e+00		-2.0396274453e-09
6.5632187500e+00		-8.1345686447e-10
7.5007500000e+00		-1.9938219391e-10
8.4382812500e+00		-2.3551919317e-12
9.3758125000e+00		-2.0276025104e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.7015927956e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.0869230050e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.4589365826e-13
-8.4372812500e+00		-3.3362692577e-12
-7.4997500000e+00		-2.4955660187e-10
-6.5622187500e+00		-9.6442612300e-10
-5.6246875000e+00		-2.4502154895e-09
-4.6871562500e+00		-5.1254606880e-09
-3.7496250000e+00		-9.0070192881e-09
-2.8120937500e+00		-1.5005701924e-08
-1.8745625000e+00		-2.2090493615e-08
-9.3703125000e-01		-2.8543463371e-08
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		-2.8538498879e-08
1.8755625000e+00		-2.2082933205e-08
2.8130937500e+00		-1.4998385368e-08
3.7506250000e+00		-9.0016906325e-09
4.6881562500e+00		-5.1217045150e-09
5.6256875000e+00		-2.4480873583e-09
6.5632187500e+00		-9.6324915214e-10
7.5007500000e+00		-2.4895977012e-10
8.4382812500e+00		-3.3232033614e-12
9.3758125000e+00		-2.4574575395e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0866161980e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.3024843293e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.9014462834e-13
-8.4372812500e+00		-4.4856549902e-12
-7.4997500000e+00		-2.9899353123e-10
-6.5622187500e+00		-1.0894669113e-09
-5.6246875000e+00		-2.8354435033e-09
-4.6871562500e+00		-5.5914959002e-09
-3.7496250000e+00		-1.1103513944e-08
-2.8120937500e+00		-1.8530967572e-08
-1.8745625000e+00		-2.7340748309e-08
-9.3703125000e-01		-3.5304914500e-08
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		-3.5298800467e-08
1.8755625000e+00		-2.7331324446e-08
2.8130937500e+00		-1.8521911584e-08
3.7506250000e+00		-1.1096901231e-08
4.6881562500e+00		-5.5874648075e-09
5.6256875000e+00		-2.8331380197e-09
6.5632187500e+00		-1.0881846332e-09
7.5007500000e+00		-2.9829666102e-10
8.4382812500e+00		-4.4677827477e-12
9.3758125000e+00		-2.8991037927e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3021159303e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/scon_2__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.9407103355e-14
-8.4372812500e+00		-1.4040606646e-13
-7.4997500000e+00		-3.9367847392e-11
-6.5622187500e+00		-1.5771428457e-10
-5.6246875000e+00		-4.0137668286e-10
-4.6871562500e+00		-8.5178687817e-10
-3.7496250000e+00		-1.6017307124e-09
-2.8120937500e+00		-2.6931904713e-09
-1.8745625000e+00		-3.9994285064e-09
-9.3703125000e-01		-5.1375157667e-09
5.0000000000e-04		-5.5933917347e-09
9.3803125000e-01		-5.1365839652e-09
1.8755625000e+00		-3.9980057920e-09
2.8130937500e+00		-2.6918788670e-09
3.7506250000e+00		-1.6007819538e-09
4.6881562500e+00		-8.5114604180e-10
5.6256875000e+00		-4.0102003959e-10
6.5632187500e+00		-1.5753260014e-10
7.5007500000e+00		-3.9284655481e-11
8.4382812500e+00		-1.4002697806e-13
9.3758125000e+00		-3.9392750671e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.1795883902e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.9224623008e-14
-8.4372812500e+00		-4.4956052529e-13
-7.4997500000e+00		-7.8880772999e-11
-6.5622187500e+00		-3.1028125479e-10
-5.6246875000e+00		-7.8664276022e-10
-4.6871562500e+00		-1.6644093979e-09
-3.7496250000e+00		-3.1229960026e-09
-2.8120937500e+00		-5.2433330655e-09
-1.8745625000e+00		-7.7795601177e-09
-9.3703125000e-01		-9.9913907951e-09
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		-9.9895914249e-09
1.8755625000e+00		-7.7768120140e-09
2.8130937500e+00		-5.2407772186e-09
3.7506250000e+00		-3.1211489598e-09
4.6881562500e+00		-1.6631608946e-09
5.6256875000e+00		-7.8594605397e-10
6.5632187500e+00		-3.0992545947e-10
7.5007500000e+00		-7.8714443838e-11
8.4382812500e+00		-4.4809069583e-13
9.3758125000e+00		-7.9193964417e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.1789628964e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.3567630833e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1964789726e-13
-8.4372812500e+00		-9.2456362300e-13
-7.4997500000e+00		-1.1853689461e-10
-6.5622187500e+00		-4.5793448273e-10
-5.6246875000e+00		-1.1567520177e-09
-4.6871562500e+00		-2.4404501273e-09
-3.7496250000e+00		-4.5694843518e-09
-2.8120937500e+00		-7.6610969911e-09
-1.8745625000e+00		-1.1357338791e-08
-9.3703125000e-01		-1.4583756613e-08
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		-1.4581151242e-08
1.8755625000e+00		-1.1353361015e-08
2.8130937500e+00		-7.6573577921e-09
3.7506250000e+00		-4.5667839078e-09
4.6881562500e+00		-2.4386243745e-09
5.6256875000e+00		-1.1557304428e-09
6.5632187500e+00		-4.5738355152e-10
7.5007500000e+00		-1.1828750059e-10
8.4382812500e+00		-9.2130194761e-13
9.3758125000e+00		-1.1959783966e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.3555189648e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-6.5324048845e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.6081736260e-13
-8.4372812500e+00		-1.5626808934e-12
-7.4997500000e+00		-1.5842905375e-10
-6.5622187500e+00		-6.3981832113e-10
-5.6246875000e+00		-1.6106293813e-09
-4.6871562500e+00		-3.3894076219e-09
-3.7496250000e+00		-6.3357483621e-09
-2.8120937500e+00		-1.0612449181e-08
-1.8745625000e+00		-1.5722428318e-08
-9.3703125000e-01		-2.0194326494e-08
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		-2.0190730830e-08
1.8755625000e+00		-1.5716948712e-08
2.8130937500e+00		-1.0607259533e-08
3.7506250000e+00		-6.3319786536e-09
4.6881562500e+00		-3.3868929545e-09
5.6256875000e+00		-1.6092140327e-09
6.5632187500e+00		-6.3902447726e-10
7.5007500000e+00		-1.5809618242e-10
8.4382812500e+00		-1.5569368373e-12
9.3758125000e+00		-1.6074722326e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-6.5305481741e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-8.7040462658e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.0285498010e-13
-8.4372812500e+00		-2.3641962753e-12
-7.4997500000e+00		-1.9987799644e-10
-6.5622187500e+00		-8.1444522354e-10
-5.6246875000e+00		-2.0414125150e-09
-4.6871562500e+00		-4.2829613813e-09
-3.7496250000e+00		-7.9894389241e-09
-2.8120937500e+00		-1.3365422615e-08
-1.8745625000e+00		-1.9788965727e-08
-9.3703125000e-01		-2.5416913574e-08
5.0000000000e-04		-2.7566249737e-08
9.3803125000e-01		-2.5412405638e-08
1.8755625000e+00		-1.9782115512e-08
2.8130937500e+00		-1.3358888473e-08
3.7506250000e+00		-7.9846743519e-09
4.6881562500e+00		-4.2798033048e-09
5.6256875000e+00		-2.0396274453e-09
6.5632187500e+00		-8.1345686447e-10
7.5007500000e+00		-1.9938219391e-10
8.4382812500e+00		-2.3551919317e-12
9.3758125000e+00		-2.0276025104e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.7015927956e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.0869230050e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.4589365826e-13
-8.4372812500e+00		-3.3362692577e-12
-7.4997500000e+00		-2.4955660187e-10
-6.5622187500e+00		-9.6442612300e-10
-5.6246875000e+00		-2.4502154895e-09
-4.6871562500e+00		-5.1254606880e-09
-3.7496250000e+00		-9.0070192881e-09
-2.8120937500e+00		-1.5005701924e-08
-1.8745625000e+00		-2.2090493615e-08
-9.3703125000e-01		-2.8543463371e-08
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		-2.8538498879e-08
1.8755625000e+00		-2.2082933205e-08
2.8130937500e+00		-1.4998385368e-08
3.7506250000e+00		-9.0016906325e-09
4.6881562500e+00		-5.1217045150e-09
5.6256875000e+00		-2.4480873583e-09
6.5632187500e+00		-9.6324915214e-10
7.5007500000e+00		-2.4895977012e-10
8.4382812500e+00		-3.3232033614e-12
9.3758125000e+00		-2.4574575395e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0866161980e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.3024843293e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.9014462834e-13
-8.4372812500e+00		-4.4856549902e-12
-7.4997500000e+00		-2.9899353123e-10
-6.5622187500e+00		-1.0894669113e-09
-5.6246875000e+00		-2.8354435033e-09
-4.6871562500e+00		-5.5914959002e-09
-3.7496250000e+00		-1.1103513944e-08
-2.8120937500e+00		-1.8530967572e-08
-1.8745625000e+00		-2.7340748309e-08
-9.3703125000e-01		-3.5304914500e-08
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		-3.5298800467e-08
1.8755625000e+00		-2.7331324446e-08
2.8130937500e+00		-1.8521911584e-08
3.7506250000e+00		-1.1096901231e-08
4.6881562500e+00		-5.5874648075e-09
5.6256875000e+00		-2.8331380197e-09
6.5632187500e+00		-1.0881846332e-09
7.5007500000e+00		-2.9829666102e-10
8.4382812500e+00		-4.4677827477e-12
9.3758125000e+00		-2.8991037927e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3021159303e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/scon_2__z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.4566992725e-10
-8.4372812500e+00		-8.0462411708e-09
-7.4997500000e+00		-6.5871510705e-09
-6.5622187500e+00		-1.1477580190e-07
-5.6246875000e+00		-1.3961406208e-07
-4.6871562500e+00		-2.2920791209e-07
-3.7496250000e+00		-3.2814789791e-07
-2.8120937500e+00		-3.7997697484e-07
-1.8745625000e+00		-3.6460653098e-07
-9.3703125000e-01		-8.6616706257e-07
5.0000000000e-04		-5.5933917347e-09
9.3803125000e-01		8.7186968620e-07
1.8755625000e+00		3.6489152575e-07
2.8130937500e+00		3.7996442141e-07
3.7506250000e+00		3.2805365359e-07
4.6881562500e+00		2.2910065422e-07
5.6256875000e+00		1.3953419701e-07
6.5632187500e+00		1.1478803904e-07
7.5007500000e+00		6.3537422936e-09
8.4382812500e+00		7.9987255272e-09
9.3758125000e+00		-7.4555267597e-10
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		4.9821567831e-10
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.4772893877e-09
-8.4372812500e+00		-1.4511081402e-08
-7.4997500000e+00		-1.3903562535e-08
-6.5622187500e+00		-2.2584956441e-07
-5.6246875000e+00		-2.7427681532e-07
-4.6871562500e+00		-4.4597061445e-07
-3.7496250000e+00		-6.3427593346e-07
-2.8120937500e+00		-7.2518945068e-07
-1.8745625000e+00		-7.5457361757e-07
-9.3703125000e-01		-1.5525736392e-06
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		1.5632916605e-06
1.8755625000e+00		7.5544942517e-07
2.8130937500e+00		7.2517165027e-07
3.7506250000e+00		6.3409797907e-07
4.6881562500e+00		4.4576475183e-07
5.6256875000e+00		2.7412557712e-07
6.5632187500e+00		2.2585680788e-07
7.5007500000e+00		1.3448403131e-08
8.4382812500e+00		1.4421775675e-08
9.3758125000e+00		-1.4771477235e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.9811619363e-10
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		9.9553729674e-10
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.2028250232e-09
-8.4372812500e+00		-1.9446149752e-08
-7.4997500000e+00		-2.1953341604e-08
-6.5622187500e+00		-3.3315724655e-07
-5.6246875000e+00		-4.0401032066e-07
-4.6871562500e+00		-6.5055394683e-07
-3.7496250000e+00		-9.1756007293e-07
-2.8120937500e+00		-1.0352503273e-06
-1.8745625000e+00		-1.1546144580e-06
-9.3703125000e-01		-2.0674335149e-06
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		2.0825223312e-06
1.8755625000e+00		1.1563298563e-06
2.8130937500e+00		1.0352484427e-06
3.7506250000e+00		9.1731082179e-07
4.6881562500e+00		6.5025860320e-07
5.6256875000e+00		4.0379454694e-07
6.5632187500e+00		3.3314407866e-07
7.5007500000e+00		2.1288096838e-08
8.4382812500e+00		1.9320561193e-08
9.3758125000e+00		-2.2026798942e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-9.9533847162e-10
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.4919259082e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.9257441373e-09
-8.4372812500e+00		-2.2901290619e-08
-7.4997500000e+00		-3.0789381064e-08
-6.5622187500e+00		-4.3664129555e-07
-5.6246875000e+00		-5.2875082931e-07
-4.6871562500e+00		-8.4309765454e-07
-3.7496250000e+00		-1.1773827694e-06
-2.8120937500e+00		-1.3098734070e-06
-1.8745625000e+00		-1.5634062535e-06
-9.3703125000e-01		-2.4044625384e-06
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		2.4272907969e-06
1.8755625000e+00		1.5636090742e-06
2.8130937500e+00		1.3099022135e-06
3.7506250000e+00		1.1770768362e-06
4.6881562500e+00		8.4272223421e-07
5.6256875000e+00		5.2847600617e-07
6.5632187500e+00		4.3659437284e-07
7.5007500000e+00		2.9925104427e-08
8.4382812500e+00		2.2744787043e-08
9.3758125000e+00		-2.9256145468e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.4916279510e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.9865715141e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6489422369e-09
-8.4372812500e+00		-2.4929122379e-08
-7.4997500000e+00		-4.0468918332e-08
-6.5622187500e+00		-5.3628233161e-07
-5.6246875000e+00		-6.4833699432e-07
-4.6871562500e+00		-1.0236767955e-06
-3.7496250000e+00		-1.4128286824e-06
-2.8120937500e+00		-1.5489448389e-06
-1.8745625000e+00		-1.9975776047e-06
-9.3703125000e-01		-2.5305832813e-06
5.0000000000e-04		-2.7566249737e-08
9.3803125000e-01		2.5602244974e-06
1.8755625000e+00		1.9966837080e-06
2.8130937500e+00		1.5490101009e-06
3.7506250000e+00		1.4124960384e-06
4.6881562500e+00		1.0232324130e-06
5.6256875000e+00		6.4800719902e-07
6.5632187500e+00		5.3619020193e-07
7.5007500000e+00		3.9415616631e-08
8.4382812500e+00		2.4746902911e-08
9.3758125000e+00		-3.6488285450e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.9861753688e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.4786888706e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		4.3745733405e-09
-8.4372812500e+00		-2.5584792160e-08
-7.4997500000e+00		-5.1026473418e-08
-6.5622187500e+00		-6.3213343390e-07
-5.6246875000e+00		-7.6257386554e-07
-4.6871562500e+00		-1.1921356296e-06
-3.7496250000e+00		-1.6191614830e-06
-2.8120937500e+00		-1.7578287876e-06
-1.8745625000e+00		-2.4514266048e-06
-9.3703125000e-01		-2.4684946443e-06
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		2.5029128850e-06
1.8755625000e+00		2.4488712465e-06
2.8130937500e+00		1.7579548699e-06
3.7506250000e+00		1.6188101621e-06
4.6881562500e+00		1.1916378199e-06
5.6256875000e+00		7.6219086097e-07
6.5632187500e+00		6.3198517880e-07
7.5007500000e+00		4.9793934304e-08
8.4382812500e+00		2.5381875056e-08
9.3758125000e+00		-4.3744581008e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.4781956417e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.9673608801e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		5.1026644133e-09
-8.4372812500e+00		-2.4923799705e-08
-7.4997500000e+00		-6.2483908231e-08
-6.5622187500e+00		-7.2428604096e-07
-5.6246875000e+00		-8.7128589495e-07
-4.6871562500e+00		-1.3493160272e-06
-3.7496250000e+00		-1.8027667067e-06
-2.8120937500e+00		-1.9380732828e-06
-1.8745625000e+00		-2.9152409786e-06
-9.3703125000e-01		-2.2461178015e-06
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		2.2886235572e-06
1.8755625000e+00		2.9120048948e-06
2.8130937500e+00		1.9381495621e-06
3.7506250000e+00		1.8023924488e-06
4.6881562500e+00		1.3487732405e-06
5.6256875000e+00		8.7084944235e-07
6.5632187500e+00		7.2407043435e-07
7.5007500000e+00		6.1081393203e-08
8.4382812500e+00		2.4704950604e-08
9.3758125000e+00		-5.1024544694e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.9667721017e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/tau_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.1729671931e-12
-2.4356910355e+01		1.1853326151e-12
-2.2733058596e+01		1.1995974220e-12
-2.1109206837e+01		1.2162343870e-12
-1.9485355079e+01		1.2358868882e-12
-1.7861503320e+01		1.2594532286e-12
-1.6237651561e+01		1.2882262552e-12
-1.4613799803e+01		1.3241355929e-12
-1.2989948044e+01		1.3701922811e-12
-1.1366096285e+01		1.4313636440e-12
-9.7422445267e+00		1.5164529020e-12
-8.1183927680e+00		8.5672786440e-11
-6.4945410093e+00		8.3992008728e-06
-4.8706892506e+00		5.3879035310e-05
-3.2468374920e+00		1.7588135325e-04
-1.6229857333e+00		3.6689128665e-04
8.6602540378e-04		4.7452197913e-04
1.6247177841e+00		3.6669283379e-04
3.2485695428e+00		1.7570221661e-04
4.8724213015e+00		5.3796500439e-05
6.4962730601e+00		8.3768598762e-06
8.1201248188e+00		4.7387983507e-11
9.7439765775e+00		1.5163444739e-12
1.1367828336e+01		1.4312877247e-12
1.2991680095e+01		1.3701362326e-12
1.4615531854e+01		1.3240925516e-12
1.6239383612e+01		1.2881921813e-12
1.7863235371e+01		1.2594255934e-12
1.9487087130e+01		1.2358640296e-12
2.1110938888e+01		1.2162151682e-12
2.2734790647e+01		1.1995810398e-12
2.4358642406e+01		1.1853184859e-12
2.5982494164e+01		1.1729548829e-12


"Time = 3.5157421875e-01
-2.5980762114e+01		1.1729711231e-12
-2.4356910355e+01		1.1853347769e-12
-2.2733058596e+01		1.1995975618e-12
-2.1109206837e+01		1.2162343438e-12
-1.9485355079e+01		1.2358868638e-12
-1.7861503320e+01		1.2594532351e-12
-1.6237651561e+01		1.2882263149e-12
-1.4613799803e+01		1.3241357494e-12
-1.2989948044e+01		1.3701926248e-12
-1.1366096285e+01		1.4313643809e-12
-9.7422445267e+00		1.5164545555e-12
-8.1183927680e+00		2.5220779792e-10
-6.4945410093e+00		8.3989440693e-06
-4.8706892506e+00		5.3878695296e-05
-3.2468374920e+00		1.7588566852e-04
-1.6229857333e+00		3.6746524551e-04
8.6602540378e-04		4.7304384219e-04
1.6247177841e+00		3.6726877179e-04
3.2485695428e+00		1.7570656907e-04
4.8724213015e+00		5.3796162138e-05
6.4962730601e+00		8.3766031336e-06
8.1201248188e+00		1.9520928023e-10
9.7439765775e+00		1.5163461258e-12
1.1367828336e+01		1.4312884609e-12
1.2991680095e+01		1.3701365760e-12
1.4615531854e+01		1.3240927079e-12
1.6239383612e+01		1.2881922409e-12
1.7863235371e+01		1.2594255999e-12
1.9487087130e+01		1.2358640051e-12
2.1110938888e+01		1.2162151251e-12
2.2734790647e+01		1.1995811796e-12
2.4358642406e+01		1.1853206472e-12
2.5982494164e+01		1.1729588119e-12


"Time = 7.0314843750e-01
-2.5980762114e+01		1.1729744310e-12
-2.4356910355e+01		1.1853359891e-12
-2.2733058596e+01		1.1995980426e-12
-2.1109206837e+01		1.2162341944e-12
-1.9485355079e+01		1.2358867904e-12
-1.7861503320e+01		1.2594532544e-12
-1.6237651561e+01		1.2882264936e-12
-1.4613799803e+01		1.3241362176e-12
-1.2989948044e+01		1.3701936532e-12
-1.1366096285e+01		1.4313665842e-12
-9.7422445267e+00		1.5164594930e-12
-8.1183927680e+00		4.8299356256e-10
-6.4945410093e+00		8.3981611669e-06
-4.8706892506e+00		5.3877887715e-05
-3.2468374920e+00		1.7589737604e-04
-1.6229857333e+00		3.6801949852e-04
8.6602540378e-04		4.7155167737e-04
1.6247177841e+00		3.6782489981e-04
3.2485695428e+00		1.7571838407e-04
4.8724213015e+00		5.3795360534e-05
6.4962730601e+00		8.3758215041e-06
8.1201248188e+00		4.0800992674e-10
9.7439765775e+00		1.5163510588e-12
1.1367828336e+01		1.4312906624e-12
1.2991680095e+01		1.3701376036e-12
1.4615531854e+01		1.3240931757e-12
1.6239383612e+01		1.2881924194e-12
1.7863235371e+01		1.2594256190e-12
1.9487087130e+01		1.2358639317e-12
2.1110938888e+01		1.2162149756e-12
2.2734790647e+01		1.1995816603e-12
2.4358642406e+01		1.1853218589e-12
2.5982494164e+01		1.1729621189e-12


"Time = 1.0547226562e+00
-2.5980762114e+01		1.1729765591e-12
-2.4356910355e+01		1.1853361352e-12
-2.2733058596e+01		1.1995990015e-12
-2.1109206837e+01		1.2162338529e-12
-1.9485355079e+01		1.2358866604e-12
-1.7861503320e+01		1.2594532858e-12
-1.6237651561e+01		1.2882267903e-12
-1.4613799803e+01		1.3241369953e-12
-1.2989948044e+01		1.3701953607e-12
-1.1366096285e+01		1.4313702389e-12
-9.7422445267e+00		1.5164677465e-12
-8.1183927680e+00		7.5931029962e-10
-6.4945410093e+00		8.3968269621e-06
-4.8706892506e+00		5.3877038806e-05
-3.2468374920e+00		1.7591406965e-04
-1.6229857333e+00		3.6854871161e-04
8.6602540378e-04		4.7006630781e-04
1.6247177841e+00		3.6835587381e-04
3.2485695428e+00		1.7573524751e-04
4.8724213015e+00		5.3794523424e-05
6.4962730601e+00		8.3744907500e-06
8.1201248188e+00		6.6426661548e-10
9.7439765775e+00		1.5163593047e-12
1.1367828336e+01		1.4312943141e-12
1.2991680095e+01		1.3701393096e-12
1.4615531854e+01		1.3240939527e-12
1.6239383612e+01		1.2881927158e-12
1.7863235371e+01		1.2594256502e-12
1.9487087130e+01		1.2358638016e-12
2.1110938888e+01		1.2162146341e-12
2.2734790647e+01		1.1995826192e-12
2.4358642406e+01		1.1853220049e-12
2.5982494164e+01		1.1729642464e-12


"Time = 1.4062968750e+00
-2.5980762114e+01		1.1729774422e-12
-2.4356910355e+01		1.1853370536e-12
-2.2733058596e+01		1.1996004918e-12
-2.1109206837e+01		1.2732104532e-12
-1.9485355079e+01		1.3141700437e-12
-1.7861503320e+01		1.2594533261e-12
-1.6237651561e+01		1.2882272032e-12
-1.4613799803e+01		1.3241380785e-12
-1.2989948044e+01		1.3701977379e-12
-1.1366096285e+01		1.4313753200e-12
-9.7422445267e+00		1.5164798287e-12
-8.1183927680e+00		1.0699157804e-09
-6.4945410093e+00		8.3948945651e-06
-4.8706892506e+00		5.3876626904e-05
-3.2468374920e+00		1.7593316282e-04
-1.6229857333e+00		3.6905491401e-04
8.6602540378e-04		4.6859601559e-04
1.6247177841e+00		3.6886266178e-04
3.2485695428e+00		1.7575460181e-04
4.8724213015e+00		5.3794119227e-05
6.4962730601e+00		8.3725647870e-06
8.1201248188e+00		9.5860195434e-10
9.7439765775e+00		1.5163713742e-12
1.1367828336e+01		1.4312993910e-12
1.2991680095e+01		1.3701416849e-12
1.4615531854e+01		1.3240950349e-12
1.6239383612e+01		1.2881931281e-12
1.7863235371e+01		1.2594256903e-12
1.9487087130e+01		1.3141199531e-12
2.1110938888e+01		1.2731728689e-12
2.2734790647e+01		1.1995841091e-12
2.4358642406e+01		1.1853229232e-12
2.5982494164e+01		1.1729651291e-12


"Time = 1.7578710937e+00
-2.5980762114e+01		1.1729777904e-12
-2.4356910355e+01		1.1853389347e-12
-2.2733058596e+01		1.1996025204e-12
-2.1109206837e+01		1.2162320965e-12
-1.9485355079e+01		1.2358860569e-12
-1.7861503320e+01		1.3694598712e-12
-1.6237651561e+01		1.2882277290e-12
-1.4613799803e+01		1.3241394618e-12
-1.2989948044e+01		1.3702007716e-12
-1.1366096285e+01		1.4313817926e-12
-9.7422445267e+00		1.5164965211e-12
-8.1183927680e+00		1.4090353551e-09
-6.4945410093e+00		8.3922650186e-06
-4.8706892506e+00		5.3877952621e-05
-3.2468374920e+00		1.7595141786e-04
-1.6229857333e+00		3.6954271991e-04
8.6602540378e-04		4.6713044713e-04
1.6247177841e+00		3.6935105909e-04
3.2485695428e+00		1.7577324328e-04
4.8724213015e+00		5.3795430272e-05
6.4962730601e+00		8.3699470978e-06
8.1201248188e+00		1.2809202356e-09
9.7439765775e+00		1.5163880460e-12
1.1367828336e+01		1.4313058582e-12
1.2991680095e+01		1.3701447162e-12
1.4615531854e+01		1.3240964170e-12
1.6239383612e+01		1.2881936532e-12
1.7863235371e+01		1.3693905599e-12
1.9487087130e+01		1.2358631977e-12
2.1110938888e+01		1.2162128777e-12
2.2734790647e+01		1.1995861374e-12
2.4358642406e+01		1.1853248040e-12
2.5982494164e+01		1.1729654775e-12


"Time = 2.1094453125e+00
-2.5980762114e+01		1.1729792753e-12
-2.4356910355e+01		1.1853416312e-12
-2.2733058596e+01		1.1996050791e-12
-2.1109206837e+01		1.2162304517e-12
-1.9485355079e+01		1.2358853924e-12
-1.7861503320e+01		1.2594533556e-12
-1.6237651561e+01		1.2882283599e-12
-1.4613799803e+01		1.3241411378e-12
-1.2989948044e+01		1.3702044444e-12
-1.1366096285e+01		1.4313896285e-12
-9.7422445267e+00		1.5165176375e-12
-8.1183927680e+00		1.7750380077e-09
-6.4945410093e+00		8.3887589151e-06
-4.8706892506e+00		5.3882150583e-05
-3.2468374920e+00		1.7596802443e-04
-1.6229857333e+00		3.6997242669e-04
8.6602540378e-04		4.6572540850e-04
1.6247177841e+00		3.6978395049e-04
3.2485695428e+00		1.7578982260e-04
4.8724213015e+00		5.3799611884e-05
6.4962730601e+00		8.3664606611e-06
8.1201248188e+00		1.6286095575e-09
9.7439765775e+00		1.5164091335e-12
1.1367828336e+01		1.4313136877e-12
1.2991680095e+01		1.3701483861e-12
1.4615531854e+01		1.3240980915e-12
1.6239383612e+01		1.2881942834e-12
1.7863235371e+01		1.2594257189e-12
1.9487087130e+01		1.2358625330e-12
2.1110938888e+01		1.2162112331e-12
2.2734790647e+01		1.1995886956e-12
2.4358642406e+01		1.1853275000e-12
2.5982494164e+01		1.1729669621e-12


"Time = 2.4610195312e+00
-2.5980762114e+01		1.1729817659e-12
-2.4356910355e+01		1.1853450032e-12
-2.2733058596e+01		1.1996081600e-12
-2.1109206837e+01		1.2728511100e-12
-1.9485355079e+01		1.2358843089e-12
-1.7861503320e+01		1.3737472520e-12
-1.6237651561e+01		1.4489352828e-12
-1.4613799803e+01		1.5672430419e-12
-1.2989948044e+01		1.7514656348e-12
-1.1366096285e+01		1.4313988767e-12
-9.7422445267e+00		1.5165413201e-12
-8.1183927680e+00		2.1727918324e-09
-6.4945410093e+00		8.3844770344e-06
-4.8706892506e+00		5.3888028924e-05
-3.2468374920e+00		1.7598988441e-04
-1.6229857333e+00		3.7032553673e-04
8.6602540378e-04		4.6444504531e-04
1.6247177841e+00		3.7013617697e-04
3.2485695428e+00		1.7581200340e-04
4.8724213015e+00		5.3805464506e-05
6.4962730601e+00		8.3621990707e-06
8.1201248188e+00		2.0042493799e-09
9.7439765775e+00		1.5164327827e-12
1.1367828336e+01		1.4313229277e-12
1.2991680095e+01		1.7512128074e-12
1.4615531854e+01		1.5670881164e-12
1.6239383612e+01		1.4488342956e-12
1.7863235371e+01		1.3736768169e-12
1.9487087130e+01		1.2358614494e-12
2.1110938888e+01		1.2728136542e-12
2.2734790647e+01		1.1995917759e-12
2.4358642406e+01		1.1853308713e-12
2.5982494164e+01		1.1729694523e-12


==> anc/GRHydro_example_check/benchmark_results/tau_maximum.xg <==
"tau v time
0.0000000000000	0.0004745219791
0.3515742187500	0.0004730438422
0.7031484375000	0.0004715516774
1.0547226562500	0.0004700663078
1.4062968750000	0.0004685960156
1.7578710937500	0.0004671304471
2.1094453125000	0.0004657254085
2.4610195312500	0.0004644450453


==> anc/GRHydro_example_check/benchmark_results/tau_minimum.xg <==
"tau v time
0.0000000000000	0.0000000000012
0.3515742187500	0.0000000000012
0.7031484375000	0.0000000000012
1.0547226562500	0.0000000000012
1.4062968750000	0.0000000000012
1.7578710937500	0.0000000000012
2.1094453125000	0.0000000000012
2.4610195312500	0.0000000000012


==> anc/GRHydro_example_check/benchmark_results/tau_norm1.xg <==
"tau v time
0.0000000000000	0.0000030682032
0.3515742187500	0.0000030680392
0.7031484375000	0.0000030678485
1.0547226562500	0.0000030676302
1.4062968750000	0.0000030673835
1.7578710937500	0.0000030671076
2.1094453125000	0.0000030668037
2.4610195312500	0.0000030664691


==> anc/GRHydro_example_check/benchmark_results/tau_norm2.xg <==
"tau v time
0.0000000000000	0.0000227707704
0.3515742187500	0.0000227688545
0.7031484375000	0.0000227665076
1.0547226562500	0.0000227637517
1.4062968750000	0.0000227605869
1.7578710937500	0.0000227570177
2.1094453125000	0.0000227530987
2.4610195312500	0.0000227487864


==> anc/GRHydro_example_check/benchmark_results/tau_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118668e-12
-1.4062468750e+01		1.3384391219e-12
-1.3124937500e+01		1.3658740323e-12
-1.2187406250e+01		1.3981106180e-12
-1.1249875000e+01		1.4365191094e-12
-1.0312343750e+01		1.4830410281e-12
-9.3748125000e+00		1.5405186024e-12
-8.4372812500e+00		1.6132793503e-12
-7.4997500000e+00		8.9839564585e-07
-6.5622187500e+00		7.5557289473e-06
-5.6246875000e+00		2.5699640320e-05
-4.6871562500e+00		6.3145110135e-05
-3.7496250000e+00		1.2815733614e-04
-2.8120937500e+00		2.2364429501e-04
-1.8745625000e+00		3.3724878691e-04
-9.3703125000e-01		4.3513392679e-04
5.0000000000e-04		4.7452197913e-04
9.3803125000e-01		4.3505385541e-04
1.8755625000e+00		3.3712826756e-04
2.8130937500e+00		2.2352869221e-04
3.7506250000e+00		1.2807130716e-04
4.6881562500e+00		6.3091774019e-05
5.6256875000e+00		2.5671553073e-05
6.5632187500e+00		7.5437128711e-06
7.5007500000e+00		8.9523611683e-07
8.4382812500e+00		1.6131914635e-12
9.3758125000e+00		1.5404500995e-12
1.0313343750e+01		1.4829861798e-12
1.1250875000e+01		1.4364742295e-12
1.2188406250e+01		1.3980732310e-12
1.3125937500e+01		1.3658424161e-12
1.4063468750e+01		1.3384120425e-12
1.5001000000e+01		1.3147884171e-12


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148681651e-12
-1.4062468750e+01		1.3384715535e-12
-1.3124937500e+01		1.3658752256e-12
-1.2187406250e+01		1.3981096894e-12
-1.1249875000e+01		1.4365177820e-12
-1.0312343750e+01		1.4830390535e-12
-9.3748125000e+00		2.8972418037e-12
-8.4372812500e+00		6.6674520467e-11
-7.4997500000e+00		8.9268807321e-07
-6.5622187500e+00		7.5428395217e-06
-5.6246875000e+00		2.5656086429e-05
-4.6871562500e+00		6.3035693723e-05
-3.7496250000e+00		1.2792421874e-04
-2.8120937500e+00		2.2321567908e-04
-1.8745625000e+00		3.3657820674e-04
-9.3703125000e-01		4.3446993931e-04
5.0000000000e-04		4.7304384219e-04
9.3803125000e-01		4.3439093939e-04
1.8755625000e+00		3.3645798342e-04
2.8130937500e+00		2.2310032190e-04
3.7506250000e+00		1.2783835905e-04
4.6881562500e+00		6.2982454882e-05
5.6256875000e+00		2.5628046688e-05
6.5632187500e+00		7.5308440258e-06
7.5007500000e+00		8.8955525324e-07
8.4382812500e+00		6.6102624695e-11
9.3758125000e+00		2.8968307039e-12
1.0313343750e+01		1.4829842061e-12
1.1250875000e+01		1.4364729026e-12
1.2188406250e+01		1.3980723027e-12
1.3125937500e+01		1.3658436091e-12
1.4063468750e+01		1.3384444627e-12
1.5001000000e+01		1.3148446967e-12


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3149100669e-12
-1.4062468750e+01		1.3384800727e-12
-1.3124937500e+01		1.3658787768e-12
-1.2187406250e+01		1.3981068337e-12
-1.1249875000e+01		2.1157501646e-12
-1.0312343750e+01		1.4830331644e-12
-9.3748125000e+00		6.8356631016e-12
-8.4372812500e+00		1.4096839242e-10
-7.4997500000e+00		8.8718321144e-07
-6.5622187500e+00		7.5305691468e-06
-5.6246875000e+00		2.5612296896e-05
-4.6871562500e+00		6.2926090791e-05
-3.7496250000e+00		1.2768892348e-04
-2.8120937500e+00		2.2278101372e-04
-1.8745625000e+00		3.3590498491e-04
-9.3703125000e-01		4.3378598449e-04
5.0000000000e-04		4.7155167737e-04
9.3803125000e-01		4.3370800466e-04
1.8755625000e+00		3.3578511370e-04
2.8130937500e+00		2.2266591242e-04
3.7506250000e+00		1.2760323584e-04
4.6881562500e+00		6.2872950201e-05
5.6256875000e+00		2.5584304399e-05
6.5632187500e+00		7.5185957981e-06
7.5007500000e+00		8.8407592421e-07
8.4382812500e+00		1.3975835904e-10
9.3758125000e+00		6.8350413694e-12
1.0313343750e+01		1.4829783196e-12
1.1250875000e+01		2.1154695706e-12
1.2188406250e+01		1.3980694481e-12
1.3125937500e+01		1.3658471590e-12
1.4063468750e+01		1.3384529788e-12
1.5001000000e+01		1.3148865842e-12


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149287419e-12
-1.4062468750e+01		1.3384827994e-12
-1.3124937500e+01		1.3658853343e-12
-1.2187406250e+01		1.3981017481e-12
-1.1249875000e+01		4.1461101383e-12
-1.0312343750e+01		1.4830235774e-12
-9.3748125000e+00		1.3233021124e-11
-8.4372812500e+00		2.0099462458e-10
-7.4997500000e+00		8.8188408943e-07
-6.5622187500e+00		7.5189764278e-06
-5.6246875000e+00		2.5568578990e-05
-4.6871562500e+00		6.2817326303e-05
-3.7496250000e+00		1.2745399138e-04
-2.8120937500e+00		2.2234659465e-04
-1.8745625000e+00		3.3523618921e-04
-9.3703125000e-01		4.3309206396e-04
5.0000000000e-04		4.7006630781e-04
9.3803125000e-01		4.3301504519e-04
1.8755625000e+00		3.3511671414e-04
2.8130937500e+00		2.2223176011e-04
3.7506250000e+00		1.2736847609e-04
4.6881562500e+00		6.2764283759e-05
5.6256875000e+00		2.5540633207e-05
6.5632187500e+00		7.5070265158e-06
7.5007500000e+00		8.7880115709e-07
8.4382812500e+00		1.9923526367e-10
9.3758125000e+00		1.3232792613e-11
1.0313343750e+01		1.4829687359e-12
1.1250875000e+01		4.1451245434e-12
1.2188406250e+01		1.3980643643e-12
1.3125937500e+01		1.3658537146e-12
1.4063468750e+01		1.3384557048e-12
1.5001000000e+01		1.3149052525e-12


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149306426e-12
-1.4062468750e+01		1.3384920535e-12
-1.3124937500e+01		1.3658949876e-12
-1.2187406250e+01		1.3980940325e-12
-1.1249875000e+01		7.5188999060e-12
-1.0312343750e+01		1.4830108222e-12
-9.3748125000e+00		2.1998993024e-11
-8.4372812500e+00		2.4798570724e-10
-7.4997500000e+00		8.7679614190e-07
-6.5622187500e+00		7.5080192702e-06
-5.6246875000e+00		2.5524479094e-05
-4.6871562500e+00		6.2708048071e-05
-3.7496250000e+00		1.2721700905e-04
-2.8120937500e+00		2.2191092724e-04
-1.8745625000e+00		3.3456984782e-04
-9.3703125000e-01		4.3239162716e-04
5.0000000000e-04		4.6859601559e-04
9.3803125000e-01		4.3231508499e-04
1.8755625000e+00		3.3445082877e-04
2.8130937500e+00		2.2179635139e-04
3.7506250000e+00		1.2713166841e-04
4.6881562500e+00		6.2655104501e-05
5.6256875000e+00		2.5496580353e-05
6.5632187500e+00		7.4960941541e-06
7.5007500000e+00		8.7373637619e-07
8.4382812500e+00		2.4575895244e-10
9.3758125000e+00		2.2000295138e-11
1.0313343750e+01		1.4829559828e-12
1.1250875000e+01		7.5167437107e-12
1.2188406250e+01		1.3980566513e-12
1.3125937500e+01		1.3658633649e-12
1.4063468750e+01		1.3384649564e-12
1.5001000000e+01		1.3149071520e-12


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149392142e-12
-1.4062468750e+01		1.3385056510e-12
-1.3124937500e+01		1.3659075951e-12
-1.2187406250e+01		1.3980832960e-12
-1.1249875000e+01		1.2214894531e-11
-1.0312343750e+01		1.4829956667e-12
-9.3748125000e+00		3.3068990136e-11
-8.4372812500e+00		2.8557705942e-10
-7.4997500000e+00		8.7192516121e-07
-6.5622187500e+00		7.4976128129e-06
-5.6246875000e+00		2.5480179186e-05
-4.6871562500e+00		6.2599191468e-05
-3.7496250000e+00		1.2697948720e-04
-2.8120937500e+00		2.2147742127e-04
-1.8745625000e+00		3.3390323617e-04
-9.3703125000e-01		4.3168266368e-04
5.0000000000e-04		4.6713044713e-04
9.3803125000e-01		4.3160659235e-04
1.8755625000e+00		3.3378475488e-04
2.8130937500e+00		2.2136307224e-04
3.7506250000e+00		1.2689433107e-04
4.6881562500e+00		6.2546346854e-05
5.6256875000e+00		2.5452327349e-05
6.5632187500e+00		7.4857136109e-06
7.5007500000e+00		8.6888737502e-07
8.4382812500e+00		2.8295030653e-10
9.3758125000e+00		3.3073255094e-11
1.0313343750e+01		1.4829408252e-12
1.1250875000e+01		1.2211115832e-11
1.2188406250e+01		1.3980459184e-12
1.3125937500e+01		1.3658759685e-12
1.4063468750e+01		1.3384785500e-12
1.5001000000e+01		1.3149157215e-12


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149540078e-12
-1.4062468750e+01		1.3385222693e-12
-1.3124937500e+01		1.3659229441e-12
-1.2187406250e+01		1.3980693009e-12
-1.1249875000e+01		1.8205498857e-11
-1.0312343750e+01		1.4829789254e-12
-9.3748125000e+00		4.6394410459e-11
-8.4372812500e+00		3.1772867398e-10
-7.4997500000e+00		8.6725679153e-07
-6.5622187500e+00		7.4879018714e-06
-5.6246875000e+00		2.5436096132e-05
-4.6871562500e+00		6.2492068358e-05
-3.7496250000e+00		1.2674483923e-04
-2.8120937500e+00		2.2106579145e-04
-1.8745625000e+00		3.3326509063e-04
-9.3703125000e-01		4.3099919610e-04
5.0000000000e-04		4.6572540850e-04
9.3803125000e-01		4.3092488898e-04
1.8755625000e+00		3.3314685114e-04
2.8130937500e+00		2.2095162909e-04
3.7506250000e+00		1.2665986906e-04
4.6881562500e+00		6.2439321973e-05
5.6256875000e+00		2.5408290622e-05
6.5632187500e+00		7.4760339019e-06
7.5007500000e+00		8.6423985060e-07
8.4382812500e+00		3.1475462163e-10
9.3758125000e+00		4.6403195400e-11
1.0313343750e+01		1.4829240766e-12
1.1250875000e+01		1.8199661369e-11
1.2188406250e+01		1.3980319277e-12
1.3125937500e+01		1.3658913128e-12
1.4063468750e+01		1.3384951637e-12
1.5001000000e+01		1.3149305115e-12


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149723441e-12
-1.4062468750e+01		1.3385410119e-12
-1.3124937500e+01		1.3659408020e-12
-1.2187406250e+01		1.3980520699e-12
-1.1249875000e+01		2.5450600816e-11
-1.0312343750e+01		1.4829613432e-12
-9.3748125000e+00		6.1890671566e-11
-8.4372812500e+00		3.4825664402e-10
-7.4997500000e+00		8.6279759352e-07
-6.5622187500e+00		7.4794218872e-06
-5.6246875000e+00		2.5392644198e-05
-4.6871562500e+00		6.2392299483e-05
-3.7496250000e+00		1.2652969370e-04
-2.8120937500e+00		2.2069144814e-04
-1.8745625000e+00		3.3268227657e-04
-9.3703125000e-01		4.3035280745e-04
5.0000000000e-04		4.6444504531e-04
9.3803125000e-01		4.3027832530e-04
1.8755625000e+00		3.3256449760e-04
2.8130937500e+00		2.2057746955e-04
3.7506250000e+00		1.2644488160e-04
4.6881562500e+00		6.2339638479e-05
5.6256875000e+00		2.5364884282e-05
6.5632187500e+00		7.4675883698e-06
7.5007500000e+00		8.5980031783e-07
8.4382812500e+00		3.4497350155e-10
9.3758125000e+00		6.1903680251e-11
1.0313343750e+01		1.4829064834e-12
1.1250875000e+01		2.5442292044e-11
1.2188406250e+01		1.3980147015e-12
1.3125937500e+01		1.3659091655e-12
1.4063468750e+01		1.3385139013e-12
1.5001000000e+01		1.3149488436e-12


==> anc/GRHydro_example_check/benchmark_results/tau_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118668e-12
-1.4062468750e+01		1.3384391219e-12
-1.3124937500e+01		1.3658740323e-12
-1.2187406250e+01		1.3981106180e-12
-1.1249875000e+01		1.4365191094e-12
-1.0312343750e+01		1.4830410281e-12
-9.3748125000e+00		1.5405186024e-12
-8.4372812500e+00		1.6132793503e-12
-7.4997500000e+00		8.9839564585e-07
-6.5622187500e+00		7.5557289473e-06
-5.6246875000e+00		2.5699640320e-05
-4.6871562500e+00		6.3145110135e-05
-3.7496250000e+00		1.2815733614e-04
-2.8120937500e+00		2.2364429501e-04
-1.8745625000e+00		3.3724878691e-04
-9.3703125000e-01		4.3513392679e-04
5.0000000000e-04		4.7452197913e-04
9.3803125000e-01		4.3505385541e-04
1.8755625000e+00		3.3712826756e-04
2.8130937500e+00		2.2352869221e-04
3.7506250000e+00		1.2807130716e-04
4.6881562500e+00		6.3091774019e-05
5.6256875000e+00		2.5671553073e-05
6.5632187500e+00		7.5437128711e-06
7.5007500000e+00		8.9523611683e-07
8.4382812500e+00		1.6131914635e-12
9.3758125000e+00		1.5404500995e-12
1.0313343750e+01		1.4829861798e-12
1.1250875000e+01		1.4364742295e-12
1.2188406250e+01		1.3980732310e-12
1.3125937500e+01		1.3658424161e-12
1.4063468750e+01		1.3384120425e-12
1.5001000000e+01		1.3147884171e-12


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148681651e-12
-1.4062468750e+01		1.3384715535e-12
-1.3124937500e+01		1.3658752256e-12
-1.2187406250e+01		1.3981096894e-12
-1.1249875000e+01		1.4365177820e-12
-1.0312343750e+01		1.4830390535e-12
-9.3748125000e+00		2.8972418037e-12
-8.4372812500e+00		6.6674520467e-11
-7.4997500000e+00		8.9268807321e-07
-6.5622187500e+00		7.5428395217e-06
-5.6246875000e+00		2.5656086429e-05
-4.6871562500e+00		6.3035693723e-05
-3.7496250000e+00		1.2792421874e-04
-2.8120937500e+00		2.2321567908e-04
-1.8745625000e+00		3.3657820674e-04
-9.3703125000e-01		4.3446993931e-04
5.0000000000e-04		4.7304384219e-04
9.3803125000e-01		4.3439093939e-04
1.8755625000e+00		3.3645798342e-04
2.8130937500e+00		2.2310032190e-04
3.7506250000e+00		1.2783835905e-04
4.6881562500e+00		6.2982454882e-05
5.6256875000e+00		2.5628046688e-05
6.5632187500e+00		7.5308440258e-06
7.5007500000e+00		8.8955525324e-07
8.4382812500e+00		6.6102624695e-11
9.3758125000e+00		2.8968307039e-12
1.0313343750e+01		1.4829842061e-12
1.1250875000e+01		1.4364729026e-12
1.2188406250e+01		1.3980723027e-12
1.3125937500e+01		1.3658436091e-12
1.4063468750e+01		1.3384444627e-12
1.5001000000e+01		1.3148446967e-12


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3149100669e-12
-1.4062468750e+01		1.3384800727e-12
-1.3124937500e+01		1.3658787768e-12
-1.2187406250e+01		1.3981068337e-12
-1.1249875000e+01		2.1157501646e-12
-1.0312343750e+01		1.4830331644e-12
-9.3748125000e+00		6.8356631016e-12
-8.4372812500e+00		1.4096839242e-10
-7.4997500000e+00		8.8718321144e-07
-6.5622187500e+00		7.5305691468e-06
-5.6246875000e+00		2.5612296896e-05
-4.6871562500e+00		6.2926090791e-05
-3.7496250000e+00		1.2768892348e-04
-2.8120937500e+00		2.2278101372e-04
-1.8745625000e+00		3.3590498491e-04
-9.3703125000e-01		4.3378598449e-04
5.0000000000e-04		4.7155167737e-04
9.3803125000e-01		4.3370800466e-04
1.8755625000e+00		3.3578511370e-04
2.8130937500e+00		2.2266591242e-04
3.7506250000e+00		1.2760323584e-04
4.6881562500e+00		6.2872950201e-05
5.6256875000e+00		2.5584304399e-05
6.5632187500e+00		7.5185957981e-06
7.5007500000e+00		8.8407592421e-07
8.4382812500e+00		1.3975835904e-10
9.3758125000e+00		6.8350413694e-12
1.0313343750e+01		1.4829783196e-12
1.1250875000e+01		2.1154695706e-12
1.2188406250e+01		1.3980694481e-12
1.3125937500e+01		1.3658471590e-12
1.4063468750e+01		1.3384529788e-12
1.5001000000e+01		1.3148865842e-12


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149287419e-12
-1.4062468750e+01		1.3384827994e-12
-1.3124937500e+01		1.3658853343e-12
-1.2187406250e+01		1.3981017481e-12
-1.1249875000e+01		4.1461101383e-12
-1.0312343750e+01		1.4830235774e-12
-9.3748125000e+00		1.3233021124e-11
-8.4372812500e+00		2.0099462458e-10
-7.4997500000e+00		8.8188408943e-07
-6.5622187500e+00		7.5189764278e-06
-5.6246875000e+00		2.5568578990e-05
-4.6871562500e+00		6.2817326303e-05
-3.7496250000e+00		1.2745399138e-04
-2.8120937500e+00		2.2234659465e-04
-1.8745625000e+00		3.3523618921e-04
-9.3703125000e-01		4.3309206396e-04
5.0000000000e-04		4.7006630781e-04
9.3803125000e-01		4.3301504519e-04
1.8755625000e+00		3.3511671414e-04
2.8130937500e+00		2.2223176011e-04
3.7506250000e+00		1.2736847609e-04
4.6881562500e+00		6.2764283759e-05
5.6256875000e+00		2.5540633207e-05
6.5632187500e+00		7.5070265158e-06
7.5007500000e+00		8.7880115709e-07
8.4382812500e+00		1.9923526367e-10
9.3758125000e+00		1.3232792613e-11
1.0313343750e+01		1.4829687359e-12
1.1250875000e+01		4.1451245434e-12
1.2188406250e+01		1.3980643643e-12
1.3125937500e+01		1.3658537146e-12
1.4063468750e+01		1.3384557048e-12
1.5001000000e+01		1.3149052525e-12


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149306426e-12
-1.4062468750e+01		1.3384920535e-12
-1.3124937500e+01		1.3658949876e-12
-1.2187406250e+01		1.3980940325e-12
-1.1249875000e+01		7.5188999060e-12
-1.0312343750e+01		1.4830108222e-12
-9.3748125000e+00		2.1998993024e-11
-8.4372812500e+00		2.4798570724e-10
-7.4997500000e+00		8.7679614190e-07
-6.5622187500e+00		7.5080192702e-06
-5.6246875000e+00		2.5524479094e-05
-4.6871562500e+00		6.2708048071e-05
-3.7496250000e+00		1.2721700905e-04
-2.8120937500e+00		2.2191092724e-04
-1.8745625000e+00		3.3456984782e-04
-9.3703125000e-01		4.3239162716e-04
5.0000000000e-04		4.6859601559e-04
9.3803125000e-01		4.3231508499e-04
1.8755625000e+00		3.3445082877e-04
2.8130937500e+00		2.2179635139e-04
3.7506250000e+00		1.2713166841e-04
4.6881562500e+00		6.2655104501e-05
5.6256875000e+00		2.5496580353e-05
6.5632187500e+00		7.4960941541e-06
7.5007500000e+00		8.7373637619e-07
8.4382812500e+00		2.4575895244e-10
9.3758125000e+00		2.2000295138e-11
1.0313343750e+01		1.4829559828e-12
1.1250875000e+01		7.5167437107e-12
1.2188406250e+01		1.3980566513e-12
1.3125937500e+01		1.3658633649e-12
1.4063468750e+01		1.3384649564e-12
1.5001000000e+01		1.3149071520e-12


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149392142e-12
-1.4062468750e+01		1.3385056510e-12
-1.3124937500e+01		1.3659075951e-12
-1.2187406250e+01		1.3980832960e-12
-1.1249875000e+01		1.2214894531e-11
-1.0312343750e+01		1.4829956667e-12
-9.3748125000e+00		3.3068990136e-11
-8.4372812500e+00		2.8557705942e-10
-7.4997500000e+00		8.7192516121e-07
-6.5622187500e+00		7.4976128129e-06
-5.6246875000e+00		2.5480179186e-05
-4.6871562500e+00		6.2599191468e-05
-3.7496250000e+00		1.2697948720e-04
-2.8120937500e+00		2.2147742127e-04
-1.8745625000e+00		3.3390323617e-04
-9.3703125000e-01		4.3168266368e-04
5.0000000000e-04		4.6713044713e-04
9.3803125000e-01		4.3160659235e-04
1.8755625000e+00		3.3378475488e-04
2.8130937500e+00		2.2136307224e-04
3.7506250000e+00		1.2689433107e-04
4.6881562500e+00		6.2546346854e-05
5.6256875000e+00		2.5452327349e-05
6.5632187500e+00		7.4857136109e-06
7.5007500000e+00		8.6888737502e-07
8.4382812500e+00		2.8295030653e-10
9.3758125000e+00		3.3073255094e-11
1.0313343750e+01		1.4829408252e-12
1.1250875000e+01		1.2211115832e-11
1.2188406250e+01		1.3980459184e-12
1.3125937500e+01		1.3658759685e-12
1.4063468750e+01		1.3384785500e-12
1.5001000000e+01		1.3149157215e-12


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149540078e-12
-1.4062468750e+01		1.3385222693e-12
-1.3124937500e+01		1.3659229441e-12
-1.2187406250e+01		1.3980693009e-12
-1.1249875000e+01		1.8205498857e-11
-1.0312343750e+01		1.4829789254e-12
-9.3748125000e+00		4.6394410459e-11
-8.4372812500e+00		3.1772867398e-10
-7.4997500000e+00		8.6725679153e-07
-6.5622187500e+00		7.4879018714e-06
-5.6246875000e+00		2.5436096132e-05
-4.6871562500e+00		6.2492068358e-05
-3.7496250000e+00		1.2674483923e-04
-2.8120937500e+00		2.2106579145e-04
-1.8745625000e+00		3.3326509063e-04
-9.3703125000e-01		4.3099919610e-04
5.0000000000e-04		4.6572540850e-04
9.3803125000e-01		4.3092488898e-04
1.8755625000e+00		3.3314685114e-04
2.8130937500e+00		2.2095162909e-04
3.7506250000e+00		1.2665986906e-04
4.6881562500e+00		6.2439321973e-05
5.6256875000e+00		2.5408290622e-05
6.5632187500e+00		7.4760339019e-06
7.5007500000e+00		8.6423985060e-07
8.4382812500e+00		3.1475462163e-10
9.3758125000e+00		4.6403195400e-11
1.0313343750e+01		1.4829240766e-12
1.1250875000e+01		1.8199661369e-11
1.2188406250e+01		1.3980319277e-12
1.3125937500e+01		1.3658913128e-12
1.4063468750e+01		1.3384951637e-12
1.5001000000e+01		1.3149305115e-12


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149723441e-12
-1.4062468750e+01		1.3385410119e-12
-1.3124937500e+01		1.3659408020e-12
-1.2187406250e+01		1.3980520699e-12
-1.1249875000e+01		2.5450600816e-11
-1.0312343750e+01		1.4829613432e-12
-9.3748125000e+00		6.1890671566e-11
-8.4372812500e+00		3.4825664402e-10
-7.4997500000e+00		8.6279759352e-07
-6.5622187500e+00		7.4794218872e-06
-5.6246875000e+00		2.5392644198e-05
-4.6871562500e+00		6.2392299483e-05
-3.7496250000e+00		1.2652969370e-04
-2.8120937500e+00		2.2069144814e-04
-1.8745625000e+00		3.3268227657e-04
-9.3703125000e-01		4.3035280745e-04
5.0000000000e-04		4.6444504531e-04
9.3803125000e-01		4.3027832530e-04
1.8755625000e+00		3.3256449760e-04
2.8130937500e+00		2.2057746955e-04
3.7506250000e+00		1.2644488160e-04
4.6881562500e+00		6.2339638479e-05
5.6256875000e+00		2.5364884282e-05
6.5632187500e+00		7.4675883698e-06
7.5007500000e+00		8.5980031783e-07
8.4382812500e+00		3.4497350155e-10
9.3758125000e+00		6.1903680251e-11
1.0313343750e+01		1.4829064834e-12
1.1250875000e+01		2.5442292044e-11
1.2188406250e+01		1.3980147015e-12
1.3125937500e+01		1.3659091655e-12
1.4063468750e+01		1.3385139013e-12
1.5001000000e+01		1.3149488436e-12


==> anc/GRHydro_example_check/benchmark_results/tau_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118668e-12
-1.4062468750e+01		1.3384391219e-12
-1.3124937500e+01		1.3658740323e-12
-1.2187406250e+01		1.3981106180e-12
-1.1249875000e+01		1.4365191094e-12
-1.0312343750e+01		1.4830410281e-12
-9.3748125000e+00		1.5405186024e-12
-8.4372812500e+00		1.6132793503e-12
-7.4997500000e+00		8.9839564585e-07
-6.5622187500e+00		7.5557289473e-06
-5.6246875000e+00		2.5699640320e-05
-4.6871562500e+00		6.3145110135e-05
-3.7496250000e+00		1.2815733614e-04
-2.8120937500e+00		2.2364429501e-04
-1.8745625000e+00		3.3724878691e-04
-9.3703125000e-01		4.3513392679e-04
5.0000000000e-04		4.7452197913e-04
9.3803125000e-01		4.3505385541e-04
1.8755625000e+00		3.3712826756e-04
2.8130937500e+00		2.2352869221e-04
3.7506250000e+00		1.2807130716e-04
4.6881562500e+00		6.3091774019e-05
5.6256875000e+00		2.5671553073e-05
6.5632187500e+00		7.5437128711e-06
7.5007500000e+00		8.9523611683e-07
8.4382812500e+00		1.6131914635e-12
9.3758125000e+00		1.5404500995e-12
1.0313343750e+01		1.4829861798e-12
1.1250875000e+01		1.4364742295e-12
1.2188406250e+01		1.3980732310e-12
1.3125937500e+01		1.3658424161e-12
1.4063468750e+01		1.3384120425e-12
1.5001000000e+01		1.3147884171e-12


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148681651e-12
-1.4062468750e+01		1.3384715535e-12
-1.3124937500e+01		1.3658752256e-12
-1.2187406250e+01		1.3981096894e-12
-1.1249875000e+01		1.4365177820e-12
-1.0312343750e+01		1.4830390535e-12
-9.3748125000e+00		2.8972418037e-12
-8.4372812500e+00		6.6674520467e-11
-7.4997500000e+00		8.9268807321e-07
-6.5622187500e+00		7.5428395217e-06
-5.6246875000e+00		2.5656086429e-05
-4.6871562500e+00		6.3035693723e-05
-3.7496250000e+00		1.2792421874e-04
-2.8120937500e+00		2.2321567908e-04
-1.8745625000e+00		3.3657820674e-04
-9.3703125000e-01		4.3446993931e-04
5.0000000000e-04		4.7304384219e-04
9.3803125000e-01		4.3439093939e-04
1.8755625000e+00		3.3645798342e-04
2.8130937500e+00		2.2310032190e-04
3.7506250000e+00		1.2783835905e-04
4.6881562500e+00		6.2982454882e-05
5.6256875000e+00		2.5628046688e-05
6.5632187500e+00		7.5308440258e-06
7.5007500000e+00		8.8955525324e-07
8.4382812500e+00		6.6102624695e-11
9.3758125000e+00		2.8968307039e-12
1.0313343750e+01		1.4829842061e-12
1.1250875000e+01		1.4364729026e-12
1.2188406250e+01		1.3980723027e-12
1.3125937500e+01		1.3658436091e-12
1.4063468750e+01		1.3384444627e-12
1.5001000000e+01		1.3148446967e-12


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3149100669e-12
-1.4062468750e+01		1.3384800727e-12
-1.3124937500e+01		1.3658787768e-12
-1.2187406250e+01		1.3981068337e-12
-1.1249875000e+01		2.1157501646e-12
-1.0312343750e+01		1.4830331644e-12
-9.3748125000e+00		6.8356631016e-12
-8.4372812500e+00		1.4096839242e-10
-7.4997500000e+00		8.8718321144e-07
-6.5622187500e+00		7.5305691468e-06
-5.6246875000e+00		2.5612296896e-05
-4.6871562500e+00		6.2926090791e-05
-3.7496250000e+00		1.2768892348e-04
-2.8120937500e+00		2.2278101372e-04
-1.8745625000e+00		3.3590498491e-04
-9.3703125000e-01		4.3378598449e-04
5.0000000000e-04		4.7155167737e-04
9.3803125000e-01		4.3370800466e-04
1.8755625000e+00		3.3578511370e-04
2.8130937500e+00		2.2266591242e-04
3.7506250000e+00		1.2760323584e-04
4.6881562500e+00		6.2872950201e-05
5.6256875000e+00		2.5584304399e-05
6.5632187500e+00		7.5185957981e-06
7.5007500000e+00		8.8407592421e-07
8.4382812500e+00		1.3975835904e-10
9.3758125000e+00		6.8350413694e-12
1.0313343750e+01		1.4829783196e-12
1.1250875000e+01		2.1154695706e-12
1.2188406250e+01		1.3980694481e-12
1.3125937500e+01		1.3658471590e-12
1.4063468750e+01		1.3384529788e-12
1.5001000000e+01		1.3148865842e-12


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149287419e-12
-1.4062468750e+01		1.3384827994e-12
-1.3124937500e+01		1.3658853343e-12
-1.2187406250e+01		1.3981017481e-12
-1.1249875000e+01		4.1461101383e-12
-1.0312343750e+01		1.4830235774e-12
-9.3748125000e+00		1.3233021124e-11
-8.4372812500e+00		2.0099462458e-10
-7.4997500000e+00		8.8188408943e-07
-6.5622187500e+00		7.5189764278e-06
-5.6246875000e+00		2.5568578990e-05
-4.6871562500e+00		6.2817326303e-05
-3.7496250000e+00		1.2745399138e-04
-2.8120937500e+00		2.2234659465e-04
-1.8745625000e+00		3.3523618921e-04
-9.3703125000e-01		4.3309206396e-04
5.0000000000e-04		4.7006630781e-04
9.3803125000e-01		4.3301504519e-04
1.8755625000e+00		3.3511671414e-04
2.8130937500e+00		2.2223176011e-04
3.7506250000e+00		1.2736847609e-04
4.6881562500e+00		6.2764283759e-05
5.6256875000e+00		2.5540633207e-05
6.5632187500e+00		7.5070265158e-06
7.5007500000e+00		8.7880115709e-07
8.4382812500e+00		1.9923526367e-10
9.3758125000e+00		1.3232792613e-11
1.0313343750e+01		1.4829687359e-12
1.1250875000e+01		4.1451245434e-12
1.2188406250e+01		1.3980643643e-12
1.3125937500e+01		1.3658537146e-12
1.4063468750e+01		1.3384557048e-12
1.5001000000e+01		1.3149052525e-12


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149306426e-12
-1.4062468750e+01		1.3384920535e-12
-1.3124937500e+01		1.3658949876e-12
-1.2187406250e+01		1.3980940325e-12
-1.1249875000e+01		7.5188999060e-12
-1.0312343750e+01		1.4830108222e-12
-9.3748125000e+00		2.1998993024e-11
-8.4372812500e+00		2.4798570724e-10
-7.4997500000e+00		8.7679614190e-07
-6.5622187500e+00		7.5080192702e-06
-5.6246875000e+00		2.5524479094e-05
-4.6871562500e+00		6.2708048071e-05
-3.7496250000e+00		1.2721700905e-04
-2.8120937500e+00		2.2191092724e-04
-1.8745625000e+00		3.3456984782e-04
-9.3703125000e-01		4.3239162716e-04
5.0000000000e-04		4.6859601559e-04
9.3803125000e-01		4.3231508499e-04
1.8755625000e+00		3.3445082877e-04
2.8130937500e+00		2.2179635139e-04
3.7506250000e+00		1.2713166841e-04
4.6881562500e+00		6.2655104501e-05
5.6256875000e+00		2.5496580353e-05
6.5632187500e+00		7.4960941541e-06
7.5007500000e+00		8.7373637619e-07
8.4382812500e+00		2.4575895244e-10
9.3758125000e+00		2.2000295138e-11
1.0313343750e+01		1.4829559828e-12
1.1250875000e+01		7.5167437107e-12
1.2188406250e+01		1.3980566513e-12
1.3125937500e+01		1.3658633649e-12
1.4063468750e+01		1.3384649564e-12
1.5001000000e+01		1.3149071520e-12


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149392142e-12
-1.4062468750e+01		1.3385056510e-12
-1.3124937500e+01		1.3659075951e-12
-1.2187406250e+01		1.3980832960e-12
-1.1249875000e+01		1.2214894531e-11
-1.0312343750e+01		1.4829956667e-12
-9.3748125000e+00		3.3068990136e-11
-8.4372812500e+00		2.8557705942e-10
-7.4997500000e+00		8.7192516121e-07
-6.5622187500e+00		7.4976128129e-06
-5.6246875000e+00		2.5480179186e-05
-4.6871562500e+00		6.2599191468e-05
-3.7496250000e+00		1.2697948720e-04
-2.8120937500e+00		2.2147742127e-04
-1.8745625000e+00		3.3390323617e-04
-9.3703125000e-01		4.3168266368e-04
5.0000000000e-04		4.6713044713e-04
9.3803125000e-01		4.3160659235e-04
1.8755625000e+00		3.3378475488e-04
2.8130937500e+00		2.2136307224e-04
3.7506250000e+00		1.2689433107e-04
4.6881562500e+00		6.2546346854e-05
5.6256875000e+00		2.5452327349e-05
6.5632187500e+00		7.4857136109e-06
7.5007500000e+00		8.6888737502e-07
8.4382812500e+00		2.8295030653e-10
9.3758125000e+00		3.3073255094e-11
1.0313343750e+01		1.4829408252e-12
1.1250875000e+01		1.2211115832e-11
1.2188406250e+01		1.3980459184e-12
1.3125937500e+01		1.3658759685e-12
1.4063468750e+01		1.3384785500e-12
1.5001000000e+01		1.3149157215e-12


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149540079e-12
-1.4062468750e+01		1.3385222693e-12
-1.3124937500e+01		1.3659229441e-12
-1.2187406250e+01		1.3980693009e-12
-1.1249875000e+01		1.8205498857e-11
-1.0312343750e+01		1.4829789254e-12
-9.3748125000e+00		4.6394410459e-11
-8.4372812500e+00		3.1772867398e-10
-7.4997500000e+00		8.6725679153e-07
-6.5622187500e+00		7.4879018714e-06
-5.6246875000e+00		2.5436096132e-05
-4.6871562500e+00		6.2492068358e-05
-3.7496250000e+00		1.2674483923e-04
-2.8120937500e+00		2.2106579145e-04
-1.8745625000e+00		3.3326509063e-04
-9.3703125000e-01		4.3099919610e-04
5.0000000000e-04		4.6572540850e-04
9.3803125000e-01		4.3092488898e-04
1.8755625000e+00		3.3314685114e-04
2.8130937500e+00		2.2095162909e-04
3.7506250000e+00		1.2665986906e-04
4.6881562500e+00		6.2439321973e-05
5.6256875000e+00		2.5408290622e-05
6.5632187500e+00		7.4760339019e-06
7.5007500000e+00		8.6423985060e-07
8.4382812500e+00		3.1475462163e-10
9.3758125000e+00		4.6403195400e-11
1.0313343750e+01		1.4829240765e-12
1.1250875000e+01		1.8199661369e-11
1.2188406250e+01		1.3980319277e-12
1.3125937500e+01		1.3658913128e-12
1.4063468750e+01		1.3384951637e-12
1.5001000000e+01		1.3149305115e-12


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149723441e-12
-1.4062468750e+01		1.3385410119e-12
-1.3124937500e+01		1.3659408020e-12
-1.2187406250e+01		1.3980520699e-12
-1.1249875000e+01		2.5450600816e-11
-1.0312343750e+01		1.4829613432e-12
-9.3748125000e+00		6.1890671566e-11
-8.4372812500e+00		3.4825664402e-10
-7.4997500000e+00		8.6279759352e-07
-6.5622187500e+00		7.4794218872e-06
-5.6246875000e+00		2.5392644198e-05
-4.6871562500e+00		6.2392299483e-05
-3.7496250000e+00		1.2652969370e-04
-2.8120937500e+00		2.2069144814e-04
-1.8745625000e+00		3.3268227657e-04
-9.3703125000e-01		4.3035280745e-04
5.0000000000e-04		4.6444504531e-04
9.3803125000e-01		4.3027832530e-04
1.8755625000e+00		3.3256449760e-04
2.8130937500e+00		2.2057746955e-04
3.7506250000e+00		1.2644488160e-04
4.6881562500e+00		6.2339638479e-05
5.6256875000e+00		2.5364884282e-05
6.5632187500e+00		7.4675883698e-06
7.5007500000e+00		8.5980031783e-07
8.4382812500e+00		3.4497350155e-10
9.3758125000e+00		6.1903680251e-11
1.0313343750e+01		1.4829064834e-12
1.1250875000e+01		2.5442292044e-11
1.2188406250e+01		1.3980147015e-12
1.3125937500e+01		1.3659091655e-12
1.4063468750e+01		1.3385139013e-12
1.5001000000e+01		1.3149488436e-12


==> anc/GRHydro_example_check/benchmark_results/vel_0__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.0712866394e-03
-6.4945410093e+00		-4.4209864871e-05
-4.8706892506e+00		-4.4879956163e-05
-3.2468374920e+00		-4.1787771144e-05
-1.6229857333e+00		-9.5616087444e-05
8.6602540378e-04		-5.9233555331e-07
1.6247177841e+00		9.6248301183e-05
3.2485695428e+00		4.1821253566e-05
4.8724213015e+00		4.4881359144e-05
6.4962730601e+00		4.4216336723e-05
8.1201248188e+00		2.7627006164e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.4666405915e-03
-6.4945410093e+00		-8.9744602355e-05
-4.8706892506e+00		-8.8850466805e-05
-3.2468374920e+00		-8.9752580375e-05
-1.6229857333e+00		-1.7472868705e-04
8.6602540378e-04		-1.1530630160e-06
1.6247177841e+00		1.7592642138e-04
3.2485695428e+00		8.9856844556e-05
4.8724213015e+00		8.8853501025e-05
6.4962730601e+00		8.9771492840e-05
8.1201248188e+00		3.1749448071e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.3445230896e-03
-6.4945410093e+00		-1.3643624636e-04
-4.8706892506e+00		-1.3166978863e-04
-3.2468374920e+00		-1.4208308488e-04
-1.6229857333e+00		-2.3775301730e-04
8.6602540378e-04		-1.6847801804e-06
1.6247177841e+00		2.3945432037e-04
3.2485695428e+00		1.4229011323e-04
4.8724213015e+00		1.3167637095e-04
6.4962730601e+00		1.3648985100e-04
8.1201248188e+00		2.9978494423e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		5.2353787634e-04
-1.9485355079e+01		6.0396988649e-04
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.9518471700e-03
-6.4945410093e+00		-1.8391713715e-04
-4.8706892506e+00		-1.7309798159e-04
-3.2468374920e+00		-2.0010917398e-04
-1.6229857333e+00		-2.8240594133e-04
8.6602540378e-04		-2.3351073862e-06
1.6247177841e+00		2.8498567931e-04
3.2485695428e+00		2.0014422406e-04
4.8724213015e+00		1.7310979145e-04
6.4962730601e+00		1.8399495785e-04
8.1201248188e+00		2.5907149322e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		-6.0387387553e-04
2.1110938888e+01		-5.2346038476e-04
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		7.0503509818e-04
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.4151842971e-03
-6.4945410093e+00		-2.3164005320e-04
-4.8706892506e+00		-2.1301247823e-04
-3.2468374920e+00		-2.6379634222e-04
-1.6229857333e+00		-3.0524016623e-04
8.6602540378e-04		-2.9419330714e-06
1.6247177841e+00		3.0860141521e-04
3.2485695428e+00		2.6371161102e-04
4.8724213015e+00		2.1302839709e-04
6.4962730601e+00		2.3173966144e-04
8.1201248188e+00		2.0215622439e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		-7.0491414669e-04
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-8.0885005051e-04
-6.4945410093e+00		-2.7884460545e-04
-4.8706892506e+00		-2.5155989093e-04
-3.2468374920e+00		-3.3248391147e-04
-1.6229857333e+00		-3.0873400351e-04
8.6602540378e-04		-3.2820377485e-06
1.6247177841e+00		3.1272973188e-04
3.2485695428e+00		3.3222258682e-04
4.8724213015e+00		2.5157382645e-04
6.4962730601e+00		2.7896091029e-04
8.1201248188e+00		1.3750674938e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		5.2189905168e-04
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		7.0875063327e-04
-1.6237651561e+01		8.3805978343e-04
-1.4613799803e+01		1.0043369244e-03
-1.2989948044e+01		1.2246841113e-03
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.7827374453e-04
-6.4945410093e+00		-3.2596827065e-04
-4.8706892506e+00		-2.8866176405e-04
-3.2468374920e+00		-4.0434949165e-04
-1.6229857333e+00		-2.9485695662e-04
8.6602540378e-04		-4.0707799516e-06
1.6247177841e+00		2.9977394512e-04
3.2485695428e+00		4.0402804248e-04
4.8724213015e+00		2.8866603046e-04
6.4962730601e+00		3.2607272557e-04
8.1201248188e+00		7.0759013827e-04
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		-1.2244094646e-03
1.4615531854e+01		-1.0041323811e-03
1.6239383612e+01		-8.3790377140e-04
1.7863235371e+01		-7.0862887032e-04
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		-5.2182186435e-04
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/vel_0__maximum.xg <==
"vel[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0186283835882
0.7031484375000	0.0198191441051
1.0547226562500	0.0193046766474
1.4062968750000	0.0182955407562
1.7578710937500	0.0179538628266
2.1094453125000	0.0214316903470
2.4610195312500	0.0248284801849


==> anc/GRHydro_example_check/benchmark_results/vel_0__minimum.xg <==
"vel[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0186421184588
0.7031484375000	-0.0198271727814
1.0547226562500	-0.0193109896626
1.4062968750000	-0.0183017792626
1.7578710937500	-0.0179517326963
2.1094453125000	-0.0214262595729
2.4610195312500	-0.0248196266982


==> anc/GRHydro_example_check/benchmark_results/vel_0__norm1.xg <==
"vel[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0001000750835
0.7031484375000	0.0001525524541
1.0547226562500	0.0002112323270
1.4062968750000	0.0002796794131
1.7578710937500	0.0004118939993
2.1094453125000	0.0005939883259
2.4610195312500	0.0007064924941


==> anc/GRHydro_example_check/benchmark_results/vel_0__norm2.xg <==
"vel[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0007551217581
0.7031484375000	0.0009756169603
1.0547226562500	0.0011976830914
1.4062968750000	0.0014425941221
1.7578710937500	0.0017450023199
2.1094453125000	0.0020854962223
2.4610195312500	0.0024199980242


==> anc/GRHydro_example_check/benchmark_results/vel_0__x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6208287563e-03
-8.4372812500e+00		-1.3807800758e-02
-7.4997500000e+00		-3.6807307744e-05
-6.5622187500e+00		-1.9858202193e-04
-5.6246875000e+00		-1.1605175021e-04
-4.6871562500e+00		-1.0650301348e-04
-3.7496250000e+00		-9.3433648478e-05
-2.8120937500e+00		-7.2003444916e-05
-1.8745625000e+00		-5.0502319168e-05
-9.3703125000e-01		-9.8188539137e-05
5.0000000000e-04		-5.9233555331e-07
9.3803125000e-01		9.8849297518e-05
1.8755625000e+00		5.0555822825e-05
2.8130937500e+00		7.2028967481e-05
3.7506250000e+00		9.3451576551e-05
4.6881562500e+00		1.0651355463e-04
5.6256875000e+00		1.1606458362e-04
6.5632187500e+00		1.9878540224e-04
7.5007500000e+00		3.5569197086e-05
8.4382812500e+00		1.3760173828e-02
9.3758125000e+00		-3.6205646821e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.7233093461e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.1397589411e-03
-8.4372812500e+00		-1.5443220320e-02
-7.4997500000e+00		-7.7933676369e-05
-6.5622187500e+00		-3.9109119036e-04
-5.6246875000e+00		-2.2819648461e-04
-4.6871562500e+00		-2.0742228705e-04
-3.7496250000e+00		-1.8078673712e-04
-2.8120937500e+00		-1.3757614554e-04
-1.8745625000e+00		-1.0464314745e-04
-9.3703125000e-01		-1.7617015873e-04
5.0000000000e-04		-1.1530630160e-06
9.3803125000e-01		1.7741179189e-04
1.8755625000e+00		1.0479365833e-04
2.8130937500e+00		1.3762606394e-04
3.7506250000e+00		1.8082260961e-04
4.6881562500e+00		2.0744411665e-04
5.6256875000e+00		2.2822642795e-04
6.5632187500e+00		3.9146247158e-04
7.5007500000e+00		7.5522479322e-05
8.4382812500e+00		1.5394787901e-02
9.3758125000e+00		-7.1398302686e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.7229074532e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		5.4405355695e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.0577874508e-02
-8.4372812500e+00		-1.5044486837e-02
-7.4997500000e+00		-1.2342967582e-04
-6.5622187500e+00		-5.7737548737e-04
-5.6246875000e+00		-3.3644217960e-04
-4.6871562500e+00		-3.0286426938e-04
-3.7496250000e+00		-2.6180593995e-04
-2.8120937500e+00		-1.9662397196e-04
-1.8745625000e+00		-1.6031378222e-04
-9.3703125000e-01		-2.3482563591e-04
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		2.3657314751e-04
1.8755625000e+00		1.6059643643e-04
2.8130937500e+00		1.9669975633e-04
3.7506250000e+00		2.6186019773e-04
4.6881562500e+00		3.0289842581e-04
5.6256875000e+00		3.3649215833e-04
6.5632187500e+00		5.7788202954e-04
7.5007500000e+00		1.1991147721e-04
8.4382812500e+00		1.4996584063e-02
9.3758125000e+00		-1.0578601535e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.4397327585e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		8.1502857289e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.3938788010e-02
-8.4372812500e+00		-1.3953629946e-02
-7.4997500000e+00		-1.7361825273e-04
-6.5622187500e+00		-7.5729671402e-04
-5.6246875000e+00		-4.4072934160e-04
-4.6871562500e+00		-3.9288171818e-04
-3.7496250000e+00		-3.3629911473e-04
-2.8120937500e+00		-2.4907195773e-04
-1.8745625000e+00		-2.1733698560e-04
-9.3703125000e-01		-2.7338534616e-04
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		2.7602005271e-04
1.8755625000e+00		2.1742530706e-04
2.8130937500e+00		2.4917385830e-04
3.7506250000e+00		3.3637274578e-04
4.6881562500e+00		3.9292941077e-04
5.6256875000e+00		4.4080112570e-04
6.5632187500e+00		7.5790920505e-04
7.5007500000e+00		1.6905720103e-04
8.4382812500e+00		1.3906030887e-02
9.3758125000e+00		-1.3940557411e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.1490837471e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.0846953964e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.7226660321e-02
-8.4372812500e+00		-1.2556634253e-02
-7.4997500000e+00		-2.2884728799e-04
-6.5622187500e+00		-9.3078835848e-04
-5.6246875000e+00		-5.4091330821e-04
-4.6871562500e+00		-4.7749199691e-04
-3.7496250000e+00		-4.0398383048e-04
-2.8120937500e+00		-2.9487412173e-04
-1.8745625000e+00		-2.7803412861e-04
-9.3703125000e-01		-2.8802504774e-04
5.0000000000e-04		-2.9419330714e-06
9.3803125000e-01		2.9143993584e-04
1.8755625000e+00		2.7798642994e-04
2.8130937500e+00		2.9500068778e-04
3.7506250000e+00		4.0408207957e-04
4.6881562500e+00		4.7755525707e-04
5.6256875000e+00		5.4100740745e-04
6.5632187500e+00		9.3148061049e-04
7.5007500000e+00		2.2330311823e-04
8.4382812500e+00		1.2509057813e-02
9.3758125000e+00		-1.7229826300e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0845358776e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.3525187909e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.0444829251e-02
-8.4372812500e+00		-1.1006286962e-02
-7.4997500000e+00		-2.8933944224e-04
-6.5622187500e+00		-1.0978977162e-03
-5.6246875000e+00		-6.3681580657e-04
-4.6871562500e+00		-5.5660016796e-04
-3.7496250000e+00		-4.6347661781e-04
-2.8120937500e+00		-3.3501220893e-04
-1.8745625000e+00		-3.4160802993e-04
-9.3703125000e-01		-2.8124270269e-04
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		2.8520372432e-04
1.8755625000e+00		3.4134612892e-04
2.8130937500e+00		3.3516593014e-04
3.7506250000e+00		4.6359782114e-04
4.6881562500e+00		5.5668305453e-04
5.6256875000e+00		6.3693068686e-04
6.5632187500e+00		1.0986440864e-03
7.5007500000e+00		2.8287177884e-04
8.4382812500e+00		1.0958513538e-02
9.3758125000e+00		-2.0449707563e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3523206539e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.6178861345e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.3584905828e-02
-8.4372812500e+00		-9.3747819817e-03
-7.4997500000e+00		-3.5524212786e-04
-6.5622187500e+00		-1.2587009008e-03
-5.6246875000e+00		-7.2827058781e-04
-4.6871562500e+00		-6.3054998079e-04
-3.7496250000e+00		-5.1654125330e-04
-2.8120937500e+00		-3.6974138705e-04
-1.8745625000e+00		-4.0668589533e-04
-9.3703125000e-01		-2.5615306881e-04
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		2.6103691990e-04
1.8755625000e+00		4.0634639204e-04
2.8130937500e+00		3.6989906733e-04
3.7506250000e+00		5.1668112624e-04
4.6881562500e+00		6.3065351019e-04
5.6256875000e+00		7.2840293029e-04
6.5632187500e+00		1.2594751821e-03
7.5007500000e+00		3.4790863109e-04
8.4382812500e+00		9.3266257958e-03
9.3758125000e+00		-2.3591321468e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.6176503352e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/vel_0__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.9135331138e-07
-8.4372812500e+00		-2.4094491007e-07
-7.4997500000e+00		-2.1997745025e-07
-6.5622187500e+00		-2.7287305653e-07
-5.6246875000e+00		-3.3363734503e-07
-4.6871562500e+00		-3.9578848390e-07
-3.7496250000e+00		-4.5606110692e-07
-2.8120937500e+00		-5.1034386096e-07
-1.8745625000e+00		-5.5396801844e-07
-9.3703125000e-01		-5.8238779133e-07
5.0000000000e-04		-5.9233555331e-07
9.3803125000e-01		-5.8236646942e-07
1.8755625000e+00		-5.5392466165e-07
2.8130937500e+00		-5.1029298793e-07
3.7506250000e+00		-4.5600939057e-07
4.6881562500e+00		-3.9571503421e-07
5.6256875000e+00		-3.3356856848e-07
6.5632187500e+00		-2.7280876909e-07
7.5007500000e+00		-2.1992139495e-07
8.4382812500e+00		-2.4088804953e-07
9.3758125000e+00		-1.9129974701e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.1913910188e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.8289401947e-07
-8.4372812500e+00		-4.7843961624e-07
-7.4997500000e+00		-4.4215088121e-07
-6.5622187500e+00		-5.3729707486e-07
-5.6246875000e+00		-6.5448138119e-07
-4.6871562500e+00		-7.7412116638e-07
-3.7496250000e+00		-8.9014161451e-07
-2.8120937500e+00		-9.9471431232e-07
-1.8745625000e+00		-1.0788563895e-06
-9.3703125000e-01		-1.1337203212e-06
5.0000000000e-04		-1.1530630160e-06
9.3803125000e-01		-1.1336788527e-06
1.8755625000e+00		-1.0787743872e-06
2.8130937500e+00		-9.9461460108e-07
3.7506250000e+00		-8.9004139191e-07
4.6881562500e+00		-7.7397917070e-07
5.6256875000e+00		-6.5434834044e-07
6.5632187500e+00		-5.3717323191e-07
7.5007500000e+00		-4.4203862136e-07
8.4382812500e+00		-4.7832355794e-07
9.3758125000e+00		-3.8278637466e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.1911111878e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.3809413267e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-5.7454548676e-07
-8.4372812500e+00		-7.1528917361e-07
-7.4997500000e+00		-6.6645809670e-07
-6.5622187500e+00		-7.9362061867e-07
-5.6246875000e+00		-9.6329195201e-07
-4.6871562500e+00		-1.1361448153e-06
-3.7496250000e+00		-1.3037989408e-06
-2.8120937500e+00		-1.4550580985e-06
-1.8745625000e+00		-1.5769177163e-06
-9.3703125000e-01		-1.6564688968e-06
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		-1.6564087710e-06
1.8755625000e+00		-1.5768021110e-06
2.8130937500e+00		-1.4549111063e-06
3.7506250000e+00		-1.3036526139e-06
4.6881562500e+00		-1.1359385917e-06
5.6256875000e+00		-9.6309856863e-07
6.5632187500e+00		-7.9339261306e-07
7.5007500000e+00		-6.6628971050e-07
8.4382812500e+00		-7.1511470100e-07
9.3758125000e+00		-5.7438242056e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.3803855909e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-3.5686162523e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.6616683744e-07
-8.4372812500e+00		-9.5213572464e-07
-7.4997500000e+00		-8.9336476286e-07
-6.5622187500e+00		-1.1096837540e-06
-5.6246875000e+00		-1.3425048233e-06
-4.6871562500e+00		-1.5794499689e-06
-3.7496250000e+00		-1.8096854947e-06
-2.8120937500e+00		-2.0179392246e-06
-1.8745625000e+00		-2.1856408209e-06
-9.3703125000e-01		-2.2960817402e-06
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		-2.2959986433e-06
1.8755625000e+00		-2.1854834147e-06
2.8130937500e+00		-2.0177332082e-06
3.7506250000e+00		-1.8094749263e-06
4.6881562500e+00		-1.5791729429e-06
5.6256875000e+00		-1.3422411975e-06
6.5632187500e+00		-1.1093225399e-06
7.5007500000e+00		-8.9313871203e-07
8.4382812500e+00		-9.5190512339e-07
9.3758125000e+00		-7.6596381392e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-3.5677883591e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.7525480858e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-9.5768613156e-07
-8.4372812500e+00		-1.1908362756e-06
-7.4997500000e+00		-1.1302795629e-06
-6.5622187500e+00		-1.4135849954e-06
-5.6246875000e+00		-1.7031640855e-06
-4.6871562500e+00		-1.9977644216e-06
-3.7496250000e+00		-2.2844740636e-06
-2.8120937500e+00		-2.5443612395e-06
-1.8745625000e+00		-2.7543141998e-06
-9.3703125000e-01		-2.8929148995e-06
5.0000000000e-04		-2.9419330714e-06
9.3803125000e-01		-2.8928108356e-06
1.8755625000e+00		-2.7541207548e-06
2.8130937500e+00		-2.5441016761e-06
3.7506250000e+00		-2.2842047767e-06
4.6881562500e+00		-1.9974229584e-06
5.6256875000e+00		-1.7028370169e-06
6.5632187500e+00		-1.4131624014e-06
7.5007500000e+00		-1.1295604509e-06
8.4382812500e+00		-1.1905082262e-06
9.3758125000e+00		-9.5744467012e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.7514573152e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-5.9309209226e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1492180181e-06
-8.4372812500e+00		-1.4352408436e-06
-7.4997500000e+00		-1.4150495895e-06
-6.5622187500e+00		-1.6750441206e-06
-5.6246875000e+00		-2.0461359966e-06
-4.6871562500e+00		-2.3930168721e-06
-3.7496250000e+00		-2.5781741862e-06
-2.8120937500e+00		-2.8597893754e-06
-1.8745625000e+00		-3.0782872852e-06
-9.3703125000e-01		-3.2521017857e-06
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		-3.2519885751e-06
1.8755625000e+00		-3.0780829237e-06
2.8130937500e+00		-2.8595014094e-06
3.7506250000e+00		-2.5778820890e-06
4.6881562500e+00		-2.3926184126e-06
5.6256875000e+00		-2.0457551284e-06
6.5632187500e+00		-1.6745300174e-06
7.5007500000e+00		-1.4142713973e-06
8.4382812500e+00		-1.4347945888e-06
9.3758125000e+00		-1.1488310909e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.9295583282e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-7.1015326433e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.3411180885e-06
-8.4372812500e+00		-1.6872583359e-06
-7.4997500000e+00		-1.6998021481e-06
-6.5622187500e+00		-1.8933527970e-06
-5.6246875000e+00		-2.3700132273e-06
-4.6871562500e+00		-2.6129243071e-06
-3.7496250000e+00		-3.1813901364e-06
-2.8120937500e+00		-3.5352304283e-06
-1.8745625000e+00		-3.8140688389e-06
-9.3703125000e-01		-4.0264228270e-06
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		-4.0262873806e-06
1.8755625000e+00		-3.8138044542e-06
2.8130937500e+00		-3.5348704550e-06
3.7506250000e+00		-3.1810168256e-06
4.6881562500e+00		-2.6125202637e-06
5.6256875000e+00		-2.3697036169e-06
6.5632187500e+00		-1.8928511461e-06
7.5007500000e+00		-1.6989665343e-06
8.4382812500e+00		-1.6867143106e-06
9.3758125000e+00		-1.3404550132e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-7.0998987164e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/vel_0__z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.9135331138e-07
-8.4372812500e+00		-2.4094491007e-07
-7.4997500000e+00		-2.1997745025e-07
-6.5622187500e+00		-2.7287305653e-07
-5.6246875000e+00		-3.3363734503e-07
-4.6871562500e+00		-3.9578848390e-07
-3.7496250000e+00		-4.5606110692e-07
-2.8120937500e+00		-5.1034386096e-07
-1.8745625000e+00		-5.5396801844e-07
-9.3703125000e-01		-5.8238779133e-07
5.0000000000e-04		-5.9233555331e-07
9.3803125000e-01		-5.8236646941e-07
1.8755625000e+00		-5.5392466165e-07
2.8130937500e+00		-5.1029298793e-07
3.7506250000e+00		-4.5600939057e-07
4.6881562500e+00		-3.9571503421e-07
5.6256875000e+00		-3.3356856848e-07
6.5632187500e+00		-2.7280876909e-07
7.5007500000e+00		-2.1992139495e-07
8.4382812500e+00		-2.4088804952e-07
9.3758125000e+00		-1.9129974701e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.1913910188e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.8289401947e-07
-8.4372812500e+00		-4.7843961624e-07
-7.4997500000e+00		-4.4215088121e-07
-6.5622187500e+00		-5.3729707486e-07
-5.6246875000e+00		-6.5448138119e-07
-4.6871562500e+00		-7.7412116638e-07
-3.7496250000e+00		-8.9014161451e-07
-2.8120937500e+00		-9.9471431231e-07
-1.8745625000e+00		-1.0788563895e-06
-9.3703125000e-01		-1.1337203212e-06
5.0000000000e-04		-1.1530630160e-06
9.3803125000e-01		-1.1336788527e-06
1.8755625000e+00		-1.0787743872e-06
2.8130937500e+00		-9.9461460107e-07
3.7506250000e+00		-8.9004139191e-07
4.6881562500e+00		-7.7397917070e-07
5.6256875000e+00		-6.5434834044e-07
6.5632187500e+00		-5.3717323191e-07
7.5007500000e+00		-4.4203862135e-07
8.4382812500e+00		-4.7832355794e-07
9.3758125000e+00		-3.8278637466e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.1911111878e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.3809413267e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-5.7454548676e-07
-8.4372812500e+00		-7.1528917361e-07
-7.4997500000e+00		-6.6645809670e-07
-6.5622187500e+00		-7.9362061866e-07
-5.6246875000e+00		-9.6329195201e-07
-4.6871562500e+00		-1.1361448153e-06
-3.7496250000e+00		-1.3037989409e-06
-2.8120937500e+00		-1.4550580985e-06
-1.8745625000e+00		-1.5769177163e-06
-9.3703125000e-01		-1.6564688968e-06
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		-1.6564087710e-06
1.8755625000e+00		-1.5768021110e-06
2.8130937500e+00		-1.4549111063e-06
3.7506250000e+00		-1.3036526139e-06
4.6881562500e+00		-1.1359385917e-06
5.6256875000e+00		-9.6309856863e-07
6.5632187500e+00		-7.9339261305e-07
7.5007500000e+00		-6.6628971050e-07
8.4382812500e+00		-7.1511470100e-07
9.3758125000e+00		-5.7438242056e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.3803855909e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-3.5686162523e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.6616683744e-07
-8.4372812500e+00		-9.5213572464e-07
-7.4997500000e+00		-8.9336476286e-07
-6.5622187500e+00		-1.1096837540e-06
-5.6246875000e+00		-1.3425048233e-06
-4.6871562500e+00		-1.5794499689e-06
-3.7496250000e+00		-1.8096854947e-06
-2.8120937500e+00		-2.0179392246e-06
-1.8745625000e+00		-2.1856408209e-06
-9.3703125000e-01		-2.2960817402e-06
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		-2.2959986433e-06
1.8755625000e+00		-2.1854834147e-06
2.8130937500e+00		-2.0177332082e-06
3.7506250000e+00		-1.8094749263e-06
4.6881562500e+00		-1.5791729429e-06
5.6256875000e+00		-1.3422411975e-06
6.5632187500e+00		-1.1093225399e-06
7.5007500000e+00		-8.9313871202e-07
8.4382812500e+00		-9.5190512339e-07
9.3758125000e+00		-7.6596381390e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-3.5677883591e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.7525480858e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-9.5768613156e-07
-8.4372812500e+00		-1.1908362756e-06
-7.4997500000e+00		-1.1302795629e-06
-6.5622187500e+00		-1.4135849954e-06
-5.6246875000e+00		-1.7031640855e-06
-4.6871562500e+00		-1.9977644216e-06
-3.7496250000e+00		-2.2844740636e-06
-2.8120937500e+00		-2.5443612395e-06
-1.8745625000e+00		-2.7543141998e-06
-9.3703125000e-01		-2.8929148995e-06
5.0000000000e-04		-2.9419330714e-06
9.3803125000e-01		-2.8928108356e-06
1.8755625000e+00		-2.7541207548e-06
2.8130937500e+00		-2.5441016761e-06
3.7506250000e+00		-2.2842047767e-06
4.6881562500e+00		-1.9974229584e-06
5.6256875000e+00		-1.7028370169e-06
6.5632187500e+00		-1.4131624014e-06
7.5007500000e+00		-1.1295604509e-06
8.4382812500e+00		-1.1905082262e-06
9.3758125000e+00		-9.5744467010e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.7514573152e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-5.9309209226e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1492180181e-06
-8.4372812500e+00		-1.4352408435e-06
-7.4997500000e+00		-1.4150495895e-06
-6.5622187500e+00		-1.6750441206e-06
-5.6246875000e+00		-2.0461359966e-06
-4.6871562500e+00		-2.3930168721e-06
-3.7496250000e+00		-2.5781741862e-06
-2.8120937500e+00		-2.8597893754e-06
-1.8745625000e+00		-3.0782872852e-06
-9.3703125000e-01		-3.2521017857e-06
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		-3.2519885750e-06
1.8755625000e+00		-3.0780829237e-06
2.8130937500e+00		-2.8595014094e-06
3.7506250000e+00		-2.5778820890e-06
4.6881562500e+00		-2.3926184127e-06
5.6256875000e+00		-2.0457551284e-06
6.5632187500e+00		-1.6745300174e-06
7.5007500000e+00		-1.4142713973e-06
8.4382812500e+00		-1.4347945888e-06
9.3758125000e+00		-1.1488310909e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.9295583282e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-7.1015326433e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.3411180885e-06
-8.4372812500e+00		-1.6872583358e-06
-7.4997500000e+00		-1.6998021481e-06
-6.5622187500e+00		-1.8933527970e-06
-5.6246875000e+00		-2.3700132273e-06
-4.6871562500e+00		-2.6129243071e-06
-3.7496250000e+00		-3.1813901363e-06
-2.8120937500e+00		-3.5352304283e-06
-1.8745625000e+00		-3.8140688389e-06
-9.3703125000e-01		-4.0264228270e-06
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		-4.0262873806e-06
1.8755625000e+00		-3.8138044542e-06
2.8130937500e+00		-3.5348704550e-06
3.7506250000e+00		-3.1810168256e-06
4.6881562500e+00		-2.6125202637e-06
5.6256875000e+00		-2.3697036170e-06
6.5632187500e+00		-1.8928511461e-06
7.5007500000e+00		-1.6989665343e-06
8.4382812500e+00		-1.6867143106e-06
9.3758125000e+00		-1.3404550132e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-7.0998987164e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/vel_1__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.0712866394e-03
-6.4945410093e+00		-4.4209864871e-05
-4.8706892506e+00		-4.4879956163e-05
-3.2468374920e+00		-4.1787771144e-05
-1.6229857333e+00		-9.5616087444e-05
8.6602540378e-04		-5.9233555331e-07
1.6247177841e+00		9.6248301183e-05
3.2485695428e+00		4.1821253566e-05
4.8724213015e+00		4.4881359144e-05
6.4962730601e+00		4.4216336723e-05
8.1201248188e+00		2.7627006164e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.4666405915e-03
-6.4945410093e+00		-8.9744602355e-05
-4.8706892506e+00		-8.8850466805e-05
-3.2468374920e+00		-8.9752580375e-05
-1.6229857333e+00		-1.7472868705e-04
8.6602540378e-04		-1.1530630160e-06
1.6247177841e+00		1.7592642138e-04
3.2485695428e+00		8.9856844556e-05
4.8724213015e+00		8.8853501025e-05
6.4962730601e+00		8.9771492840e-05
8.1201248188e+00		3.1749448071e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.3445230896e-03
-6.4945410093e+00		-1.3643624636e-04
-4.8706892506e+00		-1.3166978863e-04
-3.2468374920e+00		-1.4208308488e-04
-1.6229857333e+00		-2.3775301730e-04
8.6602540378e-04		-1.6847801804e-06
1.6247177841e+00		2.3945432037e-04
3.2485695428e+00		1.4229011323e-04
4.8724213015e+00		1.3167637095e-04
6.4962730601e+00		1.3648985100e-04
8.1201248188e+00		2.9978494423e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		5.2353787634e-04
-1.9485355079e+01		6.0396988649e-04
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.9518471700e-03
-6.4945410093e+00		-1.8391713715e-04
-4.8706892506e+00		-1.7309798159e-04
-3.2468374920e+00		-2.0010917398e-04
-1.6229857333e+00		-2.8240594133e-04
8.6602540378e-04		-2.3351073862e-06
1.6247177841e+00		2.8498567931e-04
3.2485695428e+00		2.0014422406e-04
4.8724213015e+00		1.7310979145e-04
6.4962730601e+00		1.8399495785e-04
8.1201248188e+00		2.5907149322e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		-6.0387387553e-04
2.1110938888e+01		-5.2346038476e-04
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		7.0503509818e-04
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.4151842971e-03
-6.4945410093e+00		-2.3164005320e-04
-4.8706892506e+00		-2.1301247823e-04
-3.2468374920e+00		-2.6379634222e-04
-1.6229857333e+00		-3.0524016623e-04
8.6602540378e-04		-2.9419330714e-06
1.6247177841e+00		3.0860141521e-04
3.2485695428e+00		2.6371161102e-04
4.8724213015e+00		2.1302839709e-04
6.4962730601e+00		2.3173966144e-04
8.1201248188e+00		2.0215622439e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		-7.0491414669e-04
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-8.0885005051e-04
-6.4945410093e+00		-2.7884460545e-04
-4.8706892506e+00		-2.5155989093e-04
-3.2468374920e+00		-3.3248391147e-04
-1.6229857333e+00		-3.0873400351e-04
8.6602540378e-04		-3.2820377485e-06
1.6247177841e+00		3.1272973188e-04
3.2485695428e+00		3.3222258682e-04
4.8724213015e+00		2.5157382645e-04
6.4962730601e+00		2.7896091029e-04
8.1201248188e+00		1.3750674938e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		5.2189905168e-04
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		7.0875063327e-04
-1.6237651561e+01		8.3805978343e-04
-1.4613799803e+01		1.0043369244e-03
-1.2989948044e+01		1.2246841113e-03
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.7827374453e-04
-6.4945410093e+00		-3.2596827065e-04
-4.8706892506e+00		-2.8866176405e-04
-3.2468374920e+00		-4.0434949165e-04
-1.6229857333e+00		-2.9485695662e-04
8.6602540378e-04		-4.0707799516e-06
1.6247177841e+00		2.9977394512e-04
3.2485695428e+00		4.0402804248e-04
4.8724213015e+00		2.8866603046e-04
6.4962730601e+00		3.2607272557e-04
8.1201248188e+00		7.0759013827e-04
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		-1.2244094646e-03
1.4615531854e+01		-1.0041323811e-03
1.6239383612e+01		-8.3790377140e-04
1.7863235371e+01		-7.0862887032e-04
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		-5.2182186435e-04
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/vel_1__maximum.xg <==
"vel[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0186283835882
0.7031484375000	0.0198191441051
1.0547226562500	0.0193046766474
1.4062968750000	0.0182955407562
1.7578710937500	0.0179538628266
2.1094453125000	0.0214316903470
2.4610195312500	0.0248284801849


==> anc/GRHydro_example_check/benchmark_results/vel_1__minimum.xg <==
"vel[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0186421184588
0.7031484375000	-0.0198271727814
1.0547226562500	-0.0193109896626
1.4062968750000	-0.0183017792626
1.7578710937500	-0.0179517326963
2.1094453125000	-0.0214262595729
2.4610195312500	-0.0248196266982


==> anc/GRHydro_example_check/benchmark_results/vel_1__norm1.xg <==
"vel[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0001000750835
0.7031484375000	0.0001525524541
1.0547226562500	0.0002112323270
1.4062968750000	0.0002796794131
1.7578710937500	0.0004118939993
2.1094453125000	0.0005939883259
2.4610195312500	0.0007064924941


==> anc/GRHydro_example_check/benchmark_results/vel_1__norm2.xg <==
"vel[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0007551217581
0.7031484375000	0.0009756169603
1.0547226562500	0.0011976830914
1.4062968750000	0.0014425941221
1.7578710937500	0.0017450023199
2.1094453125000	0.0020854962223
2.4610195312500	0.0024199980242


==> anc/GRHydro_example_check/benchmark_results/vel_1__x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.9135331138e-07
-8.4372812500e+00		-2.4094491007e-07
-7.4997500000e+00		-2.1997745025e-07
-6.5622187500e+00		-2.7287305653e-07
-5.6246875000e+00		-3.3363734503e-07
-4.6871562500e+00		-3.9578848390e-07
-3.7496250000e+00		-4.5606110692e-07
-2.8120937500e+00		-5.1034386096e-07
-1.8745625000e+00		-5.5396801844e-07
-9.3703125000e-01		-5.8238779133e-07
5.0000000000e-04		-5.9233555331e-07
9.3803125000e-01		-5.8236646942e-07
1.8755625000e+00		-5.5392466165e-07
2.8130937500e+00		-5.1029298793e-07
3.7506250000e+00		-4.5600939057e-07
4.6881562500e+00		-3.9571503421e-07
5.6256875000e+00		-3.3356856848e-07
6.5632187500e+00		-2.7280876909e-07
7.5007500000e+00		-2.1992139495e-07
8.4382812500e+00		-2.4088804953e-07
9.3758125000e+00		-1.9129974701e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.1913910188e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.8289401947e-07
-8.4372812500e+00		-4.7843961624e-07
-7.4997500000e+00		-4.4215088121e-07
-6.5622187500e+00		-5.3729707486e-07
-5.6246875000e+00		-6.5448138119e-07
-4.6871562500e+00		-7.7412116638e-07
-3.7496250000e+00		-8.9014161451e-07
-2.8120937500e+00		-9.9471431232e-07
-1.8745625000e+00		-1.0788563895e-06
-9.3703125000e-01		-1.1337203212e-06
5.0000000000e-04		-1.1530630160e-06
9.3803125000e-01		-1.1336788527e-06
1.8755625000e+00		-1.0787743872e-06
2.8130937500e+00		-9.9461460108e-07
3.7506250000e+00		-8.9004139191e-07
4.6881562500e+00		-7.7397917070e-07
5.6256875000e+00		-6.5434834044e-07
6.5632187500e+00		-5.3717323191e-07
7.5007500000e+00		-4.4203862136e-07
8.4382812500e+00		-4.7832355794e-07
9.3758125000e+00		-3.8278637466e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.1911111878e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.3809413267e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-5.7454548676e-07
-8.4372812500e+00		-7.1528917361e-07
-7.4997500000e+00		-6.6645809670e-07
-6.5622187500e+00		-7.9362061867e-07
-5.6246875000e+00		-9.6329195201e-07
-4.6871562500e+00		-1.1361448153e-06
-3.7496250000e+00		-1.3037989408e-06
-2.8120937500e+00		-1.4550580985e-06
-1.8745625000e+00		-1.5769177163e-06
-9.3703125000e-01		-1.6564688968e-06
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		-1.6564087710e-06
1.8755625000e+00		-1.5768021110e-06
2.8130937500e+00		-1.4549111063e-06
3.7506250000e+00		-1.3036526139e-06
4.6881562500e+00		-1.1359385917e-06
5.6256875000e+00		-9.6309856863e-07
6.5632187500e+00		-7.9339261306e-07
7.5007500000e+00		-6.6628971050e-07
8.4382812500e+00		-7.1511470100e-07
9.3758125000e+00		-5.7438242056e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.3803855909e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-3.5686162523e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.6616683744e-07
-8.4372812500e+00		-9.5213572464e-07
-7.4997500000e+00		-8.9336476286e-07
-6.5622187500e+00		-1.1096837540e-06
-5.6246875000e+00		-1.3425048233e-06
-4.6871562500e+00		-1.5794499689e-06
-3.7496250000e+00		-1.8096854947e-06
-2.8120937500e+00		-2.0179392246e-06
-1.8745625000e+00		-2.1856408209e-06
-9.3703125000e-01		-2.2960817402e-06
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		-2.2959986433e-06
1.8755625000e+00		-2.1854834147e-06
2.8130937500e+00		-2.0177332082e-06
3.7506250000e+00		-1.8094749263e-06
4.6881562500e+00		-1.5791729429e-06
5.6256875000e+00		-1.3422411975e-06
6.5632187500e+00		-1.1093225399e-06
7.5007500000e+00		-8.9313871203e-07
8.4382812500e+00		-9.5190512339e-07
9.3758125000e+00		-7.6596381392e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-3.5677883591e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.7525480858e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-9.5768613156e-07
-8.4372812500e+00		-1.1908362756e-06
-7.4997500000e+00		-1.1302795629e-06
-6.5622187500e+00		-1.4135849954e-06
-5.6246875000e+00		-1.7031640855e-06
-4.6871562500e+00		-1.9977644216e-06
-3.7496250000e+00		-2.2844740636e-06
-2.8120937500e+00		-2.5443612395e-06
-1.8745625000e+00		-2.7543141998e-06
-9.3703125000e-01		-2.8929148995e-06
5.0000000000e-04		-2.9419330714e-06
9.3803125000e-01		-2.8928108356e-06
1.8755625000e+00		-2.7541207548e-06
2.8130937500e+00		-2.5441016761e-06
3.7506250000e+00		-2.2842047767e-06
4.6881562500e+00		-1.9974229584e-06
5.6256875000e+00		-1.7028370169e-06
6.5632187500e+00		-1.4131624014e-06
7.5007500000e+00		-1.1295604509e-06
8.4382812500e+00		-1.1905082262e-06
9.3758125000e+00		-9.5744467012e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.7514573152e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-5.9309209226e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1492180181e-06
-8.4372812500e+00		-1.4352408436e-06
-7.4997500000e+00		-1.4150495895e-06
-6.5622187500e+00		-1.6750441206e-06
-5.6246875000e+00		-2.0461359966e-06
-4.6871562500e+00		-2.3930168721e-06
-3.7496250000e+00		-2.5781741862e-06
-2.8120937500e+00		-2.8597893754e-06
-1.8745625000e+00		-3.0782872852e-06
-9.3703125000e-01		-3.2521017857e-06
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		-3.2519885751e-06
1.8755625000e+00		-3.0780829237e-06
2.8130937500e+00		-2.8595014094e-06
3.7506250000e+00		-2.5778820890e-06
4.6881562500e+00		-2.3926184126e-06
5.6256875000e+00		-2.0457551284e-06
6.5632187500e+00		-1.6745300174e-06
7.5007500000e+00		-1.4142713973e-06
8.4382812500e+00		-1.4347945888e-06
9.3758125000e+00		-1.1488310909e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.9295583282e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-7.1015326433e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.3411180885e-06
-8.4372812500e+00		-1.6872583359e-06
-7.4997500000e+00		-1.6998021481e-06
-6.5622187500e+00		-1.8933527970e-06
-5.6246875000e+00		-2.3700132273e-06
-4.6871562500e+00		-2.6129243071e-06
-3.7496250000e+00		-3.1813901364e-06
-2.8120937500e+00		-3.5352304283e-06
-1.8745625000e+00		-3.8140688389e-06
-9.3703125000e-01		-4.0264228270e-06
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		-4.0262873806e-06
1.8755625000e+00		-3.8138044542e-06
2.8130937500e+00		-3.5348704550e-06
3.7506250000e+00		-3.1810168256e-06
4.6881562500e+00		-2.6125202637e-06
5.6256875000e+00		-2.3697036169e-06
6.5632187500e+00		-1.8928511461e-06
7.5007500000e+00		-1.6989665343e-06
8.4382812500e+00		-1.6867143106e-06
9.3758125000e+00		-1.3404550132e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-7.0998987164e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/vel_1__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6208287563e-03
-8.4372812500e+00		-1.3807800758e-02
-7.4997500000e+00		-3.6807307744e-05
-6.5622187500e+00		-1.9858202193e-04
-5.6246875000e+00		-1.1605175021e-04
-4.6871562500e+00		-1.0650301348e-04
-3.7496250000e+00		-9.3433648478e-05
-2.8120937500e+00		-7.2003444916e-05
-1.8745625000e+00		-5.0502319168e-05
-9.3703125000e-01		-9.8188539137e-05
5.0000000000e-04		-5.9233555331e-07
9.3803125000e-01		9.8849297518e-05
1.8755625000e+00		5.0555822825e-05
2.8130937500e+00		7.2028967481e-05
3.7506250000e+00		9.3451576551e-05
4.6881562500e+00		1.0651355463e-04
5.6256875000e+00		1.1606458362e-04
6.5632187500e+00		1.9878540224e-04
7.5007500000e+00		3.5569197086e-05
8.4382812500e+00		1.3760173828e-02
9.3758125000e+00		-3.6205646821e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.7233093461e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.1397589411e-03
-8.4372812500e+00		-1.5443220320e-02
-7.4997500000e+00		-7.7933676369e-05
-6.5622187500e+00		-3.9109119036e-04
-5.6246875000e+00		-2.2819648461e-04
-4.6871562500e+00		-2.0742228705e-04
-3.7496250000e+00		-1.8078673712e-04
-2.8120937500e+00		-1.3757614554e-04
-1.8745625000e+00		-1.0464314745e-04
-9.3703125000e-01		-1.7617015873e-04
5.0000000000e-04		-1.1530630160e-06
9.3803125000e-01		1.7741179189e-04
1.8755625000e+00		1.0479365833e-04
2.8130937500e+00		1.3762606394e-04
3.7506250000e+00		1.8082260961e-04
4.6881562500e+00		2.0744411665e-04
5.6256875000e+00		2.2822642795e-04
6.5632187500e+00		3.9146247158e-04
7.5007500000e+00		7.5522479322e-05
8.4382812500e+00		1.5394787901e-02
9.3758125000e+00		-7.1398302686e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.7229074532e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		5.4405355695e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.0577874508e-02
-8.4372812500e+00		-1.5044486837e-02
-7.4997500000e+00		-1.2342967582e-04
-6.5622187500e+00		-5.7737548737e-04
-5.6246875000e+00		-3.3644217960e-04
-4.6871562500e+00		-3.0286426938e-04
-3.7496250000e+00		-2.6180593995e-04
-2.8120937500e+00		-1.9662397196e-04
-1.8745625000e+00		-1.6031378222e-04
-9.3703125000e-01		-2.3482563591e-04
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		2.3657314751e-04
1.8755625000e+00		1.6059643643e-04
2.8130937500e+00		1.9669975633e-04
3.7506250000e+00		2.6186019773e-04
4.6881562500e+00		3.0289842581e-04
5.6256875000e+00		3.3649215833e-04
6.5632187500e+00		5.7788202954e-04
7.5007500000e+00		1.1991147721e-04
8.4382812500e+00		1.4996584063e-02
9.3758125000e+00		-1.0578601535e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.4397327585e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		8.1502857289e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.3938788010e-02
-8.4372812500e+00		-1.3953629946e-02
-7.4997500000e+00		-1.7361825273e-04
-6.5622187500e+00		-7.5729671402e-04
-5.6246875000e+00		-4.4072934160e-04
-4.6871562500e+00		-3.9288171818e-04
-3.7496250000e+00		-3.3629911473e-04
-2.8120937500e+00		-2.4907195773e-04
-1.8745625000e+00		-2.1733698560e-04
-9.3703125000e-01		-2.7338534616e-04
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		2.7602005271e-04
1.8755625000e+00		2.1742530706e-04
2.8130937500e+00		2.4917385830e-04
3.7506250000e+00		3.3637274578e-04
4.6881562500e+00		3.9292941077e-04
5.6256875000e+00		4.4080112570e-04
6.5632187500e+00		7.5790920505e-04
7.5007500000e+00		1.6905720103e-04
8.4382812500e+00		1.3906030887e-02
9.3758125000e+00		-1.3940557411e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.1490837471e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.0846953964e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.7226660321e-02
-8.4372812500e+00		-1.2556634253e-02
-7.4997500000e+00		-2.2884728799e-04
-6.5622187500e+00		-9.3078835848e-04
-5.6246875000e+00		-5.4091330821e-04
-4.6871562500e+00		-4.7749199691e-04
-3.7496250000e+00		-4.0398383048e-04
-2.8120937500e+00		-2.9487412173e-04
-1.8745625000e+00		-2.7803412861e-04
-9.3703125000e-01		-2.8802504774e-04
5.0000000000e-04		-2.9419330714e-06
9.3803125000e-01		2.9143993584e-04
1.8755625000e+00		2.7798642994e-04
2.8130937500e+00		2.9500068778e-04
3.7506250000e+00		4.0408207957e-04
4.6881562500e+00		4.7755525707e-04
5.6256875000e+00		5.4100740745e-04
6.5632187500e+00		9.3148061049e-04
7.5007500000e+00		2.2330311823e-04
8.4382812500e+00		1.2509057813e-02
9.3758125000e+00		-1.7229826300e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0845358776e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.3525187909e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.0444829251e-02
-8.4372812500e+00		-1.1006286962e-02
-7.4997500000e+00		-2.8933944224e-04
-6.5622187500e+00		-1.0978977162e-03
-5.6246875000e+00		-6.3681580657e-04
-4.6871562500e+00		-5.5660016796e-04
-3.7496250000e+00		-4.6347661781e-04
-2.8120937500e+00		-3.3501220893e-04
-1.8745625000e+00		-3.4160802993e-04
-9.3703125000e-01		-2.8124270269e-04
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		2.8520372432e-04
1.8755625000e+00		3.4134612892e-04
2.8130937500e+00		3.3516593014e-04
3.7506250000e+00		4.6359782114e-04
4.6881562500e+00		5.5668305453e-04
5.6256875000e+00		6.3693068686e-04
6.5632187500e+00		1.0986440864e-03
7.5007500000e+00		2.8287177884e-04
8.4382812500e+00		1.0958513538e-02
9.3758125000e+00		-2.0449707563e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3523206539e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.6178861345e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.3584905828e-02
-8.4372812500e+00		-9.3747819817e-03
-7.4997500000e+00		-3.5524212786e-04
-6.5622187500e+00		-1.2587009008e-03
-5.6246875000e+00		-7.2827058781e-04
-4.6871562500e+00		-6.3054998079e-04
-3.7496250000e+00		-5.1654125330e-04
-2.8120937500e+00		-3.6974138705e-04
-1.8745625000e+00		-4.0668589533e-04
-9.3703125000e-01		-2.5615306881e-04
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		2.6103691990e-04
1.8755625000e+00		4.0634639204e-04
2.8130937500e+00		3.6989906733e-04
3.7506250000e+00		5.1668112624e-04
4.6881562500e+00		6.3065351019e-04
5.6256875000e+00		7.2840293029e-04
6.5632187500e+00		1.2594751821e-03
7.5007500000e+00		3.4790863109e-04
8.4382812500e+00		9.3266257958e-03
9.3758125000e+00		-2.3591321468e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.6176503352e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/vel_1__z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.9135331138e-07
-8.4372812500e+00		-2.4094491007e-07
-7.4997500000e+00		-2.1997745025e-07
-6.5622187500e+00		-2.7287305653e-07
-5.6246875000e+00		-3.3363734503e-07
-4.6871562500e+00		-3.9578848390e-07
-3.7496250000e+00		-4.5606110692e-07
-2.8120937500e+00		-5.1034386096e-07
-1.8745625000e+00		-5.5396801844e-07
-9.3703125000e-01		-5.8238779133e-07
5.0000000000e-04		-5.9233555331e-07
9.3803125000e-01		-5.8236646941e-07
1.8755625000e+00		-5.5392466165e-07
2.8130937500e+00		-5.1029298793e-07
3.7506250000e+00		-4.5600939057e-07
4.6881562500e+00		-3.9571503421e-07
5.6256875000e+00		-3.3356856848e-07
6.5632187500e+00		-2.7280876909e-07
7.5007500000e+00		-2.1992139495e-07
8.4382812500e+00		-2.4088804952e-07
9.3758125000e+00		-1.9129974701e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.1913910188e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.8289401947e-07
-8.4372812500e+00		-4.7843961624e-07
-7.4997500000e+00		-4.4215088121e-07
-6.5622187500e+00		-5.3729707486e-07
-5.6246875000e+00		-6.5448138119e-07
-4.6871562500e+00		-7.7412116638e-07
-3.7496250000e+00		-8.9014161451e-07
-2.8120937500e+00		-9.9471431231e-07
-1.8745625000e+00		-1.0788563895e-06
-9.3703125000e-01		-1.1337203212e-06
5.0000000000e-04		-1.1530630160e-06
9.3803125000e-01		-1.1336788527e-06
1.8755625000e+00		-1.0787743872e-06
2.8130937500e+00		-9.9461460107e-07
3.7506250000e+00		-8.9004139191e-07
4.6881562500e+00		-7.7397917070e-07
5.6256875000e+00		-6.5434834044e-07
6.5632187500e+00		-5.3717323191e-07
7.5007500000e+00		-4.4203862135e-07
8.4382812500e+00		-4.7832355794e-07
9.3758125000e+00		-3.8278637466e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.1911111878e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.3809413267e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-5.7454548676e-07
-8.4372812500e+00		-7.1528917361e-07
-7.4997500000e+00		-6.6645809670e-07
-6.5622187500e+00		-7.9362061866e-07
-5.6246875000e+00		-9.6329195201e-07
-4.6871562500e+00		-1.1361448153e-06
-3.7496250000e+00		-1.3037989409e-06
-2.8120937500e+00		-1.4550580985e-06
-1.8745625000e+00		-1.5769177163e-06
-9.3703125000e-01		-1.6564688968e-06
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		-1.6564087710e-06
1.8755625000e+00		-1.5768021110e-06
2.8130937500e+00		-1.4549111063e-06
3.7506250000e+00		-1.3036526139e-06
4.6881562500e+00		-1.1359385917e-06
5.6256875000e+00		-9.6309856863e-07
6.5632187500e+00		-7.9339261305e-07
7.5007500000e+00		-6.6628971050e-07
8.4382812500e+00		-7.1511470100e-07
9.3758125000e+00		-5.7438242056e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.3803855909e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-3.5686162523e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.6616683744e-07
-8.4372812500e+00		-9.5213572464e-07
-7.4997500000e+00		-8.9336476286e-07
-6.5622187500e+00		-1.1096837540e-06
-5.6246875000e+00		-1.3425048233e-06
-4.6871562500e+00		-1.5794499689e-06
-3.7496250000e+00		-1.8096854947e-06
-2.8120937500e+00		-2.0179392246e-06
-1.8745625000e+00		-2.1856408209e-06
-9.3703125000e-01		-2.2960817402e-06
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		-2.2959986433e-06
1.8755625000e+00		-2.1854834147e-06
2.8130937500e+00		-2.0177332082e-06
3.7506250000e+00		-1.8094749263e-06
4.6881562500e+00		-1.5791729429e-06
5.6256875000e+00		-1.3422411975e-06
6.5632187500e+00		-1.1093225399e-06
7.5007500000e+00		-8.9313871202e-07
8.4382812500e+00		-9.5190512339e-07
9.3758125000e+00		-7.6596381390e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-3.5677883591e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.7525480858e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-9.5768613156e-07
-8.4372812500e+00		-1.1908362756e-06
-7.4997500000e+00		-1.1302795629e-06
-6.5622187500e+00		-1.4135849954e-06
-5.6246875000e+00		-1.7031640855e-06
-4.6871562500e+00		-1.9977644216e-06
-3.7496250000e+00		-2.2844740636e-06
-2.8120937500e+00		-2.5443612395e-06
-1.8745625000e+00		-2.7543141998e-06
-9.3703125000e-01		-2.8929148995e-06
5.0000000000e-04		-2.9419330714e-06
9.3803125000e-01		-2.8928108356e-06
1.8755625000e+00		-2.7541207548e-06
2.8130937500e+00		-2.5441016761e-06
3.7506250000e+00		-2.2842047767e-06
4.6881562500e+00		-1.9974229584e-06
5.6256875000e+00		-1.7028370169e-06
6.5632187500e+00		-1.4131624014e-06
7.5007500000e+00		-1.1295604509e-06
8.4382812500e+00		-1.1905082262e-06
9.3758125000e+00		-9.5744467010e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.7514573152e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-5.9309209226e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1492180181e-06
-8.4372812500e+00		-1.4352408435e-06
-7.4997500000e+00		-1.4150495895e-06
-6.5622187500e+00		-1.6750441206e-06
-5.6246875000e+00		-2.0461359966e-06
-4.6871562500e+00		-2.3930168721e-06
-3.7496250000e+00		-2.5781741862e-06
-2.8120937500e+00		-2.8597893754e-06
-1.8745625000e+00		-3.0782872852e-06
-9.3703125000e-01		-3.2521017857e-06
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		-3.2519885750e-06
1.8755625000e+00		-3.0780829237e-06
2.8130937500e+00		-2.8595014094e-06
3.7506250000e+00		-2.5778820890e-06
4.6881562500e+00		-2.3926184127e-06
5.6256875000e+00		-2.0457551284e-06
6.5632187500e+00		-1.6745300174e-06
7.5007500000e+00		-1.4142713973e-06
8.4382812500e+00		-1.4347945888e-06
9.3758125000e+00		-1.1488310909e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.9295583282e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-7.1015326433e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.3411180885e-06
-8.4372812500e+00		-1.6872583358e-06
-7.4997500000e+00		-1.6998021481e-06
-6.5622187500e+00		-1.8933527970e-06
-5.6246875000e+00		-2.3700132273e-06
-4.6871562500e+00		-2.6129243071e-06
-3.7496250000e+00		-3.1813901363e-06
-2.8120937500e+00		-3.5352304283e-06
-1.8745625000e+00		-3.8140688389e-06
-9.3703125000e-01		-4.0264228270e-06
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		-4.0262873806e-06
1.8755625000e+00		-3.8138044542e-06
2.8130937500e+00		-3.5348704550e-06
3.7506250000e+00		-3.1810168256e-06
4.6881562500e+00		-2.6125202637e-06
5.6256875000e+00		-2.3697036170e-06
6.5632187500e+00		-1.8928511461e-06
7.5007500000e+00		-1.6989665343e-06
8.4382812500e+00		-1.6867143106e-06
9.3758125000e+00		-1.3404550132e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-7.0998987164e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/vel_2__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.0712866394e-03
-6.4945410093e+00		-4.4209864871e-05
-4.8706892506e+00		-4.4879956163e-05
-3.2468374920e+00		-4.1787771144e-05
-1.6229857333e+00		-9.5616087444e-05
8.6602540378e-04		-5.9233555330e-07
1.6247177841e+00		9.6248301183e-05
3.2485695428e+00		4.1821253566e-05
4.8724213015e+00		4.4881359144e-05
6.4962730601e+00		4.4216336723e-05
8.1201248188e+00		2.7627006164e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.4666405915e-03
-6.4945410093e+00		-8.9744602355e-05
-4.8706892506e+00		-8.8850466805e-05
-3.2468374920e+00		-8.9752580375e-05
-1.6229857333e+00		-1.7472868705e-04
8.6602540378e-04		-1.1530630159e-06
1.6247177841e+00		1.7592642138e-04
3.2485695428e+00		8.9856844556e-05
4.8724213015e+00		8.8853501025e-05
6.4962730601e+00		8.9771492840e-05
8.1201248188e+00		3.1749448071e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.3445230896e-03
-6.4945410093e+00		-1.3643624636e-04
-4.8706892506e+00		-1.3166978863e-04
-3.2468374920e+00		-1.4208308488e-04
-1.6229857333e+00		-2.3775301730e-04
8.6602540378e-04		-1.6847801804e-06
1.6247177841e+00		2.3945432037e-04
3.2485695428e+00		1.4229011323e-04
4.8724213015e+00		1.3167637095e-04
6.4962730601e+00		1.3648985100e-04
8.1201248188e+00		2.9978494423e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		5.2353787634e-04
-1.9485355079e+01		6.0396988649e-04
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.9518471700e-03
-6.4945410093e+00		-1.8391713715e-04
-4.8706892506e+00		-1.7309798159e-04
-3.2468374920e+00		-2.0010917398e-04
-1.6229857333e+00		-2.8240594133e-04
8.6602540378e-04		-2.3351073862e-06
1.6247177841e+00		2.8498567931e-04
3.2485695428e+00		2.0014422406e-04
4.8724213015e+00		1.7310979145e-04
6.4962730601e+00		1.8399495785e-04
8.1201248188e+00		2.5907149322e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		-6.0387387553e-04
2.1110938888e+01		-5.2346038476e-04
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		7.0503509818e-04
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.4151842971e-03
-6.4945410093e+00		-2.3164005320e-04
-4.8706892506e+00		-2.1301247823e-04
-3.2468374920e+00		-2.6379634222e-04
-1.6229857333e+00		-3.0524016623e-04
8.6602540378e-04		-2.9419330714e-06
1.6247177841e+00		3.0860141521e-04
3.2485695428e+00		2.6371161102e-04
4.8724213015e+00		2.1302839709e-04
6.4962730601e+00		2.3173966144e-04
8.1201248188e+00		2.0215622439e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		-7.0491414669e-04
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-8.0885005051e-04
-6.4945410093e+00		-2.7884460545e-04
-4.8706892506e+00		-2.5155989093e-04
-3.2468374920e+00		-3.3248391147e-04
-1.6229857333e+00		-3.0873400351e-04
8.6602540378e-04		-3.2820377485e-06
1.6247177841e+00		3.1272973188e-04
3.2485695428e+00		3.3222258682e-04
4.8724213015e+00		2.5157382645e-04
6.4962730601e+00		2.7896091029e-04
8.1201248188e+00		1.3750674938e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		5.2189905168e-04
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		7.0875063327e-04
-1.6237651561e+01		8.3805978343e-04
-1.4613799803e+01		1.0043369244e-03
-1.2989948044e+01		1.2246841113e-03
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.7827374453e-04
-6.4945410093e+00		-3.2596827065e-04
-4.8706892506e+00		-2.8866176405e-04
-3.2468374920e+00		-4.0434949165e-04
-1.6229857333e+00		-2.9485695662e-04
8.6602540378e-04		-4.0707799516e-06
1.6247177841e+00		2.9977394512e-04
3.2485695428e+00		4.0402804248e-04
4.8724213015e+00		2.8866603046e-04
6.4962730601e+00		3.2607272557e-04
8.1201248188e+00		7.0759013827e-04
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		-1.2244094646e-03
1.4615531854e+01		-1.0041323811e-03
1.6239383612e+01		-8.3790377140e-04
1.7863235371e+01		-7.0862887032e-04
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		-5.2182186435e-04
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/vel_2__maximum.xg <==
"vel[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0186283835882
0.7031484375000	0.0198191441051
1.0547226562500	0.0193046766474
1.4062968750000	0.0182955407562
1.7578710937500	0.0179538628266
2.1094453125000	0.0214316903470
2.4610195312500	0.0248284801849


==> anc/GRHydro_example_check/benchmark_results/vel_2__minimum.xg <==
"vel[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0186421184588
0.7031484375000	-0.0198271727814
1.0547226562500	-0.0193109896626
1.4062968750000	-0.0183017792626
1.7578710937500	-0.0179517326963
2.1094453125000	-0.0214262595729
2.4610195312500	-0.0248196266982


==> anc/GRHydro_example_check/benchmark_results/vel_2__norm1.xg <==
"vel[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0001000750835
0.7031484375000	0.0001525524541
1.0547226562500	0.0002112323270
1.4062968750000	0.0002796794131
1.7578710937500	0.0004118939993
2.1094453125000	0.0005939883259
2.4610195312500	0.0007064924941


==> anc/GRHydro_example_check/benchmark_results/vel_2__norm2.xg <==
"vel[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0007551217581
0.7031484375000	0.0009756169603
1.0547226562500	0.0011976830914
1.4062968750000	0.0014425941221
1.7578710937500	0.0017450023199
2.1094453125000	0.0020854962223
2.4610195312500	0.0024199980242


==> anc/GRHydro_example_check/benchmark_results/vel_2__x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.9135331138e-07
-8.4372812500e+00		-2.4094491007e-07
-7.4997500000e+00		-2.1997745025e-07
-6.5622187500e+00		-2.7287305653e-07
-5.6246875000e+00		-3.3363734503e-07
-4.6871562500e+00		-3.9578848390e-07
-3.7496250000e+00		-4.5606110692e-07
-2.8120937500e+00		-5.1034386096e-07
-1.8745625000e+00		-5.5396801844e-07
-9.3703125000e-01		-5.8238779133e-07
5.0000000000e-04		-5.9233555330e-07
9.3803125000e-01		-5.8236646942e-07
1.8755625000e+00		-5.5392466165e-07
2.8130937500e+00		-5.1029298793e-07
3.7506250000e+00		-4.5600939057e-07
4.6881562500e+00		-3.9571503421e-07
5.6256875000e+00		-3.3356856848e-07
6.5632187500e+00		-2.7280876909e-07
7.5007500000e+00		-2.1992139495e-07
8.4382812500e+00		-2.4088804953e-07
9.3758125000e+00		-1.9129974701e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.1913910188e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.8289401947e-07
-8.4372812500e+00		-4.7843961624e-07
-7.4997500000e+00		-4.4215088121e-07
-6.5622187500e+00		-5.3729707486e-07
-5.6246875000e+00		-6.5448138119e-07
-4.6871562500e+00		-7.7412116638e-07
-3.7496250000e+00		-8.9014161450e-07
-2.8120937500e+00		-9.9471431232e-07
-1.8745625000e+00		-1.0788563895e-06
-9.3703125000e-01		-1.1337203212e-06
5.0000000000e-04		-1.1530630159e-06
9.3803125000e-01		-1.1336788527e-06
1.8755625000e+00		-1.0787743872e-06
2.8130937500e+00		-9.9461460108e-07
3.7506250000e+00		-8.9004139191e-07
4.6881562500e+00		-7.7397917070e-07
5.6256875000e+00		-6.5434834044e-07
6.5632187500e+00		-5.3717323191e-07
7.5007500000e+00		-4.4203862136e-07
8.4382812500e+00		-4.7832355794e-07
9.3758125000e+00		-3.8278637466e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.1911111878e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.3809413267e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-5.7454548676e-07
-8.4372812500e+00		-7.1528917361e-07
-7.4997500000e+00		-6.6645809670e-07
-6.5622187500e+00		-7.9362061867e-07
-5.6246875000e+00		-9.6329195201e-07
-4.6871562500e+00		-1.1361448153e-06
-3.7496250000e+00		-1.3037989408e-06
-2.8120937500e+00		-1.4550580985e-06
-1.8745625000e+00		-1.5769177163e-06
-9.3703125000e-01		-1.6564688968e-06
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		-1.6564087710e-06
1.8755625000e+00		-1.5768021110e-06
2.8130937500e+00		-1.4549111063e-06
3.7506250000e+00		-1.3036526139e-06
4.6881562500e+00		-1.1359385917e-06
5.6256875000e+00		-9.6309856863e-07
6.5632187500e+00		-7.9339261306e-07
7.5007500000e+00		-6.6628971050e-07
8.4382812500e+00		-7.1511470100e-07
9.3758125000e+00		-5.7438242056e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.3803855909e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-3.5686162523e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.6616683744e-07
-8.4372812500e+00		-9.5213572464e-07
-7.4997500000e+00		-8.9336476286e-07
-6.5622187500e+00		-1.1096837540e-06
-5.6246875000e+00		-1.3425048233e-06
-4.6871562500e+00		-1.5794499689e-06
-3.7496250000e+00		-1.8096854947e-06
-2.8120937500e+00		-2.0179392246e-06
-1.8745625000e+00		-2.1856408209e-06
-9.3703125000e-01		-2.2960817402e-06
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		-2.2959986433e-06
1.8755625000e+00		-2.1854834147e-06
2.8130937500e+00		-2.0177332082e-06
3.7506250000e+00		-1.8094749263e-06
4.6881562500e+00		-1.5791729429e-06
5.6256875000e+00		-1.3422411975e-06
6.5632187500e+00		-1.1093225399e-06
7.5007500000e+00		-8.9313871203e-07
8.4382812500e+00		-9.5190512339e-07
9.3758125000e+00		-7.6596381392e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-3.5677883591e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.7525480858e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-9.5768613156e-07
-8.4372812500e+00		-1.1908362756e-06
-7.4997500000e+00		-1.1302795629e-06
-6.5622187500e+00		-1.4135849954e-06
-5.6246875000e+00		-1.7031640855e-06
-4.6871562500e+00		-1.9977644216e-06
-3.7496250000e+00		-2.2844740636e-06
-2.8120937500e+00		-2.5443612395e-06
-1.8745625000e+00		-2.7543141998e-06
-9.3703125000e-01		-2.8929148995e-06
5.0000000000e-04		-2.9419330714e-06
9.3803125000e-01		-2.8928108356e-06
1.8755625000e+00		-2.7541207548e-06
2.8130937500e+00		-2.5441016761e-06
3.7506250000e+00		-2.2842047767e-06
4.6881562500e+00		-1.9974229584e-06
5.6256875000e+00		-1.7028370169e-06
6.5632187500e+00		-1.4131624014e-06
7.5007500000e+00		-1.1295604509e-06
8.4382812500e+00		-1.1905082262e-06
9.3758125000e+00		-9.5744467012e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.7514573152e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-5.9309209226e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1492180181e-06
-8.4372812500e+00		-1.4352408436e-06
-7.4997500000e+00		-1.4150495895e-06
-6.5622187500e+00		-1.6750441206e-06
-5.6246875000e+00		-2.0461359966e-06
-4.6871562500e+00		-2.3930168721e-06
-3.7496250000e+00		-2.5781741862e-06
-2.8120937500e+00		-2.8597893754e-06
-1.8745625000e+00		-3.0782872852e-06
-9.3703125000e-01		-3.2521017857e-06
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		-3.2519885751e-06
1.8755625000e+00		-3.0780829237e-06
2.8130937500e+00		-2.8595014094e-06
3.7506250000e+00		-2.5778820890e-06
4.6881562500e+00		-2.3926184127e-06
5.6256875000e+00		-2.0457551284e-06
6.5632187500e+00		-1.6745300174e-06
7.5007500000e+00		-1.4142713973e-06
8.4382812500e+00		-1.4347945888e-06
9.3758125000e+00		-1.1488310909e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.9295583282e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-7.1015326433e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.3411180885e-06
-8.4372812500e+00		-1.6872583359e-06
-7.4997500000e+00		-1.6998021481e-06
-6.5622187500e+00		-1.8933527970e-06
-5.6246875000e+00		-2.3700132273e-06
-4.6871562500e+00		-2.6129243071e-06
-3.7496250000e+00		-3.1813901363e-06
-2.8120937500e+00		-3.5352304283e-06
-1.8745625000e+00		-3.8140688389e-06
-9.3703125000e-01		-4.0264228270e-06
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		-4.0262873806e-06
1.8755625000e+00		-3.8138044542e-06
2.8130937500e+00		-3.5348704550e-06
3.7506250000e+00		-3.1810168256e-06
4.6881562500e+00		-2.6125202637e-06
5.6256875000e+00		-2.3697036170e-06
6.5632187500e+00		-1.8928511461e-06
7.5007500000e+00		-1.6989665343e-06
8.4382812500e+00		-1.6867143106e-06
9.3758125000e+00		-1.3404550132e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-7.0998987164e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/vel_2__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.9135331138e-07
-8.4372812500e+00		-2.4094491007e-07
-7.4997500000e+00		-2.1997745025e-07
-6.5622187500e+00		-2.7287305653e-07
-5.6246875000e+00		-3.3363734503e-07
-4.6871562500e+00		-3.9578848390e-07
-3.7496250000e+00		-4.5606110692e-07
-2.8120937500e+00		-5.1034386096e-07
-1.8745625000e+00		-5.5396801844e-07
-9.3703125000e-01		-5.8238779133e-07
5.0000000000e-04		-5.9233555330e-07
9.3803125000e-01		-5.8236646942e-07
1.8755625000e+00		-5.5392466165e-07
2.8130937500e+00		-5.1029298793e-07
3.7506250000e+00		-4.5600939057e-07
4.6881562500e+00		-3.9571503421e-07
5.6256875000e+00		-3.3356856848e-07
6.5632187500e+00		-2.7280876909e-07
7.5007500000e+00		-2.1992139495e-07
8.4382812500e+00		-2.4088804953e-07
9.3758125000e+00		-1.9129974701e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.1913910188e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.8289401947e-07
-8.4372812500e+00		-4.7843961624e-07
-7.4997500000e+00		-4.4215088121e-07
-6.5622187500e+00		-5.3729707486e-07
-5.6246875000e+00		-6.5448138119e-07
-4.6871562500e+00		-7.7412116638e-07
-3.7496250000e+00		-8.9014161451e-07
-2.8120937500e+00		-9.9471431232e-07
-1.8745625000e+00		-1.0788563895e-06
-9.3703125000e-01		-1.1337203212e-06
5.0000000000e-04		-1.1530630159e-06
9.3803125000e-01		-1.1336788527e-06
1.8755625000e+00		-1.0787743872e-06
2.8130937500e+00		-9.9461460108e-07
3.7506250000e+00		-8.9004139191e-07
4.6881562500e+00		-7.7397917070e-07
5.6256875000e+00		-6.5434834044e-07
6.5632187500e+00		-5.3717323191e-07
7.5007500000e+00		-4.4203862136e-07
8.4382812500e+00		-4.7832355794e-07
9.3758125000e+00		-3.8278637466e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.1911111878e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.3809413267e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-5.7454548676e-07
-8.4372812500e+00		-7.1528917361e-07
-7.4997500000e+00		-6.6645809670e-07
-6.5622187500e+00		-7.9362061867e-07
-5.6246875000e+00		-9.6329195201e-07
-4.6871562500e+00		-1.1361448153e-06
-3.7496250000e+00		-1.3037989408e-06
-2.8120937500e+00		-1.4550580985e-06
-1.8745625000e+00		-1.5769177163e-06
-9.3703125000e-01		-1.6564688968e-06
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		-1.6564087710e-06
1.8755625000e+00		-1.5768021110e-06
2.8130937500e+00		-1.4549111063e-06
3.7506250000e+00		-1.3036526139e-06
4.6881562500e+00		-1.1359385917e-06
5.6256875000e+00		-9.6309856863e-07
6.5632187500e+00		-7.9339261306e-07
7.5007500000e+00		-6.6628971050e-07
8.4382812500e+00		-7.1511470100e-07
9.3758125000e+00		-5.7438242056e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.3803855909e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-3.5686162523e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.6616683744e-07
-8.4372812500e+00		-9.5213572464e-07
-7.4997500000e+00		-8.9336476286e-07
-6.5622187500e+00		-1.1096837540e-06
-5.6246875000e+00		-1.3425048233e-06
-4.6871562500e+00		-1.5794499689e-06
-3.7496250000e+00		-1.8096854947e-06
-2.8120937500e+00		-2.0179392246e-06
-1.8745625000e+00		-2.1856408209e-06
-9.3703125000e-01		-2.2960817402e-06
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		-2.2959986433e-06
1.8755625000e+00		-2.1854834147e-06
2.8130937500e+00		-2.0177332082e-06
3.7506250000e+00		-1.8094749263e-06
4.6881562500e+00		-1.5791729429e-06
5.6256875000e+00		-1.3422411975e-06
6.5632187500e+00		-1.1093225399e-06
7.5007500000e+00		-8.9313871203e-07
8.4382812500e+00		-9.5190512339e-07
9.3758125000e+00		-7.6596381392e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-3.5677883591e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.7525480858e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-9.5768613156e-07
-8.4372812500e+00		-1.1908362756e-06
-7.4997500000e+00		-1.1302795629e-06
-6.5622187500e+00		-1.4135849954e-06
-5.6246875000e+00		-1.7031640855e-06
-4.6871562500e+00		-1.9977644216e-06
-3.7496250000e+00		-2.2844740636e-06
-2.8120937500e+00		-2.5443612395e-06
-1.8745625000e+00		-2.7543141998e-06
-9.3703125000e-01		-2.8929148995e-06
5.0000000000e-04		-2.9419330714e-06
9.3803125000e-01		-2.8928108356e-06
1.8755625000e+00		-2.7541207548e-06
2.8130937500e+00		-2.5441016761e-06
3.7506250000e+00		-2.2842047767e-06
4.6881562500e+00		-1.9974229584e-06
5.6256875000e+00		-1.7028370169e-06
6.5632187500e+00		-1.4131624014e-06
7.5007500000e+00		-1.1295604509e-06
8.4382812500e+00		-1.1905082262e-06
9.3758125000e+00		-9.5744467012e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.7514573152e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-5.9309209226e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1492180181e-06
-8.4372812500e+00		-1.4352408436e-06
-7.4997500000e+00		-1.4150495895e-06
-6.5622187500e+00		-1.6750441206e-06
-5.6246875000e+00		-2.0461359966e-06
-4.6871562500e+00		-2.3930168721e-06
-3.7496250000e+00		-2.5781741862e-06
-2.8120937500e+00		-2.8597893754e-06
-1.8745625000e+00		-3.0782872852e-06
-9.3703125000e-01		-3.2521017857e-06
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		-3.2519885751e-06
1.8755625000e+00		-3.0780829237e-06
2.8130937500e+00		-2.8595014094e-06
3.7506250000e+00		-2.5778820890e-06
4.6881562500e+00		-2.3926184127e-06
5.6256875000e+00		-2.0457551284e-06
6.5632187500e+00		-1.6745300174e-06
7.5007500000e+00		-1.4142713973e-06
8.4382812500e+00		-1.4347945888e-06
9.3758125000e+00		-1.1488310909e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.9295583282e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-7.1015326433e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.3411180885e-06
-8.4372812500e+00		-1.6872583359e-06
-7.4997500000e+00		-1.6998021481e-06
-6.5622187500e+00		-1.8933527970e-06
-5.6246875000e+00		-2.3700132273e-06
-4.6871562500e+00		-2.6129243071e-06
-3.7496250000e+00		-3.1813901363e-06
-2.8120937500e+00		-3.5352304283e-06
-1.8745625000e+00		-3.8140688389e-06
-9.3703125000e-01		-4.0264228270e-06
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		-4.0262873806e-06
1.8755625000e+00		-3.8138044542e-06
2.8130937500e+00		-3.5348704550e-06
3.7506250000e+00		-3.1810168256e-06
4.6881562500e+00		-2.6125202637e-06
5.6256875000e+00		-2.3697036170e-06
6.5632187500e+00		-1.8928511461e-06
7.5007500000e+00		-1.6989665343e-06
8.4382812500e+00		-1.6867143106e-06
9.3758125000e+00		-1.3404550132e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-7.0998987164e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/vel_2__z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6208287563e-03
-8.4372812500e+00		-1.3807800758e-02
-7.4997500000e+00		-3.6807307744e-05
-6.5622187500e+00		-1.9858202193e-04
-5.6246875000e+00		-1.1605175021e-04
-4.6871562500e+00		-1.0650301348e-04
-3.7496250000e+00		-9.3433648478e-05
-2.8120937500e+00		-7.2003444916e-05
-1.8745625000e+00		-5.0502319168e-05
-9.3703125000e-01		-9.8188539137e-05
5.0000000000e-04		-5.9233555330e-07
9.3803125000e-01		9.8849297518e-05
1.8755625000e+00		5.0555822825e-05
2.8130937500e+00		7.2028967481e-05
3.7506250000e+00		9.3451576551e-05
4.6881562500e+00		1.0651355463e-04
5.6256875000e+00		1.1606458362e-04
6.5632187500e+00		1.9878540224e-04
7.5007500000e+00		3.5569197086e-05
8.4382812500e+00		1.3760173828e-02
9.3758125000e+00		-3.6205646821e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.7233093461e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.1397589411e-03
-8.4372812500e+00		-1.5443220320e-02
-7.4997500000e+00		-7.7933676369e-05
-6.5622187500e+00		-3.9109119036e-04
-5.6246875000e+00		-2.2819648461e-04
-4.6871562500e+00		-2.0742228705e-04
-3.7496250000e+00		-1.8078673712e-04
-2.8120937500e+00		-1.3757614554e-04
-1.8745625000e+00		-1.0464314745e-04
-9.3703125000e-01		-1.7617015873e-04
5.0000000000e-04		-1.1530630159e-06
9.3803125000e-01		1.7741179189e-04
1.8755625000e+00		1.0479365833e-04
2.8130937500e+00		1.3762606394e-04
3.7506250000e+00		1.8082260961e-04
4.6881562500e+00		2.0744411665e-04
5.6256875000e+00		2.2822642795e-04
6.5632187500e+00		3.9146247158e-04
7.5007500000e+00		7.5522479322e-05
8.4382812500e+00		1.5394787901e-02
9.3758125000e+00		-7.1398302686e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.7229074532e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		5.4405355695e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.0577874508e-02
-8.4372812500e+00		-1.5044486837e-02
-7.4997500000e+00		-1.2342967582e-04
-6.5622187500e+00		-5.7737548737e-04
-5.6246875000e+00		-3.3644217960e-04
-4.6871562500e+00		-3.0286426938e-04
-3.7496250000e+00		-2.6180593995e-04
-2.8120937500e+00		-1.9662397196e-04
-1.8745625000e+00		-1.6031378222e-04
-9.3703125000e-01		-2.3482563591e-04
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		2.3657314751e-04
1.8755625000e+00		1.6059643643e-04
2.8130937500e+00		1.9669975633e-04
3.7506250000e+00		2.6186019773e-04
4.6881562500e+00		3.0289842581e-04
5.6256875000e+00		3.3649215833e-04
6.5632187500e+00		5.7788202954e-04
7.5007500000e+00		1.1991147721e-04
8.4382812500e+00		1.4996584063e-02
9.3758125000e+00		-1.0578601535e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.4397327585e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		8.1502857289e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.3938788010e-02
-8.4372812500e+00		-1.3953629946e-02
-7.4997500000e+00		-1.7361825273e-04
-6.5622187500e+00		-7.5729671402e-04
-5.6246875000e+00		-4.4072934160e-04
-4.6871562500e+00		-3.9288171818e-04
-3.7496250000e+00		-3.3629911473e-04
-2.8120937500e+00		-2.4907195773e-04
-1.8745625000e+00		-2.1733698560e-04
-9.3703125000e-01		-2.7338534616e-04
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		2.7602005271e-04
1.8755625000e+00		2.1742530706e-04
2.8130937500e+00		2.4917385830e-04
3.7506250000e+00		3.3637274578e-04
4.6881562500e+00		3.9292941077e-04
5.6256875000e+00		4.4080112570e-04
6.5632187500e+00		7.5790920505e-04
7.5007500000e+00		1.6905720103e-04
8.4382812500e+00		1.3906030887e-02
9.3758125000e+00		-1.3940557411e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.1490837471e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.0846953964e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.7226660321e-02
-8.4372812500e+00		-1.2556634253e-02
-7.4997500000e+00		-2.2884728799e-04
-6.5622187500e+00		-9.3078835848e-04
-5.6246875000e+00		-5.4091330821e-04
-4.6871562500e+00		-4.7749199691e-04
-3.7496250000e+00		-4.0398383048e-04
-2.8120937500e+00		-2.9487412173e-04
-1.8745625000e+00		-2.7803412861e-04
-9.3703125000e-01		-2.8802504774e-04
5.0000000000e-04		-2.9419330714e-06
9.3803125000e-01		2.9143993584e-04
1.8755625000e+00		2.7798642994e-04
2.8130937500e+00		2.9500068778e-04
3.7506250000e+00		4.0408207957e-04
4.6881562500e+00		4.7755525707e-04
5.6256875000e+00		5.4100740745e-04
6.5632187500e+00		9.3148061049e-04
7.5007500000e+00		2.2330311823e-04
8.4382812500e+00		1.2509057813e-02
9.3758125000e+00		-1.7229826300e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0845358776e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.3525187909e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.0444829251e-02
-8.4372812500e+00		-1.1006286962e-02
-7.4997500000e+00		-2.8933944224e-04
-6.5622187500e+00		-1.0978977162e-03
-5.6246875000e+00		-6.3681580657e-04
-4.6871562500e+00		-5.5660016796e-04
-3.7496250000e+00		-4.6347661781e-04
-2.8120937500e+00		-3.3501220893e-04
-1.8745625000e+00		-3.4160802993e-04
-9.3703125000e-01		-2.8124270269e-04
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		2.8520372432e-04
1.8755625000e+00		3.4134612892e-04
2.8130937500e+00		3.3516593014e-04
3.7506250000e+00		4.6359782114e-04
4.6881562500e+00		5.5668305453e-04
5.6256875000e+00		6.3693068686e-04
6.5632187500e+00		1.0986440864e-03
7.5007500000e+00		2.8287177884e-04
8.4382812500e+00		1.0958513538e-02
9.3758125000e+00		-2.0449707563e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3523206539e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.6178861345e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.3584905828e-02
-8.4372812500e+00		-9.3747819817e-03
-7.4997500000e+00		-3.5524212786e-04
-6.5622187500e+00		-1.2587009008e-03
-5.6246875000e+00		-7.2827058781e-04
-4.6871562500e+00		-6.3054998079e-04
-3.7496250000e+00		-5.1654125330e-04
-2.8120937500e+00		-3.6974138705e-04
-1.8745625000e+00		-4.0668589533e-04
-9.3703125000e-01		-2.5615306881e-04
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		2.6103691990e-04
1.8755625000e+00		4.0634639204e-04
2.8130937500e+00		3.6989906733e-04
3.7506250000e+00		5.1668112624e-04
4.6881562500e+00		6.3065351019e-04
5.6256875000e+00		7.2840293029e-04
6.5632187500e+00		1.2594751821e-03
7.5007500000e+00		3.4790863109e-04
8.4382812500e+00		9.3266257958e-03
9.3758125000e+00		-2.3591321468e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.6176503352e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/w_lorentz_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000000000e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000000000e+00
-6.4945410093e+00		1.0000000000e+00
-4.8706892506e+00		1.0000000000e+00
-3.2468374920e+00		1.0000000000e+00
-1.6229857333e+00		1.0000000000e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000000000e+00
3.2485695428e+00		1.0000000000e+00
4.8724213015e+00		1.0000000000e+00
6.4962730601e+00		1.0000000000e+00
8.1201248188e+00		1.0000000000e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000000000e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000000000e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000089593e+00
-6.4945410093e+00		1.0000000044e+00
-4.8706892506e+00		1.0000000050e+00
-3.2468374920e+00		1.0000000048e+00
-1.6229857333e+00		1.0000000270e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000000274e+00
3.2485695428e+00		1.0000000048e+00
4.8724213015e+00		1.0000000050e+00
6.4962730601e+00		1.0000000044e+00
8.1201248188e+00		1.0000159380e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000000000e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000000000e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000127060e+00
-6.4945410093e+00		1.0000000181e+00
-4.8706892506e+00		1.0000000195e+00
-3.2468374920e+00		1.0000000220e+00
-1.6229857333e+00		1.0000000902e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000000914e+00
3.2485695428e+00		1.0000000220e+00
4.8724213015e+00		1.0000000195e+00
6.4962730601e+00		1.0000000181e+00
8.1201248188e+00		1.0000210498e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000000000e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000000000e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000114792e+00
-6.4945410093e+00		1.0000000419e+00
-4.8706892506e+00		1.0000000429e+00
-3.2468374920e+00		1.0000000551e+00
-1.6229857333e+00		1.0000001670e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000001694e+00
3.2485695428e+00		1.0000000553e+00
4.8724213015e+00		1.0000000429e+00
6.4962730601e+00		1.0000000419e+00
8.1201248188e+00		1.0000187671e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000000000e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000004685e+00
-1.9485355079e+01		1.0000006301e+00
-1.7861503320e+01		1.0000000000e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000079560e+00
-6.4945410093e+00		1.0000000761e+00
-4.8706892506e+00		1.0000000741e+00
-3.2468374920e+00		1.0000001093e+00
-1.6229857333e+00		1.0000002356e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000002399e+00
3.2485695428e+00		1.0000001093e+00
4.8724213015e+00		1.0000000741e+00
6.4962730601e+00		1.0000000762e+00
8.1201248188e+00		1.0000140158e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000000000e+00
1.9487087130e+01		1.0000006299e+00
2.1110938888e+01		1.0000004683e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000008696e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000041824e+00
-6.4945410093e+00		1.0000001208e+00
-4.8706892506e+00		1.0000001122e+00
-3.2468374920e+00		1.0000001899e+00
-1.6229857333e+00		1.0000002753e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000002813e+00
3.2485695428e+00		1.0000001898e+00
4.8724213015e+00		1.0000001122e+00
6.4962730601e+00		1.0000001209e+00
8.1201248188e+00		1.0000085340e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000008693e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000000000e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000013663e+00
-6.4945410093e+00		1.0000001750e+00
-4.8706892506e+00		1.0000001565e+00
-3.2468374920e+00		1.0000003017e+00
-1.6229857333e+00		1.0000002816e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000002889e+00
3.2485695428e+00		1.0000003012e+00
4.8724213015e+00		1.0000001565e+00
6.4962730601e+00		1.0000001752e+00
8.1201248188e+00		1.0000039484e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000000000e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000004655e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000008788e+00
-1.6237651561e+01		1.0000012473e+00
-1.4613799803e+01		1.0000018245e+00
-1.2989948044e+01		1.0000027754e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000000664e+00
-6.4945410093e+00		1.0000002392e+00
-4.8706892506e+00		1.0000002060e+00
-3.2468374920e+00		1.0000004462e+00
-1.6229857333e+00		1.0000002568e+00
8.6602540378e-04		1.0000000001e+00
1.6247177841e+00		1.0000002654e+00
3.2485695428e+00		1.0000004455e+00
4.8724213015e+00		1.0000002060e+00
6.4962730601e+00		1.0000002393e+00
8.1201248188e+00		1.0000010455e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000027741e+00
1.4615531854e+01		1.0000018237e+00
1.6239383612e+01		1.0000012468e+00
1.7863235371e+01		1.0000008784e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000004654e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/w_lorentz_maximum.xg <==
"w_lorentz v time
0.0000000000000	1.0000000000000
0.3515742187500	1.0002411858720
0.7031484375000	1.0002732520979
1.0547226562500	1.0002603843121
1.4062968750000	1.0002359182965
1.7578710937500	1.0002522115377
2.1094453125000	1.0003599740276
2.4610195312500	1.0004840957264


==> anc/GRHydro_example_check/benchmark_results/w_lorentz_minimum.xg <==
"w_lorentz v time
0.0000000000000	1.0000000000000
0.3515742187500	1.0000000000000
0.7031484375000	1.0000000000000
1.0547226562500	1.0000000000000
1.4062968750000	1.0000000000000
1.7578710937500	1.0000000000000
2.1094453125000	1.0000000000000
2.4610195312500	1.0000000000000


==> anc/GRHydro_example_check/benchmark_results/w_lorentz_norm1.xg <==
"w_lorentz v time
0.0000000000000	1.0000000000000
0.3515742187500	1.0000011777525
0.7031484375000	1.0000019551966
1.0547226562500	1.0000029281069
1.4062968750000	1.0000042304885
1.7578710937500	1.0000061531680
2.1094453125000	1.0000087474407
2.4610195312500	1.0000117598254


==> anc/GRHydro_example_check/benchmark_results/w_lorentz_norm2.xg <==
"w_lorentz v time
0.0000000000000	1.0000000000000
0.3515742187500	1.0000011778163
0.7031484375000	1.0000019552943
1.0547226562500	1.0000029282496
1.4062968750000	1.0000042307567
1.7578710937500	1.0000061537107
2.1094453125000	1.0000087484797
2.4610195312500	1.0000117616515


==> anc/GRHydro_example_check/benchmark_results/w_lorentz_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000000000e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000000000e+00
-8.4372812500e+00		1.0000000000e+00
-7.4997500000e+00		1.0000000000e+00
-6.5622187500e+00		1.0000000000e+00
-5.6246875000e+00		1.0000000000e+00
-4.6871562500e+00		1.0000000000e+00
-3.7496250000e+00		1.0000000000e+00
-2.8120937500e+00		1.0000000000e+00
-1.8745625000e+00		1.0000000000e+00
-9.3703125000e-01		1.0000000000e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000000e+00
1.8755625000e+00		1.0000000000e+00
2.8130937500e+00		1.0000000000e+00
3.7506250000e+00		1.0000000000e+00
4.6881562500e+00		1.0000000000e+00
5.6256875000e+00		1.0000000000e+00
6.5632187500e+00		1.0000000000e+00
7.5007500000e+00		1.0000000000e+00
8.4382812500e+00		1.0000000000e+00
9.3758125000e+00		1.0000000000e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000000000e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000000000e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000087438e+00
-8.4372812500e+00		1.0001311528e+00
-7.4997500000e+00		1.0000000010e+00
-6.5622187500e+00		1.0000000295e+00
-5.6246875000e+00		1.0000000106e+00
-4.6871562500e+00		1.0000000095e+00
-3.7496250000e+00		1.0000000077e+00
-2.8120937500e+00		1.0000000048e+00
-1.8745625000e+00		1.0000000025e+00
-9.3703125000e-01		1.0000000097e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000098e+00
1.8755625000e+00		1.0000000025e+00
2.8130937500e+00		1.0000000048e+00
3.7506250000e+00		1.0000000077e+00
4.6881562500e+00		1.0000000095e+00
5.6256875000e+00		1.0000000106e+00
6.5632187500e+00		1.0000000295e+00
7.5007500000e+00		1.0000000009e+00
8.4382812500e+00		1.0001302447e+00
9.3758125000e+00		1.0000087423e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000000000e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000047211e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000339992e+00
-8.4372812500e+00		1.0001640687e+00
-7.4997500000e+00		1.0000000043e+00
-6.5622187500e+00		1.0000001144e+00
-5.6246875000e+00		1.0000000410e+00
-4.6871562500e+00		1.0000000359e+00
-3.7496250000e+00		1.0000000289e+00
-2.8120937500e+00		1.0000000176e+00
-1.8745625000e+00		1.0000000107e+00
-9.3703125000e-01		1.0000000312e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000316e+00
1.8755625000e+00		1.0000000107e+00
2.8130937500e+00		1.0000000177e+00
3.7506250000e+00		1.0000000289e+00
4.6881562500e+00		1.0000000359e+00
5.6256875000e+00		1.0000000410e+00
6.5632187500e+00		1.0000001146e+00
7.5007500000e+00		1.0000000041e+00
8.4382812500e+00		1.0001630351e+00
9.3758125000e+00		1.0000339989e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000047196e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000188425e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000746319e+00
-8.4372812500e+00		1.0001557036e+00
-7.4997500000e+00		1.0000000109e+00
-6.5622187500e+00		1.0000002493e+00
-5.6246875000e+00		1.0000000892e+00
-4.6871562500e+00		1.0000000765e+00
-3.7496250000e+00		1.0000000605e+00
-2.8120937500e+00		1.0000000360e+00
-1.8745625000e+00		1.0000000251e+00
-9.3703125000e-01		1.0000000554e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000563e+00
1.8755625000e+00		1.0000000252e+00
2.8130937500e+00		1.0000000361e+00
3.7506250000e+00		1.0000000606e+00
4.6881562500e+00		1.0000000765e+00
5.6256875000e+00		1.0000000892e+00
6.5632187500e+00		1.0000002497e+00
7.5007500000e+00		1.0000000103e+00
8.4382812500e+00		1.0001547078e+00
9.3758125000e+00		1.0000746400e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000188365e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000422877e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0001296025e+00
-8.4372812500e+00		1.0001339377e+00
-7.4997500000e+00		1.0000000215e+00
-6.5622187500e+00		1.0000004288e+00
-5.6246875000e+00		1.0000001530e+00
-4.6871562500e+00		1.0000001287e+00
-3.7496250000e+00		1.0000000999e+00
-2.8120937500e+00		1.0000000578e+00
-1.8745625000e+00		1.0000000461e+00
-9.3703125000e-01		1.0000000751e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000766e+00
1.8755625000e+00		1.0000000461e+00
2.8130937500e+00		1.0000000579e+00
3.7506250000e+00		1.0000000999e+00
4.6881562500e+00		1.0000001287e+00
5.6256875000e+00		1.0000001531e+00
6.5632187500e+00		1.0000004295e+00
7.5007500000e+00		1.0000000204e+00
8.4382812500e+00		1.0001330205e+00
9.3758125000e+00		1.0001296316e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000422743e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000749036e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0001979748e+00
-8.4372812500e+00		1.0001084569e+00
-7.4997500000e+00		1.0000000374e+00
-6.5622187500e+00		1.0000006478e+00
-5.6246875000e+00		1.0000002305e+00
-4.6871562500e+00		1.0000001901e+00
-3.7496250000e+00		1.0000001441e+00
-2.8120937500e+00		1.0000000811e+00
-1.8745625000e+00		1.0000000754e+00
-9.3703125000e-01		1.0000000834e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000854e+00
1.8755625000e+00		1.0000000754e+00
2.8130937500e+00		1.0000000811e+00
3.7506250000e+00		1.0000001442e+00
4.6881562500e+00		1.0000001901e+00
5.6256875000e+00		1.0000002306e+00
6.5632187500e+00		1.0000006487e+00
7.5007500000e+00		1.0000000356e+00
8.4382812500e+00		1.0001076326e+00
9.3758125000e+00		1.0001980417e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000748800e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0001164655e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0002788864e+00
-8.4372812500e+00		1.0000833251e+00
-7.4997500000e+00		1.0000000598e+00
-6.5622187500e+00		1.0000009013e+00
-5.6246875000e+00		1.0000003195e+00
-4.6871562500e+00		1.0000002582e+00
-3.7496250000e+00		1.0000001897e+00
-2.8120937500e+00		1.0000001046e+00
-1.8745625000e+00		1.0000001138e+00
-9.3703125000e-01		1.0000000795e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000818e+00
1.8755625000e+00		1.0000001136e+00
2.8130937500e+00		1.0000001047e+00
3.7506250000e+00		1.0000001898e+00
4.6881562500e+00		1.0000002583e+00
5.6256875000e+00		1.0000003196e+00
6.5632187500e+00		1.0000009025e+00
7.5007500000e+00		1.0000000572e+00
8.4382812500e+00		1.0000826002e+00
9.3758125000e+00		1.0002790113e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0001164289e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0001666614e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0003711833e+00
-8.4372812500e+00		1.0000604508e+00
-7.4997500000e+00		1.0000000902e+00
-6.5622187500e+00		1.0000011846e+00
-5.6246875000e+00		1.0000004178e+00
-4.6871562500e+00		1.0000003314e+00
-3.7496250000e+00		1.0000002356e+00
-2.8120937500e+00		1.0000001275e+00
-1.8745625000e+00		1.0000001613e+00
-9.3703125000e-01		1.0000000660e+00
5.0000000000e-04		1.0000000001e+00
9.3803125000e-01		1.0000000685e+00
1.8755625000e+00		1.0000001610e+00
2.8130937500e+00		1.0000001276e+00
3.7506250000e+00		1.0000002357e+00
4.6881562500e+00		1.0000003315e+00
5.6256875000e+00		1.0000004179e+00
6.5632187500e+00		1.0000011860e+00
7.5007500000e+00		1.0000000865e+00
8.4382812500e+00		1.0000598292e+00
9.3758125000e+00		1.0003713744e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0001666094e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/w_lorentz_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000000000e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000000000e+00
-8.4372812500e+00		1.0000000000e+00
-7.4997500000e+00		1.0000000000e+00
-6.5622187500e+00		1.0000000000e+00
-5.6246875000e+00		1.0000000000e+00
-4.6871562500e+00		1.0000000000e+00
-3.7496250000e+00		1.0000000000e+00
-2.8120937500e+00		1.0000000000e+00
-1.8745625000e+00		1.0000000000e+00
-9.3703125000e-01		1.0000000000e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000000e+00
1.8755625000e+00		1.0000000000e+00
2.8130937500e+00		1.0000000000e+00
3.7506250000e+00		1.0000000000e+00
4.6881562500e+00		1.0000000000e+00
5.6256875000e+00		1.0000000000e+00
6.5632187500e+00		1.0000000000e+00
7.5007500000e+00		1.0000000000e+00
8.4382812500e+00		1.0000000000e+00
9.3758125000e+00		1.0000000000e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000000000e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000000000e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000087438e+00
-8.4372812500e+00		1.0001311528e+00
-7.4997500000e+00		1.0000000010e+00
-6.5622187500e+00		1.0000000295e+00
-5.6246875000e+00		1.0000000106e+00
-4.6871562500e+00		1.0000000095e+00
-3.7496250000e+00		1.0000000077e+00
-2.8120937500e+00		1.0000000048e+00
-1.8745625000e+00		1.0000000025e+00
-9.3703125000e-01		1.0000000097e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000098e+00
1.8755625000e+00		1.0000000025e+00
2.8130937500e+00		1.0000000048e+00
3.7506250000e+00		1.0000000077e+00
4.6881562500e+00		1.0000000095e+00
5.6256875000e+00		1.0000000106e+00
6.5632187500e+00		1.0000000295e+00
7.5007500000e+00		1.0000000009e+00
8.4382812500e+00		1.0001302447e+00
9.3758125000e+00		1.0000087423e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000000000e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000047211e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000339992e+00
-8.4372812500e+00		1.0001640687e+00
-7.4997500000e+00		1.0000000043e+00
-6.5622187500e+00		1.0000001144e+00
-5.6246875000e+00		1.0000000410e+00
-4.6871562500e+00		1.0000000359e+00
-3.7496250000e+00		1.0000000289e+00
-2.8120937500e+00		1.0000000176e+00
-1.8745625000e+00		1.0000000107e+00
-9.3703125000e-01		1.0000000312e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000316e+00
1.8755625000e+00		1.0000000107e+00
2.8130937500e+00		1.0000000177e+00
3.7506250000e+00		1.0000000289e+00
4.6881562500e+00		1.0000000359e+00
5.6256875000e+00		1.0000000410e+00
6.5632187500e+00		1.0000001146e+00
7.5007500000e+00		1.0000000041e+00
8.4382812500e+00		1.0001630351e+00
9.3758125000e+00		1.0000339989e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000047196e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000188425e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000746319e+00
-8.4372812500e+00		1.0001557036e+00
-7.4997500000e+00		1.0000000109e+00
-6.5622187500e+00		1.0000002493e+00
-5.6246875000e+00		1.0000000892e+00
-4.6871562500e+00		1.0000000765e+00
-3.7496250000e+00		1.0000000605e+00
-2.8120937500e+00		1.0000000360e+00
-1.8745625000e+00		1.0000000251e+00
-9.3703125000e-01		1.0000000554e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000563e+00
1.8755625000e+00		1.0000000252e+00
2.8130937500e+00		1.0000000361e+00
3.7506250000e+00		1.0000000606e+00
4.6881562500e+00		1.0000000765e+00
5.6256875000e+00		1.0000000892e+00
6.5632187500e+00		1.0000002497e+00
7.5007500000e+00		1.0000000103e+00
8.4382812500e+00		1.0001547078e+00
9.3758125000e+00		1.0000746400e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000188365e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000422877e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0001296025e+00
-8.4372812500e+00		1.0001339377e+00
-7.4997500000e+00		1.0000000215e+00
-6.5622187500e+00		1.0000004288e+00
-5.6246875000e+00		1.0000001530e+00
-4.6871562500e+00		1.0000001287e+00
-3.7496250000e+00		1.0000000999e+00
-2.8120937500e+00		1.0000000578e+00
-1.8745625000e+00		1.0000000461e+00
-9.3703125000e-01		1.0000000751e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000766e+00
1.8755625000e+00		1.0000000461e+00
2.8130937500e+00		1.0000000579e+00
3.7506250000e+00		1.0000000999e+00
4.6881562500e+00		1.0000001287e+00
5.6256875000e+00		1.0000001531e+00
6.5632187500e+00		1.0000004295e+00
7.5007500000e+00		1.0000000204e+00
8.4382812500e+00		1.0001330205e+00
9.3758125000e+00		1.0001296316e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000422743e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000749036e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0001979748e+00
-8.4372812500e+00		1.0001084569e+00
-7.4997500000e+00		1.0000000374e+00
-6.5622187500e+00		1.0000006478e+00
-5.6246875000e+00		1.0000002305e+00
-4.6871562500e+00		1.0000001901e+00
-3.7496250000e+00		1.0000001441e+00
-2.8120937500e+00		1.0000000811e+00
-1.8745625000e+00		1.0000000754e+00
-9.3703125000e-01		1.0000000834e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000854e+00
1.8755625000e+00		1.0000000754e+00
2.8130937500e+00		1.0000000811e+00
3.7506250000e+00		1.0000001442e+00
4.6881562500e+00		1.0000001901e+00
5.6256875000e+00		1.0000002306e+00
6.5632187500e+00		1.0000006487e+00
7.5007500000e+00		1.0000000356e+00
8.4382812500e+00		1.0001076326e+00
9.3758125000e+00		1.0001980417e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000748800e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0001164655e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0002788864e+00
-8.4372812500e+00		1.0000833251e+00
-7.4997500000e+00		1.0000000598e+00
-6.5622187500e+00		1.0000009013e+00
-5.6246875000e+00		1.0000003195e+00
-4.6871562500e+00		1.0000002582e+00
-3.7496250000e+00		1.0000001897e+00
-2.8120937500e+00		1.0000001046e+00
-1.8745625000e+00		1.0000001138e+00
-9.3703125000e-01		1.0000000795e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000818e+00
1.8755625000e+00		1.0000001136e+00
2.8130937500e+00		1.0000001047e+00
3.7506250000e+00		1.0000001898e+00
4.6881562500e+00		1.0000002583e+00
5.6256875000e+00		1.0000003196e+00
6.5632187500e+00		1.0000009025e+00
7.5007500000e+00		1.0000000572e+00
8.4382812500e+00		1.0000826002e+00
9.3758125000e+00		1.0002790113e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0001164289e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0001666614e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0003711833e+00
-8.4372812500e+00		1.0000604508e+00
-7.4997500000e+00		1.0000000902e+00
-6.5622187500e+00		1.0000011846e+00
-5.6246875000e+00		1.0000004178e+00
-4.6871562500e+00		1.0000003314e+00
-3.7496250000e+00		1.0000002356e+00
-2.8120937500e+00		1.0000001275e+00
-1.8745625000e+00		1.0000001613e+00
-9.3703125000e-01		1.0000000660e+00
5.0000000000e-04		1.0000000001e+00
9.3803125000e-01		1.0000000685e+00
1.8755625000e+00		1.0000001610e+00
2.8130937500e+00		1.0000001276e+00
3.7506250000e+00		1.0000002357e+00
4.6881562500e+00		1.0000003315e+00
5.6256875000e+00		1.0000004179e+00
6.5632187500e+00		1.0000011860e+00
7.5007500000e+00		1.0000000865e+00
8.4382812500e+00		1.0000598292e+00
9.3758125000e+00		1.0003713744e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0001666094e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


==> anc/GRHydro_example_check/benchmark_results/w_lorentz_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000000000e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000000000e+00
-8.4372812500e+00		1.0000000000e+00
-7.4997500000e+00		1.0000000000e+00
-6.5622187500e+00		1.0000000000e+00
-5.6246875000e+00		1.0000000000e+00
-4.6871562500e+00		1.0000000000e+00
-3.7496250000e+00		1.0000000000e+00
-2.8120937500e+00		1.0000000000e+00
-1.8745625000e+00		1.0000000000e+00
-9.3703125000e-01		1.0000000000e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000000e+00
1.8755625000e+00		1.0000000000e+00
2.8130937500e+00		1.0000000000e+00
3.7506250000e+00		1.0000000000e+00
4.6881562500e+00		1.0000000000e+00
5.6256875000e+00		1.0000000000e+00
6.5632187500e+00		1.0000000000e+00
7.5007500000e+00		1.0000000000e+00
8.4382812500e+00		1.0000000000e+00
9.3758125000e+00		1.0000000000e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000000000e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000000000e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000087438e+00
-8.4372812500e+00		1.0001311528e+00
-7.4997500000e+00		1.0000000010e+00
-6.5622187500e+00		1.0000000295e+00
-5.6246875000e+00		1.0000000106e+00
-4.6871562500e+00		1.0000000095e+00
-3.7496250000e+00		1.0000000077e+00
-2.8120937500e+00		1.0000000048e+00
-1.8745625000e+00		1.0000000025e+00
-9.3703125000e-01		1.0000000097e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000098e+00
1.8755625000e+00		1.0000000025e+00
2.8130937500e+00		1.0000000048e+00
3.7506250000e+00		1.0000000077e+00
4.6881562500e+00		1.0000000095e+00
5.6256875000e+00		1.0000000106e+00
6.5632187500e+00		1.0000000295e+00
7.5007500000e+00		1.0000000009e+00
8.4382812500e+00		1.0001302447e+00
9.3758125000e+00		1.0000087423e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000000000e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000047211e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000339992e+00
-8.4372812500e+00		1.0001640687e+00
-7.4997500000e+00		1.0000000043e+00
-6.5622187500e+00		1.0000001144e+00
-5.6246875000e+00		1.0000000410e+00
-4.6871562500e+00		1.0000000359e+00
-3.7496250000e+00		1.0000000289e+00
-2.8120937500e+00		1.0000000176e+00
-1.8745625000e+00		1.0000000107e+00
-9.3703125000e-01		1.0000000312e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000316e+00
1.8755625000e+00		1.0000000107e+00
2.8130937500e+00		1.0000000177e+00
3.7506250000e+00		1.0000000289e+00
4.6881562500e+00		1.0000000359e+00
5.6256875000e+00		1.0000000410e+00
6.5632187500e+00		1.0000001146e+00
7.5007500000e+00		1.0000000041e+00
8.4382812500e+00		1.0001630351e+00
9.3758125000e+00		1.0000339989e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000047196e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000188425e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000746319e+00
-8.4372812500e+00		1.0001557036e+00
-7.4997500000e+00		1.0000000109e+00
-6.5622187500e+00		1.0000002493e+00
-5.6246875000e+00		1.0000000892e+00
-4.6871562500e+00		1.0000000765e+00
-3.7496250000e+00		1.0000000605e+00
-2.8120937500e+00		1.0000000360e+00
-1.8745625000e+00		1.0000000251e+00
-9.3703125000e-01		1.0000000554e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000563e+00
1.8755625000e+00		1.0000000252e+00
2.8130937500e+00		1.0000000361e+00
3.7506250000e+00		1.0000000606e+00
4.6881562500e+00		1.0000000765e+00
5.6256875000e+00		1.0000000892e+00
6.5632187500e+00		1.0000002497e+00
7.5007500000e+00		1.0000000103e+00
8.4382812500e+00		1.0001547078e+00
9.3758125000e+00		1.0000746400e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000188365e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000422877e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0001296025e+00
-8.4372812500e+00		1.0001339377e+00
-7.4997500000e+00		1.0000000215e+00
-6.5622187500e+00		1.0000004288e+00
-5.6246875000e+00		1.0000001530e+00
-4.6871562500e+00		1.0000001287e+00
-3.7496250000e+00		1.0000000999e+00
-2.8120937500e+00		1.0000000578e+00
-1.8745625000e+00		1.0000000461e+00
-9.3703125000e-01		1.0000000751e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000766e+00
1.8755625000e+00		1.0000000461e+00
2.8130937500e+00		1.0000000579e+00
3.7506250000e+00		1.0000000999e+00
4.6881562500e+00		1.0000001287e+00
5.6256875000e+00		1.0000001531e+00
6.5632187500e+00		1.0000004295e+00
7.5007500000e+00		1.0000000204e+00
8.4382812500e+00		1.0001330205e+00
9.3758125000e+00		1.0001296316e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000422743e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000749036e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0001979748e+00
-8.4372812500e+00		1.0001084569e+00
-7.4997500000e+00		1.0000000374e+00
-6.5622187500e+00		1.0000006478e+00
-5.6246875000e+00		1.0000002305e+00
-4.6871562500e+00		1.0000001901e+00
-3.7496250000e+00		1.0000001441e+00
-2.8120937500e+00		1.0000000811e+00
-1.8745625000e+00		1.0000000754e+00
-9.3703125000e-01		1.0000000834e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000854e+00
1.8755625000e+00		1.0000000754e+00
2.8130937500e+00		1.0000000811e+00
3.7506250000e+00		1.0000001442e+00
4.6881562500e+00		1.0000001901e+00
5.6256875000e+00		1.0000002306e+00
6.5632187500e+00		1.0000006487e+00
7.5007500000e+00		1.0000000356e+00
8.4382812500e+00		1.0001076326e+00
9.3758125000e+00		1.0001980417e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000748800e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0001164655e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0002788864e+00
-8.4372812500e+00		1.0000833251e+00
-7.4997500000e+00		1.0000000598e+00
-6.5622187500e+00		1.0000009013e+00
-5.6246875000e+00		1.0000003195e+00
-4.6871562500e+00		1.0000002582e+00
-3.7496250000e+00		1.0000001897e+00
-2.8120937500e+00		1.0000001046e+00
-1.8745625000e+00		1.0000001138e+00
-9.3703125000e-01		1.0000000795e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000818e+00
1.8755625000e+00		1.0000001136e+00
2.8130937500e+00		1.0000001047e+00
3.7506250000e+00		1.0000001898e+00
4.6881562500e+00		1.0000002583e+00
5.6256875000e+00		1.0000003196e+00
6.5632187500e+00		1.0000009025e+00
7.5007500000e+00		1.0000000572e+00
8.4382812500e+00		1.0000826002e+00
9.3758125000e+00		1.0002790113e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0001164289e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0001666614e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0003711833e+00
-8.4372812500e+00		1.0000604508e+00
-7.4997500000e+00		1.0000000902e+00
-6.5622187500e+00		1.0000011846e+00
-5.6246875000e+00		1.0000004178e+00
-4.6871562500e+00		1.0000003314e+00
-3.7496250000e+00		1.0000002356e+00
-2.8120937500e+00		1.0000001275e+00
-1.8745625000e+00		1.0000001613e+00
-9.3703125000e-01		1.0000000660e+00
5.0000000000e-04		1.0000000001e+00
9.3803125000e-01		1.0000000685e+00
1.8755625000e+00		1.0000001610e+00
2.8130937500e+00		1.0000001276e+00
3.7506250000e+00		1.0000002357e+00
4.6881562500e+00		1.0000003315e+00
5.6256875000e+00		1.0000004179e+00
6.5632187500e+00		1.0000011860e+00
7.5007500000e+00		1.0000000865e+00
8.4382812500e+00		1.0000598292e+00
9.3758125000e+00		1.0003713744e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0001666094e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


==> anc/GRHydro_example_check/extract_grhydro_code.py <==
#!/usr/bin/env python3

import json

def extract_grhydro_code():
    """Extract the generated GRHydro_Source.cc code from test results"""
    
    # Read the test results
    with open('test_results.json', 'r') as f:
        data = json.load(f)
    
    # Extract the generated code
    generated_code = data[0]['generated_code']
    
    # Write the generated code
    with open('GRHydro_Source_generated.cc', 'w') as f:
        f.write(generated_code)
    
    print("Generated code extracted to GRHydro_Source_generated.cc")
    
    # Print some basic info
    print(f"Example index: {data[0]['example_index']}")
    print(f"Thorn name: {data[0]['thorn_name']}")
    print(f"Source filename: {data[0]['src_filename']}")
    print(f"Build success: {data[0]['build_result']['success']}")
    print(f"Test success: {data[0]['test_result']['success']}")
    print(f"Total tests: {data[0]['test_result']['total_tests']}")
    print(f"Passed tests: {data[0]['test_result']['passed_tests']}")
    print(f"Failed tests: {data[0]['test_result']['failed_tests']}")

if __name__ == "__main__":
    extract_grhydro_code()


==> anc/GRHydro_example_check/extract_test_names.py <==
#!/usr/bin/env python3

import json

def extract_test_names():
    """Extract all test names from the GRHydro test results"""
    
    with open('test_results.json', 'r') as f:
        data = json.load(f)
    
    test_results = data[0]['test_result']['test_results']
    
    print("GRHydro Test Names and Status:")
    print("=" * 60)
    
    passed_tests = []
    failed_tests = []
    
    for test in test_results:
        test_name = test['test_name']
        success = test['success']
        status = "✅ PASS" if success else "❌ FAIL"
        print(f"{test_name:35s} {status}")
        
        if success:
            passed_tests.append(test_name)
        else:
            failed_tests.append(test_name)
    
    print("\n" + "=" * 60)
    print(f"Total tests: {len(test_results)}")
    print(f"Passed: {len(passed_tests)}")
    print(f"Failed: {len(failed_tests)}")
    
    # Write test lists to files
    with open('passed_tests.txt', 'w') as f:
        for test in passed_tests:
            f.write(f"{test}\n")
    
    with open('failed_tests.txt', 'w') as f:
        for test in failed_tests:
            f.write(f"{test}\n")
    
    with open('all_tests.txt', 'w') as f:
        for test in test_results:
            f.write(f"{test['test_name']}\n")
    
    print("\nTest lists written to:")
    print("- all_tests.txt (all 10 tests)")
    print("- passed_tests.txt (6 passing tests)")
    print("- failed_tests.txt (4 failing tests)")

if __name__ == "__main__":
    extract_test_names()


==> anc/GRHydro_example_check/failed_tests.txt <==
GRHydro_test_tov_ppm_ML
GRHydro_test_tov_ppm_ML_disable_internal_excision
GRHydro_test_tov_ppm_no_trp_ML
tov_slowsector


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock/dens_z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.8795935600860
-0.7500000000000		8.3194872380467
-0.2500000000000		2.4785588615624
0.2500000000000		1.3223603403050
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9974439400189
-2.7500000000000		9.9974439400189
-2.2500000000000		9.9974439400189
-1.7500000000000		9.9636304455389
-1.2500000000000		9.6225341721649
-0.7500000000000		7.4294137622033
-0.2500000000000		3.1044458737899
0.2500000000000		1.7179161365966
0.7500000000000		1.1525028573431
1.2500000000000		1.0121118884413
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9857073318722
-2.7500000000000		9.9857073318722
-2.2500000000000		9.9857073318722
-1.7500000000000		9.8798924020462
-1.2500000000000		9.2733222488212
-0.7500000000000		6.8196031661439
-0.2500000000000		3.5216742825286
0.2500000000000		2.0020718623020
0.7500000000000		1.4339513967187
1.2500000000000		1.0807720089973
1.7500000000000		1.0038437301555
2.2500000000000		1.0000025317672
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.5000000000000
-3.2500000000000		9.9557788237934
-2.7500000000000		9.9557788237934
-2.2500000000000		9.9557788237934
-1.7500000000000		9.7408872216040
-1.2500000000000		8.8582654332556
-0.7500000000000		6.3952380463853
-0.2500000000000		3.7983289382780
0.2500000000000		2.2490113879606
0.7500000000000		1.7357596096200
1.2500000000000		1.2439780230617
1.7500000000000		1.0263388775180
2.2500000000000		1.0005616916557
2.7500000000000		1.0000000170979
3.2500000000000		1.0000000170979
3.7500000000000		1.0000000170979


"Time = 0.6250000000000
-3.2500000000000		9.8994644090525
-2.7500000000000		9.8994644090525
-2.2500000000000		9.8994644090525
-1.7500000000000		9.5457610637602
-1.2500000000000		8.4105805377765
-0.7500000000000		6.0791347759690
-0.2500000000000		3.9950627846167
0.2500000000000		2.4901078211210
0.7500000000000		1.9923262788519
1.2500000000000		1.5016245936027
1.7500000000000		1.0946355675688
2.2500000000000		1.0055872002875
2.7500000000000		1.0000095656111
3.2500000000000		1.0000095656111
3.7500000000000		1.0000095656111


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock/eps_3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		2.0000000000000
-4.7631397208144		2.0000000000000
-3.8971143170300		2.0000000000000
-3.0310889132455		2.0000000000000
-2.1650635094611		2.0000000000000
-1.2990381056767		2.0000000000000
-0.4330127018922		2.0000000000000
0.4330127018922		0.0000010000000
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.1250000000000
-5.6291651245989		2.0000000000000
-4.7631397208144		2.0000000000000
-3.8971143170300		2.0000000000000
-3.0310889132455		2.0000000000000
-2.1650635094611		2.0000000000000
-1.2990381056767		2.0000000000000
-0.4330127018922		1.9830557803249
0.4330127018922		0.1584409120218
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.2500000000000
-5.6291651245989		2.0000000000000
-4.7631397208144		2.0000000000000
-3.8971143170300		2.0000000000000
-3.0310889132455		2.0000000000000
-2.1650635094611		2.0000000000000
-1.2990381056767		2.0000000000000
-0.4330127018922		1.9502269834617
0.4330127018922		0.5078458720836
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.3750000000000
-5.6291651245989		2.0000000000000
-4.7631397208144		2.0000000000000
-3.8971143170300		2.0000000000000
-3.0310889132455		2.0000000000000
-2.1650635094611		2.0000000000000
-1.2990381056767		1.9998700712654
-0.4330127018922		1.9063597227222
0.4330127018922		0.7755700678115
1.2990381056767		0.0000018337398
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.5000000000000
-5.6291651245989		2.0000000000000
-4.7631397208144		2.0000000000000
-3.8971143170300		2.0000000000000
-3.0310889132455		2.0000000000000
-2.1650635094611		1.9999999125612
-1.2990381056767		1.9993396950070
-0.4330127018922		1.8539449886763
0.4330127018922		0.9651316174984
1.2990381056767		0.0001155704242
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.6250000000000
-5.6291651245989		2.0000000000000
-4.7631397208144		2.0000000000000
-3.8971143170300		2.0000000000000
-3.0310889132455		2.0000000000000
-2.1650635094611		1.9999985866650
-1.2990381056767		1.9979691306752
-0.4330127018922		1.7954891656609
0.4330127018922		1.0755460455990
1.2990381056767		0.0024869563743
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock/eps_y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		2.0000000000000
-2.7500000000000		2.0000000000000
-2.2500000000000		2.0000000000000
-1.7500000000000		2.0000000000000
-1.2500000000000		2.0000000000000
-0.7500000000000		2.0000000000000
-0.2500000000000		0.0000010000000
0.2500000000000		0.0000010000000
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.1250000000000
-3.2500000000000		2.0000000000000
-2.7500000000000		2.0000000000000
-2.2500000000000		2.0000000000000
-1.7500000000000		2.0000000000000
-1.2500000000000		1.9830557803249
-0.7500000000000		2.0149008416837
-0.2500000000000		1.0501427170926
0.2500000000000		0.1584409120218
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.2500000000000
-3.2500000000000		1.9996596120603
-2.7500000000000		1.9996596120603
-2.2500000000000		1.9996596120603
-1.7500000000000		1.9952133110696
-1.2500000000000		1.9502269834617
-0.7500000000000		1.8950945985483
-0.2500000000000		1.3314405379298
0.2500000000000		0.5078458720836
0.7500000000000		0.0252699665593
1.2500000000000		0.0000501207055
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.3750000000000
-3.2500000000000		1.9981006518697
-2.7500000000000		1.9981006518697
-2.2500000000000		1.9981006518697
-1.7500000000000		1.9843147279613
-1.2500000000000		1.9063664584395
-0.7500000000000		1.7756090045845
-0.2500000000000		1.4030750072315
0.2500000000000		0.7755700678115
0.7500000000000		0.1527969986131
1.2500000000000		0.0030288065876
1.7500000000000		0.0000018361110
2.2500000000000		0.0000010000017
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.5000000000000
-3.2500000000000		1.9941436534085
-2.7500000000000		1.9941436534085
-2.2500000000000		1.9941436534085
-1.7500000000000		1.9663874455222
-1.2500000000000		1.8539427262029
-0.7500000000000		1.6625347619360
-0.2500000000000		1.3972639769958
0.2500000000000		0.9651316174984
0.7500000000000		0.3373878542358
1.2500000000000		0.0293879777956
1.7500000000000		0.0001159681261
2.2500000000000		0.0000010051055
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.6250000000000
-3.2500000000000		1.9867385821695
-2.7500000000000		1.9867385821695
-2.2500000000000		1.9867385821695
-1.7500000000000		1.9412741804970
-1.2500000000000		1.7955340294181
-0.7500000000000		1.5591611502435
-0.2500000000000		1.3639010438382
0.2500000000000		1.0755460455990
0.7500000000000		0.5378730004546
1.2500000000000		0.1118577418086
1.7500000000000		0.0024966619390
2.2500000000000		0.0000025840664
2.7500000000000		0.0000010000070
3.2500000000000		0.0000010000070
3.7500000000000		0.0000010000070


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock/press_z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		13.3333333333332
-2.7500000000000		13.3333333333332
-2.2500000000000		13.3333333333332
-1.7500000000000		13.3333333333332
-1.2500000000000		13.3333333333332
-0.7500000000000		13.3333333333332
-0.2500000000000		0.0000006666667
0.2500000000000		0.0000006666667
0.7500000000000		0.0000006666667
1.2500000000000		0.0000006666667
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.1250000000000
-3.2500000000000		13.3333333333332
-2.7500000000000		13.3333333333332
-2.2500000000000		13.3333333333332
-1.7500000000000		13.3333333333332
-1.2500000000000		13.0610321236240
-0.7500000000000		11.1492539683015
-0.2500000000000		1.6015534023808
0.2500000000000		0.1382338968340
0.7500000000000		0.0000006666667
1.2500000000000		0.0000006666667
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.2500000000000
-3.2500000000000		13.3276565061491
-2.7500000000000		13.3276565061491
-2.2500000000000		13.3276565061491
-1.7500000000000		13.2530236528587
-1.2500000000000		12.5085442762457
-0.7500000000000		9.3033047368663
-0.2500000000000		2.4468871842046
0.2500000000000		0.5368725538985
0.7500000000000		0.0193897889914
1.2500000000000		0.0000338185047
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.3750000000000
-3.2500000000000		13.3016292542235
-2.7500000000000		13.3016292542235
-2.2500000000000		13.3016292542235
-1.7500000000000		13.0696083323632
-1.2500000000000		11.7754112630742
-0.7500000000000		7.9107806516797
-0.2500000000000		2.8552519902770
0.2500000000000		0.8919190340680
0.7500000000000		0.1419375820190
1.2500000000000		0.0021821805137
1.7500000000000		0.0000012287790
2.2500000000000		0.0000006666695
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.5000000000000
-3.2500000000000		13.2354702152638
-2.7500000000000		13.2354702152638
-2.2500000000000		13.2354702152638
-1.7500000000000		12.7681695276406
-1.2500000000000		10.9203393834613
-0.7500000000000		6.8438114635979
-0.2500000000000		3.0078456092590
0.2500000000000		1.1862323967735
0.7500000000000		0.3551668117971
1.2500000000000		0.0243107427575
1.7500000000000		0.0000793483596
2.2500000000000		0.0000006704467
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.6250000000000
-3.2500000000000		13.1115863938566
-2.7500000000000		13.1115863938566
-2.2500000000000		13.1115863938566
-1.7500000000000		12.3492673513138
-1.2500000000000		10.0089832055333
-0.7500000000000		6.0058944954636
-0.2500000000000		3.0370330675318
0.2500000000000		1.4183470709220
0.7500000000000		0.6042685937054
1.2500000000000		0.1093720488881
1.7500000000000		0.0018218597284
2.2500000000000		0.0000017323361
2.7500000000000		0.0000006666777
3.2500000000000		0.0000006666777
3.7500000000000		0.0000006666777


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock/scon_0__y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.1207685916331
-0.7500000000000		1.4315642876271
-0.2500000000000		1.6411720624127
0.2500000000000		0.1398282249937
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0026414393160
-2.7500000000000		0.0026414393160
-2.2500000000000		0.0026414393160
-1.7500000000000		0.0450693296965
-1.2500000000000		0.4435215296648
-0.7500000000000		2.3878384527807
-0.2500000000000		2.9882370077793
0.2500000000000		0.7631697815962
0.7500000000000		0.0359334242613
1.2500000000000		0.0002567990260
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0175955636980
-2.7500000000000		0.0175955636980
-2.2500000000000		0.0175955636980
-1.7500000000000		0.1574546608162
-1.2500000000000		0.9290144471530
-0.7500000000000		3.1695526026026
-0.2500000000000		3.9054401544453
0.2500000000000		1.5610473054490
0.7500000000000		0.2524368494860
1.2500000000000		0.0065514510261
1.7500000000000		0.0000166855666
2.2500000000000		0.0000000009137
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.5000000000000
-3.2500000000000		0.0588006425829
-2.7500000000000		0.0588006425829
-2.2500000000000		0.0588006425829
-1.7500000000000		0.3559944431968
-1.2500000000000		1.5024499801671
-0.7500000000000		3.7539968249465
-0.2500000000000		4.5219359068564
0.2500000000000		2.3664013144403
0.7500000000000		0.7146395978906
1.2500000000000		0.0535124897300
1.7500000000000		0.0005803234110
2.2500000000000		0.0000005110942
2.7500000000000		0.0000000000063
3.2500000000000		0.0000000000063
3.7500000000000		0.0000000000063


"Time = 0.6250000000000
-3.2500000000000		0.1406166767344
-2.7500000000000		0.1406166767344
-2.2500000000000		0.1406166767344
-1.7500000000000		0.6423976557774
-1.2500000000000		2.1016774661606
-0.7500000000000		4.1304721830182
-0.2500000000000		4.9544040544306
0.2500000000000		3.0699323023416
0.7500000000000		1.3758117854171
1.2500000000000		0.2258798152514
1.7500000000000		0.0065516455535
2.2500000000000		0.0000274146082
2.7500000000000		0.0000000035044
3.2500000000000		0.0000000035044
3.7500000000000		0.0000000035044


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock/scon_0__z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.1207685916331
-0.7500000000000		1.4315642876271
-0.2500000000000		1.6411720624127
0.2500000000000		0.1398282249937
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0026414393160
-2.7500000000000		0.0026414393160
-2.2500000000000		0.0026414393160
-1.7500000000000		0.0450693296965
-1.2500000000000		0.4435215296648
-0.7500000000000		2.3878384527807
-0.2500000000000		2.9882370077793
0.2500000000000		0.7631697815962
0.7500000000000		0.0359334242613
1.2500000000000		0.0002567990260
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0175955636980
-2.7500000000000		0.0175955636980
-2.2500000000000		0.0175955636980
-1.7500000000000		0.1574546608162
-1.2500000000000		0.9290144471530
-0.7500000000000		3.1695526026026
-0.2500000000000		3.9054401544453
0.2500000000000		1.5610473054490
0.7500000000000		0.2524368494860
1.2500000000000		0.0065514510261
1.7500000000000		0.0000166855666
2.2500000000000		0.0000000009137
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.5000000000000
-3.2500000000000		0.0588006425829
-2.7500000000000		0.0588006425829
-2.2500000000000		0.0588006425829
-1.7500000000000		0.3559944431968
-1.2500000000000		1.5024499801671
-0.7500000000000		3.7539968249465
-0.2500000000000		4.5219359068564
0.2500000000000		2.3664013144403
0.7500000000000		0.7146395978906
1.2500000000000		0.0535124897300
1.7500000000000		0.0005803234110
2.2500000000000		0.0000005110942
2.7500000000000		0.0000000000063
3.2500000000000		0.0000000000063
3.7500000000000		0.0000000000063


"Time = 0.6250000000000
-3.2500000000000		0.1406166767344
-2.7500000000000		0.1406166767344
-2.2500000000000		0.1406166767344
-1.7500000000000		0.6423976557774
-1.2500000000000		2.1016774661606
-0.7500000000000		4.1304721830182
-0.2500000000000		4.9544040544306
0.2500000000000		3.0699323023416
0.7500000000000		1.3758117854171
1.2500000000000		0.2258798152514
1.7500000000000		0.0065516455535
2.2500000000000		0.0000274146082
2.7500000000000		0.0000000035044
3.2500000000000		0.0000000035044
3.7500000000000		0.0000000035044


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock/scon_1__y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.1207685916331
-0.7500000000000		1.4315642876271
-0.2500000000000		1.6411720624127
0.2500000000000		0.1398282249937
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0026400077523
-2.7500000000000		0.0026400077523
-2.2500000000000		0.0026400077523
-1.7500000000000		0.0450693296965
-1.2500000000000		0.4435215296648
-0.7500000000000		2.3878384527807
-0.2500000000000		2.9882370077793
0.2500000000000		0.7631697815962
0.7500000000000		0.0359334242613
1.2500000000000		0.0002567990260
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0146417697204
-2.7500000000000		0.0146417697204
-2.2500000000000		0.0146417697204
-1.7500000000000		0.1579930389065
-1.2500000000000		0.9291542103322
-0.7500000000000		3.1695200326968
-0.2500000000000		3.9054407332046
0.2500000000000		1.5610473054490
0.7500000000000		0.2524367997104
1.2500000000000		0.0065517016076
1.7500000000000		0.0000166426237
2.2500000000000		0.0000000008612
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.5000000000000
-3.2500000000000		0.0448689086063
-2.7500000000000		0.0448689086063
-2.2500000000000		0.0448689086063
-1.7500000000000		0.3577404194092
-1.2500000000000		1.5027394726985
-0.7500000000000		3.7539667272951
-0.2500000000000		4.5219182418894
0.2500000000000		2.3664013144403
0.7500000000000		0.7146444190779
1.2500000000000		0.0535230711669
1.7500000000000		0.0005786363078
2.2500000000000		0.0000005060084
2.7500000000000		0.0000000000055
3.2500000000000		0.0000000000055
3.7500000000000		0.0000000000055


"Time = 0.6250000000000
-3.2500000000000		0.1007473627535
-2.7500000000000		0.1007473627535
-2.2500000000000		0.1007473627535
-1.7500000000000		0.6458340586430
-1.2500000000000		2.1034661653937
-0.7500000000000		4.1305790923660
-0.2500000000000		4.9543624663321
0.2500000000000		3.0699323023416
0.7500000000000		1.3758414413587
1.2500000000000		0.2259686877940
1.7500000000000		0.0065340381520
2.2500000000000		0.0000273262430
2.7500000000000		0.0000000033189
3.2500000000000		0.0000000033189
3.7500000000000		0.0000000033189


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock/tau_x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		20.0000000000000
-2.7500000000000		20.0000000000000
-2.2500000000000		20.0000000000000
-1.7500000000000		20.0000000000000
-1.2500000000000		20.0000000000000
-0.7500000000000		20.0000000000000
-0.2500000000000		0.0000010000000
0.2500000000000		0.0000010000000
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.1250000000000
-3.2500000000000		20.0000000000000
-2.7500000000000		20.0000000000000
-2.2500000000000		20.0000000000000
-1.7500000000000		20.0000000000000
-1.2500000000000		19.5924574399718
-0.7500000000000		16.8736672462897
-0.2500000000000		3.3054637472605
0.2500000000000		0.2284135664780
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.2500000000000
-3.2500000000000		19.9914851865293
-2.7500000000000		19.9914851865293
-2.2500000000000		19.9914851865293
-1.7500000000000		19.8796605320708
-1.2500000000000		18.7755458638742
-0.7500000000000		14.4380310305874
-0.2500000000000		5.7028725918324
0.2500000000000		1.1815936365921
0.7500000000000		0.0307612572297
1.2500000000000		0.0000508254918
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.3750000000000
-3.2500000000000		19.9524609335772
-2.7500000000000		19.9524609335772
-2.2500000000000		19.9524609335772
-1.7500000000000		19.6059608824670
-1.2500000000000		17.7219152542125
-0.7500000000000		12.8232356915731
-0.2500000000000		7.1871280440655
0.2500000000000		2.4331617219516
0.7500000000000		0.2756022248849
1.2500000000000		0.0033328397719
1.7500000000000		0.0000018435838
2.2500000000000		0.0000010000043
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.5000000000000
-3.2500000000000		19.8533887544074
-2.7500000000000		19.8533887544074
-2.2500000000000		19.8533887544074
-1.7500000000000		19.1603382996047
-1.2500000000000		16.5442077523304
-0.7500000000000		11.7378702204173
-0.2500000000000		8.0669093015112
0.2500000000000		3.7213839454424
0.7500000000000		0.8900122189941
1.2500000000000		0.0399072571355
1.7500000000000		0.0001195137856
2.2500000000000		0.0000010056705
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.6250000000000
-3.2500000000000		19.6684089525428
-2.7500000000000		19.6684089525428
-2.2500000000000		19.6684089525428
-1.7500000000000		18.5509940833825
-1.2500000000000		15.3569998578625
-0.7500000000000		10.9314767959017
-0.2500000000000		8.6086568884604
0.2500000000000		4.8453457971935
0.7500000000000		1.8704666276520
1.2500000000000		0.2130382752179
1.7500000000000		0.0027915014247
2.2500000000000		0.0000025996228
2.7500000000000		0.0000010000165
3.2500000000000		0.0000010000165
3.7500000000000		0.0000010000165


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock/vel_0__y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0028394036539
-0.7500000000000		0.0393910131051
-0.2500000000000		0.2222131435548
0.2500000000000		0.0827871989071
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0000609798597
-2.7500000000000		0.0000609798597
-2.2500000000000		0.0000609798597
-1.7500000000000		0.0010457815264
-1.2500000000000		0.0108422911233
-0.7500000000000		0.0766051021811
-0.2500000000000		0.2655218058704
0.2500000000000		0.2220852364361
0.7500000000000		0.0298784414659
1.2500000000000		0.0002537047083
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0004069298356
-2.7500000000000		0.0004069298356
-2.2500000000000		0.0004069298356
-1.7500000000000		0.0036999871423
-1.2500000000000		0.0239617978218
-0.7500000000000		0.1150321685150
-0.2500000000000		0.2879257236229
0.2500000000000		0.2930359644813
0.7500000000000		0.1363424514208
1.2500000000000		0.0060310496668
1.7500000000000		0.0000166216265
2.2500000000000		0.0000000009137
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.5000000000000
-3.2500000000000		0.0013660387355
-2.7500000000000		0.0013660387355
-2.2500000000000		0.0013660387355
-1.7500000000000		0.0085433072110
-1.2500000000000		0.0413638117178
-0.7500000000000		0.1502986303142
-0.2500000000000		0.3040348560360
0.2500000000000		0.3306587129665
0.7500000000000		0.2397364334182
1.2500000000000		0.0409055590989
1.7500000000000		0.0005653210676
2.2500000000000		0.0000005108065
2.7500000000000		0.0000000000063
3.2500000000000		0.0000000000063
3.7500000000000		0.0000000000063


"Time = 0.6250000000000
-3.2500000000000		0.0032947154800
-2.7500000000000		0.0032947154800
-2.2500000000000		0.0032947154800
-1.7500000000000		0.0158828388082
-1.2500000000000		0.0622229511260
-0.7500000000000		0.1794569588857
-0.2500000000000		0.3167625073164
0.2500000000000		0.3506970756275
0.7500000000000		0.3079903389180
1.2500000000000		0.1238352473730
1.7500000000000		0.0059601109288
2.2500000000000		0.0000272621709
2.7500000000000		0.0000000035043
3.2500000000000		0.0000000035043
3.7500000000000		0.0000000035043


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock/vel_1__3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0000000000000
0.4330127018922		0.0000000000000
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.1250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0028394036539
0.4330127018922		0.0827871989071
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.2500000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0108422911233
0.4330127018922		0.2220852364361
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.3750000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000261948990
-0.4330127018922		0.0239625051480
0.4330127018922		0.2930359644813
1.2990381056767		0.0000165764954
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.5000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000156541
-1.2990381056767		0.0001445342368
-0.4330127018922		0.0413544395337
0.4330127018922		0.3306587129665
1.2990381056767		0.0005634417757
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.6250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000002839425
-1.2990381056767		0.0004725484797
-0.4330127018922		0.0622143797681
0.4330127018922		0.3506970756275
1.2990381056767		0.0059390821951
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock/vel_1__x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0028394036539
-0.7500000000000		0.0393910131051
-0.2500000000000		0.2222131435548
0.2500000000000		0.0827871989071
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0000609798597
-2.7500000000000		0.0000609798597
-2.2500000000000		0.0000609798597
-1.7500000000000		0.0010457815264
-1.2500000000000		0.0108422911233
-0.7500000000000		0.0766051021811
-0.2500000000000		0.2655218058704
0.2500000000000		0.2220852364361
0.7500000000000		0.0298784414659
1.2500000000000		0.0002537047083
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0004069298356
-2.7500000000000		0.0004069298356
-2.2500000000000		0.0004069298356
-1.7500000000000		0.0036999871423
-1.2500000000000		0.0239617978218
-0.7500000000000		0.1150321685150
-0.2500000000000		0.2879257236229
0.2500000000000		0.2930359644813
0.7500000000000		0.1363424514208
1.2500000000000		0.0060310496668
1.7500000000000		0.0000166216265
2.2500000000000		0.0000000009137
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.5000000000000
-3.2500000000000		0.0013660387355
-2.7500000000000		0.0013660387355
-2.2500000000000		0.0013660387355
-1.7500000000000		0.0085433072110
-1.2500000000000		0.0413638117178
-0.7500000000000		0.1502986303142
-0.2500000000000		0.3040348560360
0.2500000000000		0.3306587129665
0.7500000000000		0.2397364334182
1.2500000000000		0.0409055590989
1.7500000000000		0.0005653210676
2.2500000000000		0.0000005108065
2.7500000000000		0.0000000000063
3.2500000000000		0.0000000000063
3.7500000000000		0.0000000000063


"Time = 0.6250000000000
-3.2500000000000		0.0032947154800
-2.7500000000000		0.0032947154800
-2.2500000000000		0.0032947154800
-1.7500000000000		0.0158828388082
-1.2500000000000		0.0622229511260
-0.7500000000000		0.1794569588857
-0.2500000000000		0.3167625073164
0.2500000000000		0.3506970756275
0.7500000000000		0.3079903389180
1.2500000000000		0.1238352473730
1.7500000000000		0.0059601109288
2.2500000000000		0.0000272621709
2.7500000000000		0.0000000035043
3.2500000000000		0.0000000035043
3.7500000000000		0.0000000035043


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock/vel_2__z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0028394036539
-0.7500000000000		0.0393910131051
-0.2500000000000		0.2222131435548
0.2500000000000		0.0827871989071
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0000609468109
-2.7500000000000		0.0000609468109
-2.2500000000000		0.0000609468109
-1.7500000000000		0.0010457815264
-1.2500000000000		0.0108422911233
-0.7500000000000		0.0766051021811
-0.2500000000000		0.2655218058704
0.2500000000000		0.2220852364361
0.7500000000000		0.0298784414659
1.2500000000000		0.0002537047083
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0003386179067
-2.7500000000000		0.0003386179067
-2.2500000000000		0.0003386179067
-1.7500000000000		0.0037126383525
-1.2500000000000		0.0239654026926
-0.7500000000000		0.1150309864595
-0.2500000000000		0.2879257662915
0.2500000000000		0.2930359644813
0.7500000000000		0.1363424245368
1.2500000000000		0.0060312803439
1.7500000000000		0.0000165788481
2.2500000000000		0.0000000008612
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.5000000000000
-3.2500000000000		0.0010423809075
-2.7500000000000		0.0010423809075
-2.2500000000000		0.0010423809075
-1.7500000000000		0.0085852078963
-1.2500000000000		0.0413717817100
-0.7500000000000		0.1502974252956
-0.2500000000000		0.3040336683222
0.2500000000000		0.3306587129665
0.7500000000000		0.2397380507569
1.2500000000000		0.0409136476704
1.7500000000000		0.0005636775789
2.2500000000000		0.0000005057235
2.7500000000000		0.0000000000055
3.2500000000000		0.0000000000055
3.7500000000000		0.0000000000055


"Time = 0.6250000000000
-3.2500000000000		0.0023605585293
-2.7500000000000		0.0023605585293
-2.2500000000000		0.0023605585293
-1.7500000000000		0.0159678014981
-1.2500000000000		0.0622759079411
-0.7500000000000		0.1794616037848
-0.2500000000000		0.3167598483588
0.2500000000000		0.3506970756275
0.7500000000000		0.3079969777211
1.2500000000000		0.1238839704219
1.7500000000000		0.0059440932634
2.2500000000000		0.0000271742971
2.7500000000000		0.0000000033189
3.2500000000000		0.0000000033189
3.7500000000000		0.0000000033189


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/dens_3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		10.0000000000000
-1.2990381056767		10.0000000000000
-0.4330127018922		10.0000000000000
0.4330127018922		1.0000000000000
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.1250000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		10.0000000000000
-1.2990381056767		10.0000000000000
-0.4330127018922		9.9244713716256
0.4330127018922		1.2715622740584
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.2500000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		10.0000000000000
-1.2990381056767		10.0000000000000
-0.4330127018922		9.8386187887988
0.4330127018922		1.5505869867263
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.3750000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		10.0000000000000
-1.2990381056767		9.9992714076490
-0.4330127018922		9.5728996562492
0.4330127018922		1.9485595295026
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.5000000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		9.9999961335376
-1.2990381056767		9.9980618958741
-0.4330127018922		9.1075719427340
0.4330127018922		2.4888213797410
1.2990381056767		1.0000000016608
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.6250000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		9.9999958606602
-1.2990381056767		9.9973358785283
-0.4330127018922		8.5295384224349
0.4330127018922		3.0114255777925
1.2990381056767		1.0000000038995
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/dens_x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.9244713716256
-0.7500000000000		8.3102138688028
-0.2500000000000		2.4937524855132
0.2500000000000		1.2715622740584
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9954015429531
-2.7500000000000		9.9954015429531
-2.2500000000000		9.9954015429531
-1.7500000000000		9.9954015429531
-1.2500000000000		9.8338871791573
-0.7500000000000		7.4227051804510
-0.2500000000000		3.1674278232280
0.2500000000000		1.5505869867263
0.7500000000000		1.0268452240600
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9908798072334
-2.7500000000000		9.9908798072334
-2.2500000000000		9.9908798072334
-1.7500000000000		9.9908798072334
-1.2500000000000		9.5738808077196
-0.7500000000000		6.7158529861146
-0.2500000000000		3.6071220418717
0.2500000000000		1.9485595295026
0.7500000000000		1.1671925952506
1.2500000000000		1.0000035256330
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000154
2.7500000000000		1.0000000000154
3.2500000000000		1.0000000000154
3.7500000000000		1.0000000000154


"Time = 0.5000000000000
-3.2500000000000		9.9906279715621
-2.7500000000000		9.9906279715621
-2.2500000000000		9.9906279715621
-1.7500000000000		9.9906279715621
-1.2500000000000		9.1175061500497
-0.7500000000000		6.1896084670521
-0.2500000000000		3.7943042014997
0.2500000000000		2.4888213797410
0.7500000000000		1.4349268300213
1.2500000000000		1.0000275589092
1.7500000000000		1.0000000018015
2.2500000000000		1.0000000583652
2.7500000000000		1.0000000583652
3.2500000000000		1.0000000583652
3.7500000000000		1.0000000583652


"Time = 0.6250000000000
-3.2500000000000		9.9322727214985
-2.7500000000000		9.9322727214985
-2.2500000000000		9.9322727214985
-1.7500000000000		9.9322727214985
-1.2500000000000		8.5622081456522
-0.7500000000000		5.8217647941442
-0.2500000000000		3.8323526706432
0.2500000000000		3.0114255777925
0.7500000000000		1.8582112496857
1.2500000000000		1.0436890569556
1.7500000000000		1.0000000026253
2.2500000000000		1.0000007237014
2.7500000000000		1.0000007237014
3.2500000000000		1.0000007237014
3.7500000000000		1.0000007237014


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/dens_y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.9244713716256
-0.7500000000000		8.3102138688028
-0.2500000000000		2.4937524855132
0.2500000000000		1.2715622740584
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9954015429531
-2.7500000000000		9.9954015429531
-2.2500000000000		9.9954015429531
-1.7500000000000		9.9954015429531
-1.2500000000000		9.8338871791573
-0.7500000000000		7.4227051804510
-0.2500000000000		3.1674278232280
0.2500000000000		1.5505869867263
0.7500000000000		1.0268452240600
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9908798072334
-2.7500000000000		9.9908798072334
-2.2500000000000		9.9908798072334
-1.7500000000000		9.9908798072334
-1.2500000000000		9.5738808077196
-0.7500000000000		6.7158529861146
-0.2500000000000		3.6071220418717
0.2500000000000		1.9485595295026
0.7500000000000		1.1671925952506
1.2500000000000		1.0000035256330
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000154
2.7500000000000		1.0000000000154
3.2500000000000		1.0000000000154
3.7500000000000		1.0000000000154


"Time = 0.5000000000000
-3.2500000000000		9.9906279715621
-2.7500000000000		9.9906279715621
-2.2500000000000		9.9906279715621
-1.7500000000000		9.9906279715621
-1.2500000000000		9.1175061500497
-0.7500000000000		6.1896084670521
-0.2500000000000		3.7943042014997
0.2500000000000		2.4888213797410
0.7500000000000		1.4349268300213
1.2500000000000		1.0000275589092
1.7500000000000		1.0000000018015
2.2500000000000		1.0000000583652
2.7500000000000		1.0000000583652
3.2500000000000		1.0000000583652
3.7500000000000		1.0000000583652


"Time = 0.6250000000000
-3.2500000000000		9.9322727214985
-2.7500000000000		9.9322727214985
-2.2500000000000		9.9322727214985
-1.7500000000000		9.9322727214985
-1.2500000000000		8.5622081456522
-0.7500000000000		5.8217647941442
-0.2500000000000		3.8323526706432
0.2500000000000		3.0114255777925
0.7500000000000		1.8582112496857
1.2500000000000		1.0436890569556
1.7500000000000		1.0000000026253
2.2500000000000		1.0000007237014
2.7500000000000		1.0000007237014
3.2500000000000		1.0000007237014
3.7500000000000		1.0000007237014


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/dens_z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.9244713716256
-0.7500000000000		8.3102138688028
-0.2500000000000		2.4937524855132
0.2500000000000		1.2715622740584
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9954015429531
-2.7500000000000		9.9954015429531
-2.2500000000000		9.9954015429531
-1.7500000000000		9.9954015429531
-1.2500000000000		9.8338871791573
-0.7500000000000		7.4227051804510
-0.2500000000000		3.1674278232280
0.2500000000000		1.5505869867263
0.7500000000000		1.0268452240600
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9908798072334
-2.7500000000000		9.9908798072334
-2.2500000000000		9.9908798072334
-1.7500000000000		9.9908798072334
-1.2500000000000		9.5738808077196
-0.7500000000000		6.7158529861146
-0.2500000000000		3.6071220418717
0.2500000000000		1.9485595295026
0.7500000000000		1.1671925952506
1.2500000000000		1.0000035256330
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000154
2.7500000000000		1.0000000000154
3.2500000000000		1.0000000000154
3.7500000000000		1.0000000000154


"Time = 0.5000000000000
-3.2500000000000		9.9906279715621
-2.7500000000000		9.9906279715621
-2.2500000000000		9.9906279715621
-1.7500000000000		9.9906279715621
-1.2500000000000		9.1175061500497
-0.7500000000000		6.1896084670521
-0.2500000000000		3.7943042014997
0.2500000000000		2.4888213797410
0.7500000000000		1.4349268300213
1.2500000000000		1.0000275589092
1.7500000000000		1.0000000018015
2.2500000000000		1.0000000583652
2.7500000000000		1.0000000583652
3.2500000000000		1.0000000583652
3.7500000000000		1.0000000583652


"Time = 0.6250000000000
-3.2500000000000		9.9322727214985
-2.7500000000000		9.9322727214985
-2.2500000000000		9.9322727214985
-1.7500000000000		9.9322727214985
-1.2500000000000		8.5622081456522
-0.7500000000000		5.8217647941442
-0.2500000000000		3.8323526706432
0.2500000000000		3.0114255777925
0.7500000000000		1.8582112496857
1.2500000000000		1.0436890569556
1.7500000000000		1.0000000026253
2.2500000000000		1.0000007237014
2.7500000000000		1.0000007237014
3.2500000000000		1.0000007237014
3.7500000000000		1.0000007237014


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/eps_x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		2.0000000000000
-2.7500000000000		2.0000000000000
-2.2500000000000		2.0000000000000
-1.7500000000000		2.0000000000000
-1.2500000000000		2.0000000000000
-0.7500000000000		2.0000000000000
-0.2500000000000		0.0000010000000
0.2500000000000		0.0000010000000
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.1250000000000
-3.2500000000000		2.0000000000000
-2.7500000000000		2.0000000000000
-2.2500000000000		2.0000000000000
-1.7500000000000		2.0000000000000
-1.2500000000000		1.9892328557410
-0.7500000000000		2.0056546872454
-0.2500000000000		1.0201661195546
0.2500000000000		0.1123210259636
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.2500000000000
-3.2500000000000		1.9993909466004
-2.7500000000000		1.9993909466004
-2.2500000000000		1.9993909466004
-1.7500000000000		1.9993909466004
-1.2500000000000		1.9773975490527
-0.7500000000000		1.8521207339903
-0.2500000000000		1.1680204377905
0.2500000000000		0.2763455215559
0.7500000000000		0.0001022172669
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.3750000000000
-3.2500000000000		1.9987933008642
-2.7500000000000		1.9987933008642
-2.2500000000000		1.9987933008642
-1.7500000000000		1.9987933008642
-1.2500000000000		1.9448286364753
-0.7500000000000		1.6955994125959
-0.2500000000000		1.1833242170171
0.2500000000000		0.4750077485254
0.7500000000000		0.0161602683637
1.2500000000000		0.0000010000024
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.5000000000000
-3.2500000000000		1.9987600090278
-2.7500000000000		1.9987600090278
-2.2500000000000		1.9987600090278
-1.7500000000000		1.9987600090278
-1.2500000000000		1.8838001929284
-0.7500000000000		1.5463746600900
-0.2500000000000		1.1599140884695
0.2500000000000		0.6647906747541
0.7500000000000		0.0904308755784
1.2500000000000		0.0000010000184
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.6250000000000
-3.2500000000000		1.9911988939472
-2.7500000000000		1.9911988939472
-2.2500000000000		1.9911988939472
-1.7500000000000		1.9911988939472
-1.2500000000000		1.8039453280312
-0.7500000000000		1.4211181820618
-0.2500000000000		1.1226264994779
0.2500000000000		0.8098560227311
0.7500000000000		0.2289487509224
1.2500000000000		0.0002919128477
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000005
2.7500000000000		0.0000010000005
3.2500000000000		0.0000010000005
3.7500000000000		0.0000010000005


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/press_3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333333333332
-1.2990381056767		13.3333333333332
-0.4330127018922		13.3333333333332
0.4330127018922		0.0000006666667
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.1250000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333333333332
-1.2990381056767		13.3333333333332
-0.4330127018922		13.1613233730702
0.4330127018922		0.0945424733898
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.2500000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333333333332
-1.2990381056767		13.3333333333332
-0.4330127018922		12.9733397817394
0.4330127018922		0.2691164206958
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.3750000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333333333332
-1.2990381056767		13.3317144253567
-0.4330127018922		12.4102333708118
0.4330127018922		0.5305020739511
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.5000000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333247412021
-1.2990381056767		13.3290271113702
-0.4330127018922		11.4122844199047
0.4330127018922		0.8600909146654
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.6250000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333241348083
-1.2990381056767		13.3274139588606
-0.4330127018922		10.1722973501362
0.4330127018922		1.1752971158926
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/press_x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		13.3333333333332
-2.7500000000000		13.3333333333332
-2.2500000000000		13.3333333333332
-1.7500000000000		13.3333333333332
-1.2500000000000		13.3333333333332
-0.7500000000000		13.3333333333332
-0.2500000000000		0.0000006666667
0.2500000000000		0.0000006666667
0.7500000000000		0.0000006666667
1.2500000000000		0.0000006666667
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.1250000000000
-3.2500000000000		13.3333333333332
-2.7500000000000		13.3333333333332
-2.2500000000000		13.3333333333332
-1.7500000000000		13.3333333333332
-1.2500000000000		13.1613233730702
-0.7500000000000		11.0858391855543
-0.2500000000000		1.5496833521450
0.2500000000000		0.0945424733898
0.7500000000000		0.0000006666667
1.2500000000000		0.0000006666667
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.2500000000000
-3.2500000000000		13.3231431769661
-2.7500000000000		13.3231431769661
-2.2500000000000		13.3231431769661
-1.7500000000000		13.3231431769661
-1.2500000000000		12.9632429006475
-0.7500000000000		9.0671129052563
-0.2500000000000		2.0831607580867
0.2500000000000		0.2691164206958
0.7500000000000		0.0000699740070
1.2500000000000		0.0000006666667
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.3750000000000
-3.2500000000000		13.3131340940929
-2.7500000000000		13.3131340940929
-2.2500000000000		13.3131340940929
-1.7500000000000		13.3131340940929
-1.2500000000000		12.4085653261316
-0.7500000000000		7.3903473787976
-0.2500000000000		2.2779559009419
0.2500000000000		0.5305020739511
0.7500000000000		0.0125604406820
1.2500000000000		0.0000006666706
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.5000000000000
-3.2500000000000		13.3125758575545
-2.7500000000000		13.3125758575545
-2.2500000000000		13.3125758575545
-1.7500000000000		13.3125758575545
-1.2500000000000		11.4277128132889
-0.7500000000000		6.0814110522092
-0.2500000000000		2.2729810532223
0.2500000000000		0.8600909146654
0.7500000000000		0.0850233626731
1.2500000000000		0.0000006666973
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.6250000000000
-3.2500000000000		13.1846661434620
-2.7500000000000		13.1846661434620
-2.2500000000000		13.1846661434620
-1.7500000000000		13.1846661434620
-1.2500000000000		10.2323655841425
-0.7500000000000		5.1352047964717
-0.2500000000000		2.1986540226178
0.2500000000000		1.1752971158926
0.7500000000000		0.2636119955214
1.2500000000000		0.0002031086048
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666675
2.7500000000000		0.0000006666675
3.2500000000000		0.0000006666675
3.7500000000000		0.0000006666675


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/rho_x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.9244213680815
-0.7500000000000		8.2909380583203
-0.2500000000000		2.2785750121093
0.2500000000000		1.2625749174581
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9954012492802
-2.7500000000000		9.9954012492802
-2.2500000000000		9.9954012492802
-1.7500000000000		9.9954012492802
-1.2500000000000		9.8335634937380
-0.7500000000000		7.3432952335580
-0.2500000000000		2.6752452577293
0.2500000000000		1.4607605318550
0.7500000000000		1.0268422709817
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9908785628336
-2.7500000000000		9.9908785628336
-2.2500000000000		9.9908785628336
-1.7500000000000		9.9908785628336
-1.2500000000000		9.5704308544790
-0.7500000000000		6.5378184173966
-0.2500000000000		2.8875719792386
0.2500000000000		1.6752423795127
0.7500000000000		1.1658631279471
1.2500000000000		1.0000035256330
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000154
2.7500000000000		1.0000000000154
3.2500000000000		1.0000000000154
3.7500000000000		1.0000000000154


"Time = 0.5000000000000
-3.2500000000000		9.9906260362117
-2.7500000000000		9.9906260362117
-2.2500000000000		9.9906260362117
-1.7500000000000		9.9906260362117
-1.2500000000000		9.0994625036571
-0.7500000000000		5.8990339235016
-0.2500000000000		2.9394173359273
0.2500000000000		1.9406655673610
0.7500000000000		1.4103042041101
1.2500000000000		1.0000275589092
1.7500000000000		1.0000000018015
2.2500000000000		1.0000000583652
2.7500000000000		1.0000000583652
3.2500000000000		1.0000000583652
3.7500000000000		1.0000000583652


"Time = 0.6250000000000
-3.2500000000000		9.9322068103349
-2.7500000000000		9.9322068103349
-2.2500000000000		9.9322068103349
-1.7500000000000		9.9322068103349
-1.2500000000000		8.5083223630539
-0.7500000000000		5.4202439261821
-0.2500000000000		2.9377366697300
0.2500000000000		2.1768630773328
0.7500000000000		1.7271026449764
1.2500000000000		1.0436776239654
1.7500000000000		1.0000000026253
2.2500000000000		1.0000007237014
2.7500000000000		1.0000007237014
3.2500000000000		1.0000007237014
3.7500000000000		1.0000007237014


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/scon_0__3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0000000000000
0.4330127018922		0.0000000000000
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.1250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0784928242714
0.4330127018922		0.1041778550848
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.2500000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.1916389046632
0.4330127018922		0.4655466127613
1.2990381056767		-0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.3750000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0009629146832
-0.4330127018922		0.6282360529843
0.4330127018922		1.1974335179142
1.2990381056767		-0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.5000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000039994165
-1.2990381056767		0.0031390704571
-0.4330127018922		1.3869711810109
0.4330127018922		2.4320837751956
1.2990381056767		0.0000000000006
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.6250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000055355601
-1.2990381056767		0.0044110157774
-0.4330127018922		2.2604165187277
0.4330127018922		3.9052191141530
1.2990381056767		0.0000000000014
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/scon_1__x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0784928242714
-0.7500000000000		1.4216377559839
-0.2500000000000		1.7290247313266
0.2500000000000		0.1041778550848
0.7500000000000		-0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0061325820393
-2.7500000000000		0.0061325820393
-2.2500000000000		0.0061325820393
-1.7500000000000		0.0061325820393
-1.2500000000000		0.2001341500196
-0.7500000000000		2.5831904665898
-0.2500000000000		3.4157441729993
0.2500000000000		0.4655466127613
0.7500000000000		0.0014222771116
1.2500000000000		-0.0000000000000
1.7500000000000		-0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0129992247020
-2.7500000000000		0.0129992247020
-2.2500000000000		0.0129992247020
-1.7500000000000		0.0129992247020
-1.2500000000000		0.6262879846312
-0.7500000000000		3.4879495211657
-0.2500000000000		4.6339724495217
0.2500000000000		1.1974335179142
0.7500000000000		0.0330787795935
1.2500000000000		0.0000000012053
1.7500000000000		-0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.5000000000000
-3.2500000000000		0.0167221366053
-2.7500000000000		0.0167221366053
-2.2500000000000		0.0167221366053
-1.7500000000000		0.0167221366053
-1.2500000000000		1.3618991546888
-0.7500000000000		4.0631403008133
-0.2500000000000		5.2450800266286
0.2500000000000		2.4320837751956
0.7500000000000		0.1788241065400
1.2500000000000		0.0000000094733
1.7500000000000		0.0000000000007
2.2500000000000		0.0000000000308
2.7500000000000		0.0000000000308
3.2500000000000		0.0000000000308
3.7500000000000		0.0000000000308


"Time = 0.6250000000000
-3.2500000000000		0.0841339748708
-2.7500000000000		0.0841339748708
-2.2500000000000		0.0841339748708
-1.7500000000000		0.0841339748708
-1.2500000000000		2.2048568001612
-0.7500000000000		4.4370343960316
-0.2500000000000		5.3221965781263
0.2500000000000		3.9052191141530
0.7500000000000		0.5878920610671
1.2500000000000		0.0026924879592
1.7500000000000		0.0000000000006
2.2500000000000		0.0000000003820
2.7500000000000		0.0000000003820
3.2500000000000		0.0000000003820
3.7500000000000		0.0000000003820


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/scon_2__3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0000000000000
0.4330127018922		0.0000000000000
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.1250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0784928242714
0.4330127018922		0.1041778550848
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.2500000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.1916389046632
0.4330127018922		0.4655466127613
1.2990381056767		-0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.3750000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0009629146832
-0.4330127018922		0.6282360529843
0.4330127018922		1.1974335179142
1.2990381056767		-0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.5000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000039994165
-1.2990381056767		0.0031390704571
-0.4330127018922		1.3869711810109
0.4330127018922		2.4320837751956
1.2990381056767		0.0000000000006
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.6250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000055355601
-1.2990381056767		0.0044110157774
-0.4330127018922		2.2604165187277
0.4330127018922		3.9052191141530
1.2990381056767		0.0000000000014
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/tau_3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		20.0000000000000
-4.7631397208144		20.0000000000000
-3.8971143170300		20.0000000000000
-3.0310889132455		20.0000000000000
-2.1650635094611		20.0000000000000
-1.2990381056767		20.0000000000000
-0.4330127018922		20.0000000000000
0.4330127018922		0.0000010000000
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.1250000000000
-5.6291651245989		20.0000000000000
-4.7631397208144		20.0000000000000
-3.8971143170300		20.0000000000000
-3.0310889132455		20.0000000000000
-2.1650635094611		20.0000000000000
-1.2990381056767		20.0000000000000
-0.4330127018922		19.7423666265467
0.4330127018922		0.1542419143485
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.2500000000000
-5.6291651245989		20.0000000000000
-4.7631397208144		20.0000000000000
-3.8971143170300		20.0000000000000
-3.0310889132455		20.0000000000000
-2.1650635094611		20.0000000000000
-1.2990381056767		20.0000000000000
-0.4330127018922		19.4623126186985
0.4330127018922		0.5843126529602
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.3750000000000
-5.6291651245989		20.0000000000000
-4.7631397208144		20.0000000000000
-3.8971143170300		20.0000000000000
-3.0310889132455		20.0000000000000
-2.1650635094611		20.0000000000000
-1.2990381056767		19.9975716948256
-0.4330127018922		18.6410615733405
0.4330127018922		1.5817238965902
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.5000000000000
-5.6291651245989		20.0000000000000
-4.7631397208144		20.0000000000000
-3.8971143170300		20.0000000000000
-3.0310889132455		20.0000000000000
-2.1650635094611		19.9999871118043
-1.2990381056767		19.9935412706947
-0.4330127018922		17.2527729803660
0.4330127018922		3.3793693373175
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.6250000000000
-5.6291651245989		20.0000000000000
-4.7631397208144		20.0000000000000
-3.8971143170300		20.0000000000000
-3.0310889132455		20.0000000000000
-2.1650635094611		19.9999862022145
-1.2990381056767		19.9911221303512
-0.4330127018922		15.6490949923204
0.4330127018922		5.6022399223679
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/tau_z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		20.0000000000000
-2.7500000000000		20.0000000000000
-2.2500000000000		20.0000000000000
-1.7500000000000		20.0000000000000
-1.2500000000000		20.0000000000000
-0.7500000000000		20.0000000000000
-0.2500000000000		0.0000010000000
0.2500000000000		0.0000010000000
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.1250000000000
-3.2500000000000		20.0000000000000
-2.7500000000000		20.0000000000000
-2.2500000000000		20.0000000000000
-1.7500000000000		20.0000000000000
-1.2500000000000		19.7423666265467
-0.7500000000000		16.7770979408582
-0.2500000000000		3.3262955182466
0.2500000000000		0.1542419143485
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.2500000000000
-3.2500000000000		19.9847170163454
-2.7500000000000		19.9847170163454
-2.2500000000000		19.9847170163454
-1.7500000000000		19.9847170163454
-1.2500000000000		19.4473215980079
-0.7500000000000		14.1738448689297
-0.2500000000000		5.8000120144400
0.2500000000000		0.5843126529602
0.7500000000000		0.0001079151035
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.3750000000000
-3.2500000000000		19.9697106765335
-2.7500000000000		19.9697106765335
-2.2500000000000		19.9697106765335
-1.7500000000000		19.9697106765335
-1.2500000000000		18.6386684433821
-0.7500000000000		12.2883556780947
-0.2500000000000		7.5076149643204
0.2500000000000		1.5817238965902
0.7500000000000		0.0202433003501
1.2500000000000		0.0000010000059
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.5000000000000
-3.2500000000000		19.9688786160206
-2.7500000000000		19.9688786160206
-2.2500000000000		19.9688786160206
-1.7500000000000		19.9688786160206
-1.2500000000000		17.2730630629182
-0.7500000000000		10.9616836795616
-0.2500000000000		8.2989594549376
0.2500000000000		3.3793693373175
0.7500000000000		0.1600745025980
1.2500000000000		0.0000010000459
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000001
2.7500000000000		0.0000010000001
3.2500000000000		0.0000010000001
3.7500000000000		0.0000010000001


"Time = 0.6250000000000
-3.2500000000000		19.7775026023657
-2.7500000000000		19.7775026023657
-2.2500000000000		19.7775026023657
-1.7500000000000		19.7775026023657
-1.2500000000000		15.7278248553641
-0.7500000000000		10.1065498620868
-0.2500000000000		8.3224976520657
0.2500000000000		5.6022399223679
0.7500000000000		0.6403343380376
1.2500000000000		0.0003161071475
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000012
2.7500000000000		0.0000010000012
3.2500000000000		0.0000010000012
3.7500000000000		0.0000010000012


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_mp5/w_lorentz_z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		1.0000000000000
-2.7500000000000		1.0000000000000
-2.2500000000000		1.0000000000000
-1.7500000000000		1.0000000000000
-1.2500000000000		1.0000000000000
-0.7500000000000		1.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		1.0000000000000
-2.7500000000000		1.0000000000000
-2.2500000000000		1.0000000000000
-1.7500000000000		1.0000000000000
-1.2500000000000		1.0000050384342
-0.7500000000000		1.0023249251589
-0.2500000000000		1.0944351062662
0.2500000000000		1.0071182758948
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		1.0000000293808
-2.7500000000000		1.0000000293808
-2.2500000000000		1.0000000293808
-1.7500000000000		1.0000000293808
-1.2500000000000		1.0000329163908
-0.7500000000000		1.0108139390243
-0.2500000000000		1.1839766145092
0.2500000000000		1.0614929366672
0.7500000000000		1.0000028758831
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		1.0000001245536
-2.7500000000000		1.0000001245536
-2.2500000000000		1.0000001245536
-1.7500000000000		1.0000001245536
-1.2500000000000		1.0003604804520
-0.7500000000000		1.0272314948736
-0.2500000000000		1.2491886151433
0.2500000000000		1.1631508092993
0.7500000000000		1.0011403288016
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.5000000000000
-3.2500000000000		1.0000001937166
-2.7500000000000		1.0000001937166
-2.2500000000000		1.0000001937166
-1.7500000000000		1.0000001937166
-1.2500000000000		1.0019829354080
-0.7500000000000		1.0492579882263
-0.2500000000000		1.2908354846804
0.2500000000000		1.2824576380388
0.7500000000000		1.0174590884999
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.6250000000000
-3.2500000000000		1.0000066361046
-2.7500000000000		1.0000066361046
-2.2500000000000		1.0000066361046
-1.7500000000000		1.0000066361046
-1.2500000000000		1.0063333028885
-0.7500000000000		1.0740780070843
-0.2500000000000		1.3045255928250
0.2500000000000		1.3833784996171
0.7500000000000		1.0759124566745
1.2500000000000		1.0000109545226
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_ppm/rho_x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.9412210980502
-0.7500000000000		8.2721595890714
-0.2500000000000		2.3229924970148
0.2500000000000		1.2139360138041
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9927446576530
-2.7500000000000		9.9927446576530
-2.2500000000000		9.9927446576530
-1.7500000000000		9.9927446576530
-1.2500000000000		9.8120540142754
-0.7500000000000		7.3868342198819
-0.2500000000000		2.6322542582605
0.2500000000000		1.4742562080859
0.7500000000000		1.0575920894333
1.2500000000000		1.0026065780017
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9747041422202
-2.7500000000000		9.9747041422202
-2.2500000000000		9.9747041422202
-1.7500000000000		9.9747041422202
-1.2500000000000		9.5373059789027
-0.7500000000000		6.5487686243444
-0.2500000000000		2.8934262265362
0.2500000000000		1.7059257634226
0.7500000000000		1.1932801878392
1.2500000000000		1.0146404903050
1.7500000000000		1.0003091869332
2.2500000000000		1.0000000495226
2.7500000000000		1.0000000495226
3.2500000000000		1.0000000495226
3.7500000000000		1.0000000495226


"Time = 0.5000000000000
-3.2500000000000		9.9313208516238
-2.7500000000000		9.9313208516238
-2.2500000000000		9.9313208516238
-1.7500000000000		9.9313208516238
-1.2500000000000		9.0802152358938
-0.7500000000000		5.8291909876381
-0.2500000000000		3.1102352462471
0.2500000000000		1.8781923739378
0.7500000000000		1.4719391415599
1.2500000000000		1.0513999386476
1.7500000000000		1.0021473919442
2.2500000000000		1.0000040357932
2.7500000000000		1.0000040357932
3.2500000000000		1.0000040357932
3.7500000000000		1.0000040357932


"Time = 0.6250000000000
-3.2500000000000		9.8448254441657
-2.7500000000000		9.8448254441657
-2.2500000000000		9.8448254441657
-1.7500000000000		9.8448254441657
-1.2500000000000		8.5168059670411
-0.7500000000000		5.2745282468552
-0.2500000000000		3.2754465720693
0.2500000000000		1.9798766760100
0.7500000000000		1.8081779952658
1.2500000000000		1.1611020142240
1.7500000000000		1.0080988548677
2.2500000000000		1.0000895153348
2.7500000000000		1.0000895153348
3.2500000000000		1.0000895153348
3.7500000000000		1.0000895153348


==> anc/GRHydro_example_check/generated_results/GRHydro_test_shock_ppm/scon_1__y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0604647895086
-0.7500000000000		1.4139307708592
-0.2500000000000		1.7827548058431
0.2500000000000		0.0761828004557
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0084259281031
-2.7500000000000		0.0084259281031
-2.2500000000000		0.0084259281031
-1.7500000000000		0.0084259281031
-1.2500000000000		0.2479450661618
-0.7500000000000		2.5610087537580
-0.2500000000000		3.3920574636119
0.2500000000000		0.4591502643803
0.7500000000000		0.0045804120148
1.2500000000000		0.0000039768194
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0264028453550
-2.7500000000000		0.0264028453550
-2.2500000000000		0.0264028453550
-1.7500000000000		0.0264028453550
-1.2500000000000		0.6775256626399
-0.7500000000000		3.2941022635734
-0.2500000000000		4.7669019351382
0.2500000000000		1.1977588174603
0.7500000000000		0.0411411435883
1.2500000000000		0.0000950749855
1.7500000000000		0.0000000408593
2.2500000000000		0.0000000000017
2.7500000000000		0.0000000000017
3.2500000000000		0.0000000000017
3.7500000000000		0.0000000000017


"Time = 0.5000000000000
-3.2500000000000		0.0675066700196
-2.7500000000000		0.0675066700196
-2.2500000000000		0.0675066700196
-1.7500000000000		0.0675066700196
-1.2500000000000		1.3871129736638
-0.7500000000000		3.6032690658348
-0.2500000000000		5.7504252740575
0.2500000000000		2.2598503927147
0.7500000000000		0.2430268724212
1.2500000000000		0.0013179113872
1.7500000000000		0.0000012802811
2.2500000000000		0.0000000001865
2.7500000000000		0.0000000001865
3.2500000000000		0.0000000001865
3.7500000000000		0.0000000001865


"Time = 0.6250000000000
-3.2500000000000		0.1493308701688
-2.7500000000000		0.1493308701688
-2.2500000000000		0.1493308701688
-1.7500000000000		0.1493308701688
-1.2500000000000		2.3856615224407
-0.7500000000000		3.5968529393579
-0.2500000000000		6.2605241233639
0.2500000000000		3.3304712096132
0.7500000000000		0.8524414933505
1.2500000000000		0.0154462155833
1.7500000000000		0.0000256110088
2.2500000000000		0.0000000050429
2.7500000000000		0.0000000050429
3.2500000000000		0.0000000050429
3.7500000000000		0.0000000050429


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML/eps_norm1.xg <==
"eps v time
0.0000000000000	0.0023465361261
0.3515742187500	0.0023466484593
0.7031484375000	0.0023469384736
1.0547226562500	0.0023474052644
1.4062968750000	0.0023480476972
1.7578710937500	0.0023488644212
2.1094453125000	0.0023498540180
2.4610195312500	0.0023510150730


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML/kxx_norm2.xg <==
"kxx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000027631178
0.7031484375000	0.0000052235535
1.0547226562500	0.0000080328263
1.4062968750000	0.0000125665518
1.7578710937500	0.0000204204632
2.1094453125000	0.0000327822687
2.4610195312500	0.0000503187231


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML/momx_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		9.3121622809e-11
-1.3124937500e+01		9.1966884880e-11
-1.2187406250e+01		1.2698181276e-10
-1.1249875000e+01		1.9434445275e-10
-1.0312343750e+01		3.9101998333e-10
-9.3748125000e+00		4.3043324049e-10
-8.4372812500e+00		-1.9264768534e-09
-7.4997500000e+00		9.5389810512e-10
-6.5622187500e+00		-8.4792149808e-10
-5.6246875000e+00		-3.4413683122e-09
-4.6871562500e+00		-8.5383513426e-09
-3.7496250000e+00		-1.7529798419e-08
-2.8120937500e+00		-3.1029886377e-08
-1.8745625000e+00		-4.7444836125e-08
-9.3703125000e-01		-6.1723744528e-08
5.0000000000e-04		-6.7479075288e-08
9.3803125000e-01		-6.1720711054e-08
1.8755625000e+00		-4.7396886154e-08
2.8130937500e+00		-3.1038027047e-08
3.7506250000e+00		-1.7551208083e-08
4.6881562500e+00		-8.5280078169e-09
5.6256875000e+00		-3.4265908445e-09
6.5632187500e+00		-8.4337597288e-10
7.5007500000e+00		9.5505903550e-10
8.4382812500e+00		-1.9141155892e-09
9.3758125000e+00		4.3293448136e-10
1.0313343750e+01		3.9209295714e-10
1.1250875000e+01		1.9454350213e-10
1.2188406250e+01		1.2739527967e-10
1.3125937500e+01		9.2310876537e-11
1.4063468750e+01		9.3262306223e-11
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		2.2321902757e-10
-1.3124937500e+01		2.2847796520e-10
-1.2187406250e+01		2.4667424949e-10
-1.1249875000e+01		4.0964676460e-10
-1.0312343750e+01		8.6329499762e-10
-9.3748125000e+00		2.3822966751e-10
-8.4372812500e+00		-2.3988376731e-09
-7.4997500000e+00		9.6006975487e-10
-6.5622187500e+00		-2.5355031982e-09
-5.6246875000e+00		-1.0025913608e-08
-4.6871562500e+00		-2.1973581061e-08
-3.7496250000e+00		-4.7903830898e-08
-2.8120937500e+00		-7.6936352257e-08
-1.8745625000e+00		-1.1588783426e-07
-9.3703125000e-01		-1.4733584860e-07
5.0000000000e-04		-1.5959866046e-07
9.3803125000e-01		-1.4732643802e-07
1.8755625000e+00		-1.1580082260e-07
2.8130937500e+00		-7.6932542785e-08
3.7506250000e+00		-4.7934359457e-08
4.6881562500e+00		-2.1949621291e-08
5.6256875000e+00		-9.9935423691e-09
6.5632187500e+00		-2.5294297633e-09
7.5007500000e+00		9.6749562596e-10
8.4382812500e+00		-2.3779525017e-09
9.3758125000e+00		2.4351134840e-10
1.0313343750e+01		8.6294363626e-10
1.1250875000e+01		4.1024976632e-10
1.2188406250e+01		2.4621701348e-10
1.3125937500e+01		2.2816639209e-10
1.4063468750e+01		2.2296744350e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.8110134279e-10
-1.3124937500e+01		3.6778883689e-10
-1.2187406250e+01		3.8180532045e-10
-1.1249875000e+01		6.6127413008e-10
-1.0312343750e+01		1.2619974709e-09
-9.3748125000e+00		-4.6113873355e-10
-8.4372812500e+00		-1.0323620805e-09
-7.4997500000e+00		-2.9111157990e-10
-6.5622187500e+00		-6.8197634512e-09
-5.6246875000e+00		-2.4910696574e-08
-4.6871562500e+00		-4.9808122637e-08
-3.7496250000e+00		-1.1442927595e-07
-2.8120937500e+00		-1.6704838406e-07
-1.8745625000e+00		-2.4616539993e-07
-9.3703125000e-01		-3.0419151370e-07
5.0000000000e-04		-3.2539927649e-07
9.3803125000e-01		-3.0416782218e-07
1.8755625000e+00		-2.4604318664e-07
2.8130937500e+00		-1.6699657414e-07
3.7506250000e+00		-1.1443849261e-07
4.6881562500e+00		-4.9760864408e-08
5.6256875000e+00		-2.4857378692e-08
6.5632187500e+00		-6.8087201561e-09
7.5007500000e+00		-2.7205340136e-10
8.4382812500e+00		-1.0088015861e-09
9.3758125000e+00		-4.5224375373e-10
1.0313343750e+01		1.2593532808e-09
1.1250875000e+01		6.6080651333e-10
1.2188406250e+01		3.8023490252e-10
1.3125937500e+01		3.6650221484e-10
1.4063468750e+01		3.8015139109e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.1435559872e-10
-1.3124937500e+01		4.9244912303e-10
-1.2187406250e+01		5.5147249765e-10
-1.1249875000e+01		9.3860306959e-10
-1.0312343750e+01		1.3481759217e-09
-9.3748125000e+00		-1.0058207886e-09
-8.4372812500e+00		1.6720135618e-09
-7.4997500000e+00		-2.6703727779e-09
-6.5622187500e+00		-1.6645742041e-08
-5.6246875000e+00		-5.5199318245e-08
-4.6871562500e+00		-1.0582922008e-07
-3.7496250000e+00		-2.4768267426e-07
-2.8120937500e+00		-3.3380269438e-07
-1.8745625000e+00		-4.7559830131e-07
-9.3703125000e-01		-5.6789468149e-07
5.0000000000e-04		-5.9807628643e-07
9.3803125000e-01		-5.6785469684e-07
1.8755625000e+00		-4.7544036152e-07
2.8130937500e+00		-3.3366498547e-07
3.7506250000e+00		-2.4762285039e-07
4.6881562500e+00		-1.0574116176e-07
5.6256875000e+00		-5.5119180725e-08
6.5632187500e+00		-1.6619398222e-08
7.5007500000e+00		-2.6628791271e-09
8.4382812500e+00		1.6938454261e-09
9.3758125000e+00		-9.9291341777e-10
1.0313343750e+01		1.3450834728e-09
1.1250875000e+01		9.3637660647e-10
1.2188406250e+01		5.4935092415e-10
1.3125937500e+01		4.9115981422e-10
1.4063468750e+01		5.1352156813e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.9366715297e-10
-1.3124937500e+01		6.0270605131e-10
-1.2187406250e+01		7.5299610755e-10
-1.1249875000e+01		1.1780770326e-09
-1.0312343750e+01		1.0299816213e-09
-9.3748125000e+00		-5.8858164911e-10
-8.4372812500e+00		4.6954223471e-09
-7.4997500000e+00		-6.0764510637e-09
-6.5622187500e+00		-3.7799663583e-08
-5.6246875000e+00		-1.1299556448e-07
-4.6871562500e+00		-2.1825194933e-07
-3.7496250000e+00		-4.9815398308e-07
-2.8120937500e+00		-6.5112628630e-07
-1.8745625000e+00		-9.0156593518e-07
-9.3703125000e-01		-1.0549815720e-06
5.0000000000e-04		-1.0994035102e-06
9.3803125000e-01		-1.0549139925e-06
1.8755625000e+00		-9.0133888094e-07
2.8130937500e+00		-6.5084960256e-07
3.7506250000e+00		-4.9794820940e-07
4.6881562500e+00		-2.1808837193e-07
5.6256875000e+00		-1.1287007040e-07
6.5632187500e+00		-3.7737529599e-08
7.5007500000e+00		-6.1630412421e-09
8.4382812500e+00		4.7042460206e-09
9.3758125000e+00		-5.7122750358e-10
1.0313343750e+01		1.0299256187e-09
1.1250875000e+01		1.1755481522e-09
1.2188406250e+01		7.5162384350e-10
1.3125937500e+01		6.0261206256e-10
1.4063468750e+01		5.9430432567e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.2244579222e-10
-1.3124937500e+01		7.0594163342e-10
-1.2187406250e+01		9.6075019246e-10
-1.1249875000e+01		1.2772223291e-09
-1.0312343750e+01		5.4660425052e-10
-9.3748125000e+00		1.2702674353e-09
-8.4372812500e+00		6.6298130028e-09
-7.4997500000e+00		-1.1426915135e-08
-6.5622187500e+00		-7.7700360816e-08
-5.6246875000e+00		-2.1251218515e-07
-4.6871562500e+00		-4.2155838455e-07
-3.7496250000e+00		-9.1981824734e-07
-2.8120937500e+00		-1.1991129003e-06
-1.8745625000e+00		-1.6230041294e-06
-9.3703125000e-01		-1.8822411695e-06
5.0000000000e-04		-1.9506293234e-06
9.3803125000e-01		-1.8821259047e-06
1.8755625000e+00		-1.6226498346e-06
2.8130937500e+00		-1.1986332021e-06
3.7506250000e+00		-9.1936551649e-07
4.6881562500e+00		-4.2126340637e-07
5.6256875000e+00		-2.1229817664e-07
6.5632187500e+00		-7.7601389233e-08
7.5007500000e+00		-1.1589698672e-08
8.4382812500e+00		6.5894948145e-09
9.3758125000e+00		1.2918649885e-09
1.0313343750e+01		5.5294384188e-10
1.1250875000e+01		1.2763316917e-09
1.2188406250e+01		9.6175408159e-10
1.3125937500e+01		7.0730594329e-10
1.4063468750e+01		6.2451955895e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.2974570111e-10
-1.3124937500e+01		8.0873358044e-10
-1.2187406250e+01		1.1287040587e-09
-1.1249875000e+01		1.1817838473e-09
-1.0312343750e+01		4.6726179362e-10
-9.3748125000e+00		4.2829966605e-09
-8.4372812500e+00		6.0269401103e-09
-7.4997500000e+00		-2.2034574894e-08
-6.5622187500e+00		-1.4604307605e-07
-5.6246875000e+00		-3.7217013553e-07
-4.6871562500e+00		-7.5838571044e-07
-3.7496250000e+00		-1.5725440692e-06
-2.8120937500e+00		-2.0696031780e-06
-1.8745625000e+00		-2.7527073838e-06
-9.3703125000e-01		-3.1859979067e-06
5.0000000000e-04		-3.2944726837e-06
9.3803125000e-01		-3.1858092824e-06
1.8755625000e+00		-2.7521515564e-06
2.8130937500e+00		-2.0688414523e-06
3.7506250000e+00		-1.5717274954e-06
4.6881562500e+00		-7.5787511312e-07
5.6256875000e+00		-3.7180279180e-07
6.5632187500e+00		-1.4591349862e-07
7.5007500000e+00		-2.2161718088e-08
8.4382812500e+00		5.9180757966e-09
9.3758125000e+00		4.2987535829e-09
1.0313343750e+01		4.8137752672e-10
1.1250875000e+01		1.1833098184e-09
1.2188406250e+01		1.1321574233e-09
1.3125937500e+01		8.1077923080e-10
1.4063468750e+01		6.3159019226e-10
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML/momy_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.4157950809e-08
-2.2733058596e+01		2.0106737619e-08
-2.1109206837e+01		4.3027786373e-08
-1.9485355079e+01		2.7656368774e-08
-1.7861503320e+01		4.5443584018e-08
-1.6237651561e+01		7.7774090423e-08
-1.4613799803e+01		1.4057164949e-07
-1.2989948044e+01		2.7137351413e-07
-1.1366096285e+01		5.6833318289e-07
-9.7422445267e+00		1.2017443037e-06
-8.1183927680e+00		-1.9270324974e-07
-6.4945410093e+00		2.9722276480e-05
-4.8706892506e+00		9.4666166539e-05
-3.2468374920e+00		1.7657958938e-04
-1.6229857333e+00		1.7902902955e-04
8.6602540378e-04		-6.7702314026e-08
1.6247177841e+00		-1.7990805446e-04
3.2485695428e+00		-1.7769313842e-04
4.8724213015e+00		-9.5227064516e-05
6.4962730601e+00		-2.9844368124e-05
8.1201248188e+00		1.9595701533e-07
9.7439765775e+00		-1.2018243277e-06
1.1367828336e+01		-5.6786552185e-07
1.2991680095e+01		-2.7117794196e-07
1.4615531854e+01		-1.4047485660e-07
1.6239383612e+01		-7.7731250057e-08
1.7863235371e+01		-4.5421224452e-08
1.9487087130e+01		-2.7643946197e-08
2.1110938888e+01		-4.3013787651e-08
2.2734790647e+01		-2.0102017077e-08
2.4358642406e+01		1.4152975051e-08
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-2.3007144652e-08
-2.2733058596e+01		8.8838944918e-08
-2.1109206837e+01		1.2482863446e-07
-1.9485355079e+01		5.3017518504e-08
-1.7861503320e+01		9.4412162437e-08
-1.6237651561e+01		1.5568755499e-07
-1.4613799803e+01		2.8113536699e-07
-1.2989948044e+01		5.4281245755e-07
-1.1366096285e+01		1.1371498606e-06
-9.7422445267e+00		2.5892068366e-06
-8.1183927680e+00		1.4511210124e-06
-6.4945410093e+00		5.9108529984e-05
-4.8706892506e+00		1.8792119088e-04
-3.2468374920e+00		3.4937474348e-04
-1.6229857333e+00		3.5500388647e-04
8.6602540378e-04		-1.3657605889e-07
1.6247177841e+00		-3.5826520783e-04
3.2485695428e+00		-3.5398718999e-04
4.8724213015e+00		-1.9034790694e-04
6.4962730601e+00		-5.9699390654e-05
8.1201248188e+00		-1.4504595598e-06
9.7439765775e+00		-2.5927633915e-06
1.1367828336e+01		-1.1361941657e-06
1.2991680095e+01		-5.4241482463e-07
1.4615531854e+01		-2.8094794909e-07
1.6239383612e+01		-1.5559228687e-07
1.7863235371e+01		-9.4357245538e-08
1.9487087130e+01		-5.2993373254e-08
2.1110938888e+01		-1.2478740376e-07
2.2734790647e+01		-8.8815188762e-08
2.4358642406e+01		2.2997528711e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-5.0542594883e-09
-2.2733058596e+01		2.1561519810e-07
-2.1109206837e+01		2.2562598014e-07
-1.9485355079e+01		7.7795485322e-08
-1.7861503320e+01		1.4780501346e-07
-1.6237651561e+01		2.3503995662e-07
-1.4613799803e+01		4.2173137681e-07
-1.2989948044e+01		8.1434836249e-07
-1.1366096285e+01		1.7057376161e-06
-9.7422445267e+00		5.5173203217e-06
-8.1183927680e+00		4.9541826166e-06
-6.4945410093e+00		8.6628800419e-05
-4.8706892506e+00		2.7889110438e-04
-3.2468374920e+00		5.1559477755e-04
-1.6229857333e+00		5.2440346403e-04
8.6602540378e-04		-2.0537335459e-07
1.6247177841e+00		-5.3155413856e-04
3.2485695428e+00		-5.2608667059e-04
4.8724213015e+00		-2.8448805955e-04
6.4962730601e+00		-8.8042220216e-05
8.1201248188e+00		-4.9684038809e-06
9.7439765775e+00		-5.5261372701e-06
1.1367828336e+01		-1.7042921487e-06
1.2991680095e+01		-8.1374121119e-07
1.4615531854e+01		-4.2145190873e-07
1.6239383612e+01		-2.3489635805e-07
1.7863235371e+01		-1.4772114882e-07
1.9487087130e+01		-7.7754403518e-08
2.1110938888e+01		-2.2555168303e-07
2.2734790647e+01		-2.1555615185e-07
2.4358642406e+01		5.0485338420e-09
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		5.1402233425e-08
-2.2733058596e+01		3.8213986239e-07
-2.1109206837e+01		3.3544682290e-07
-1.9485355079e+01		1.0857059991e-07
-1.7861503320e+01		2.0239842154e-07
-1.6237651561e+01		3.1824300273e-07
-1.4613799803e+01		5.6283109742e-07
-1.2989948044e+01		1.0859783293e-06
-1.1366096285e+01		2.2527445208e-06
-9.7422445267e+00		9.6811982370e-06
-8.1183927680e+00		9.8109804207e-06
-6.4945410093e+00		1.1222078485e-04
-4.8706892506e+00		3.6672266844e-04
-3.2468374920e+00		6.7274378665e-04
-1.6229857333e+00		6.8369307966e-04
8.6602540378e-04		-2.6022765855e-07
1.6247177841e+00		-6.9620257017e-04
3.2485695428e+00		-6.9140204448e-04
4.8724213015e+00		-3.7677185588e-04
6.4962730601e+00		-1.1482251116e-04
8.1201248188e+00		-9.8607997763e-06
9.7439765775e+00		-9.6942222817e-06
1.1367828336e+01		-2.2509296854e-06
1.2991680095e+01		-1.0851638680e-06
1.4615531854e+01		-5.6245702261e-07
1.6239383612e+01		-3.1805518170e-07
1.7863235371e+01		-2.0229233021e-07
1.9487087130e+01		-1.0851198807e-07
2.1110938888e+01		-3.3533967221e-07
2.2734790647e+01		-3.8203287295e-07
2.4358642406e+01		-5.1392643855e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		1.4130508377e-07
-2.2733058596e+01		5.5053669044e-07
-2.1109206837e+01		4.5043578219e-07
-1.9485355079e+01		1.5647213505e-07
-1.7861503320e+01		2.5229223572e-07
-1.6237651561e+01		4.0672877615e-07
-1.4613799803e+01		7.0578160359e-07
-1.2989948044e+01		1.3577669120e-06
-1.1366096285e+01		2.7520234397e-06
-9.7422445267e+00		1.2888815312e-05
-8.1183927680e+00		1.5857076533e-05
-6.4945410093e+00		1.3819893390e-04
-4.8706892506e+00		4.5056218914e-04
-3.2468374920e+00		8.1850538160e-04
-1.6229857333e+00		8.2949461350e-04
8.6602540378e-04		-3.1140103951e-07
1.6247177841e+00		-8.4865982992e-04
3.2485695428e+00		-8.4747540740e-04
4.8724213015e+00		-4.6630037550e-04
6.4962730601e+00		-1.4237288314e-04
8.1201248188e+00		-1.5975600186e-05
9.7439765775e+00		-1.2900955038e-05
1.1367828336e+01		-2.7500889367e-06
1.2991680095e+01		-1.3567558027e-06
1.4615531854e+01		-7.0531376177e-07
1.6239383612e+01		-4.0649277666e-07
1.7863235371e+01		-2.5216306173e-07
1.9487087130e+01		-1.5639720992e-07
2.1110938888e+01		-4.5029680721e-07
2.2734790647e+01		-5.5037781791e-07
2.4358642406e+01		-1.4127072430e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		2.4559555732e-07
-2.2733058596e+01		6.7910158995e-07
-2.1109206837e+01		5.6717019372e-07
-1.9485355079e+01		2.3391193473e-07
-1.7861503320e+01		2.9382450036e-07
-1.6237651561e+01		4.9851699414e-07
-1.4613799803e+01		8.5263302306e-07
-1.2989948044e+01		1.6295744816e-06
-1.1366096285e+01		3.3036146257e-06
-9.7422445267e+00		1.3455867826e-05
-8.1183927680e+00		2.3558504410e-05
-6.4945410093e+00		1.6737767165e-04
-4.8706892506e+00		5.2948796754e-04
-3.2468374920e+00		9.5080391177e-04
-1.6229857333e+00		9.5898522499e-04
8.6602540378e-04		-3.5701907496e-07
1.6247177841e+00		-9.8578456109e-04
3.2485695428e+00		-9.9210194718e-04
4.8724213015e+00		-5.5208320746e-04
6.4962730601e+00		-1.7353025134e-04
8.1201248188e+00		-2.3803545518e-05
9.7439765775e+00		-1.3458131106e-05
1.1367828336e+01		-3.3013813407e-06
1.2991680095e+01		-1.6283747775e-06
1.4615531854e+01		-8.5207166302e-07
1.6239383612e+01		-4.9822797292e-07
1.7863235371e+01		-2.9366972840e-07
1.9487087130e+01		-2.3381472758e-07
2.1110938888e+01		-5.6699697895e-07
2.2734790647e+01		-6.7889902773e-07
2.4358642406e+01		-2.4553064579e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		3.3942199609e-07
-2.2733058596e+01		7.3911261491e-07
-2.1109206837e+01		6.7817965195e-07
-1.9485355079e+01		3.4935080430e-07
-1.7861503320e+01		3.3077274654e-07
-1.6237651561e+01		5.8763061943e-07
-1.4613799803e+01		1.0048913728e-06
-1.2989948044e+01		1.8980892978e-06
-1.1366096285e+01		4.1692439617e-06
-9.7422445267e+00		1.1989240052e-05
-8.1183927680e+00		3.3314173280e-05
-6.4945410093e+00		2.0058640178e-04
-4.8706892506e+00		6.0244853223e-04
-3.2468374920e+00		1.0679484923e-03
-1.6229857333e+00		1.0696151120e-03
8.6602540378e-04		-3.9510848555e-07
1.6247177841e+00		-1.1047357540e-03
3.2485695428e+00		-1.1233713519e-03
4.8724213015e+00		-6.3297794396e-04
6.4962730601e+00		-2.0914213594e-04
8.1201248188e+00		-3.3782530337e-05
9.7439765775e+00		-1.1975525046e-05
1.1367828336e+01		-4.1654993468e-06
1.2991680095e+01		-1.8967188596e-06
1.4615531854e+01		-1.0042331602e-06
1.6239383612e+01		-5.8728848808e-07
1.7863235371e+01		-3.3059447664e-07
1.9487087130e+01		-3.4921956846e-07
2.1110938888e+01		-6.7796962372e-07
2.2734790647e+01		-7.3888537243e-07
2.4358642406e+01		-3.3932655872e-07
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML/momy_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-1.6251273301e-07
-1.3124937500e+01		1.6118247832e-08
-1.2187406250e+01		-7.8449396396e-07
-1.1249875000e+01		-1.6958695478e-06
-1.0312343750e+01		-2.8350887969e-06
-9.3748125000e+00		2.6341469972e-06
-8.4372812500e+00		4.4014453528e-06
-7.4997500000e+00		1.3040913129e-05
-6.5622187500e+00		4.9827732242e-05
-5.6246875000e+00		1.0773781160e-04
-4.6871562500e+00		1.8670643842e-04
-3.7496250000e+00		2.7384526495e-04
-2.8120937500e+00		3.3562445549e-04
-1.8745625000e+00		3.2301440087e-04
-9.3703125000e-01		2.1020755606e-04
5.0000000000e-04		-6.7702314026e-08
9.3803125000e-01		-2.1044229102e-04
1.8755625000e+00		-3.2308182694e-04
2.8130937500e+00		-3.3558983305e-04
3.7506250000e+00		-2.7375747499e-04
4.6881562500e+00		-1.8661372395e-04
5.6256875000e+00		-1.0766427860e-04
6.5632187500e+00		-4.9773081406e-05
7.5007500000e+00		-1.3040394075e-05
8.4382812500e+00		-4.4070419735e-06
9.3758125000e+00		-2.6000063616e-06
1.0313343750e+01		2.8333120334e-06
1.1250875000e+01		1.6952321640e-06
1.2188406250e+01		7.8407106198e-07
1.3125937500e+01		-1.6200657836e-08
1.4063468750e+01		1.6242825946e-07
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.4716607510e-07
-1.3124937500e+01		7.3371454639e-07
-1.2187406250e+01		-8.9803550737e-07
-1.1249875000e+01		-3.2591366919e-06
-1.0312343750e+01		-5.4203105961e-06
-9.3748125000e+00		4.5445397277e-06
-8.4372812500e+00		9.8118167622e-06
-7.4997500000e+00		2.7774316659e-05
-6.5622187500e+00		1.0016857594e-04
-5.6246875000e+00		2.1535029912e-04
-4.6871562500e+00		3.7154581105e-04
-3.7496250000e+00		5.4407463898e-04
-2.8120937500e+00		6.6618844333e-04
-1.8745625000e+00		6.4022407666e-04
-9.3703125000e-01		4.1692339781e-04
5.0000000000e-04		-1.3657605889e-07
9.3803125000e-01		-4.1738840664e-04
1.8755625000e+00		-6.4035597642e-04
2.8130937500e+00		-6.6612156923e-04
3.7506250000e+00		-5.4390025889e-04
4.6881562500e+00		-3.7136198533e-04
5.6256875000e+00		-2.1520514605e-04
6.5632187500e+00		-1.0005985658e-04
7.5007500000e+00		-2.7770409002e-05
8.4382812500e+00		-9.8208942005e-06
9.3758125000e+00		-4.4807852795e-06
1.0313343750e+01		5.4165901728e-06
1.1250875000e+01		3.2585192753e-06
1.2188406250e+01		8.9744277253e-07
1.3125937500e+01		-7.3369036705e-07
1.4063468750e+01		-1.4721615089e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		8.2179340146e-07
-1.3124937500e+01		2.1766307321e-06
-1.2187406250e+01		-6.8677232517e-07
-1.1249875000e+01		-4.6824336648e-06
-1.0312343750e+01		-7.3542363015e-06
-9.3748125000e+00		5.5304126676e-06
-8.4372812500e+00		1.6638837314e-05
-7.4997500000e+00		4.5374791799e-05
-6.5622187500e+00		1.5116701375e-04
-5.6246875000e+00		3.2216221616e-04
-4.6871562500e+00		5.5208618600e-04
-3.7496250000e+00		8.0637164579e-04
-2.8120937500e+00		9.8557778309e-04
-1.8745625000e+00		9.4522832010e-04
-9.3703125000e-01		6.1565235555e-04
5.0000000000e-04		-2.0537335459e-07
9.3803125000e-01		-6.1633836993e-04
1.8755625000e+00		-9.4542028214e-04
2.8130937500e+00		-9.8548248445e-04
3.7506250000e+00		-8.0611448807e-04
4.6881562500e+00		-5.5181473467e-04
5.6256875000e+00		-3.2194847308e-04
6.5632187500e+00		-1.5100661055e-04
7.5007500000e+00		-4.5360496175e-05
8.4382812500e+00		-1.6649530393e-05
9.3758125000e+00		-5.4459362293e-06
1.0313343750e+01		7.3501772275e-06
1.1250875000e+01		4.6820259374e-06
1.2188406250e+01		6.8636367990e-07
1.3125937500e+01		-2.1763008013e-06
1.4063468750e+01		-8.2174247651e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.9384826814e-06
-1.3124937500e+01		3.8991136455e-06
-1.2187406250e+01		-2.5243921757e-07
-1.1249875000e+01		-5.9839259706e-06
-1.0312343750e+01		-8.2302440265e-06
-9.3748125000e+00		5.8792893958e-06
-8.4372812500e+00		2.5358567863e-05
-7.4997500000e+00		6.6649760693e-05
-6.5622187500e+00		2.0268106358e-04
-5.6246875000e+00		4.2741220662e-04
-4.6871562500e+00		7.2587947306e-04
-3.7496250000e+00		1.0564198176e-03
-2.8120937500e+00		1.2877156763e-03
-1.8745625000e+00		1.2319089227e-03
-9.3703125000e-01		8.0182940568e-04
5.0000000000e-04		-2.6022765855e-07
9.3803125000e-01		-8.0275809320e-04
1.8755625000e+00		-1.2321312006e-03
2.8130937500e+00		-1.2875970268e-03
3.7506250000e+00		-1.0560862701e-03
4.6881562500e+00		-7.2552586209e-04
5.6256875000e+00		-4.2713342646e-04
6.5632187500e+00		-2.0247327364e-04
7.5007500000e+00		-6.6613238879e-05
8.4382812500e+00		-2.5370940527e-05
9.3758125000e+00		-5.7873207707e-06
1.0313343750e+01		8.2302746416e-06
1.1250875000e+01		5.9829441734e-06
1.2188406250e+01		2.5263885551e-07
1.3125937500e+01		-3.8983501209e-06
1.4063468750e+01		-1.9382478225e-06
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.2743098106e-06
-1.3124937500e+01		5.4358184767e-06
-1.2187406250e+01		3.2653210458e-07
-1.1249875000e+01		-7.0560589924e-06
-1.0312343750e+01		-7.8129777696e-06
-9.3748125000e+00		6.6095805319e-06
-8.4372812500e+00		3.6725726006e-05
-7.4997500000e+00		9.1779022408e-05
-6.5622187500e+00		2.5442920688e-04
-5.6246875000e+00		5.3017589812e-04
-4.6871562500e+00		8.9064150075e-04
-3.7496250000e+00		1.2901211806e-03
-2.8120937500e+00		1.5667958483e-03
-1.8745625000e+00		1.4946992002e-03
-9.3703125000e-01		9.7094940378e-04
5.0000000000e-04		-3.1140103951e-07
9.3803125000e-01		-9.7210156051e-04
1.8755625000e+00		-1.4949467859e-03
2.8130937500e+00		-1.5666601158e-03
3.7506250000e+00		-1.2897198227e-03
4.6881562500e+00		-8.9021308631e-04
5.6256875000e+00		-5.2983559524e-04
6.5632187500e+00		-2.5417859958e-04
7.5007500000e+00		-9.1704861467e-05
8.4382812500e+00		-3.6742924490e-05
9.3758125000e+00		-6.5268431213e-06
1.0313343750e+01		7.8236053470e-06
1.1250875000e+01		7.0532890974e-06
1.2188406250e+01		-3.2558685709e-07
1.3125937500e+01		-5.4344793066e-06
1.4063468750e+01		-3.2737972720e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		4.5056845367e-06
-1.3124937500e+01		6.4144238497e-06
-1.2187406250e+01		9.2680874230e-07
-1.1249875000e+01		-7.5929511921e-06
-1.0312343750e+01		-6.0775568510e-06
-9.3748125000e+00		9.5772918759e-06
-8.4372812500e+00		5.1502444998e-05
-7.4997500000e+00		1.2024113331e-04
-6.5622187500e+00		3.0642005348e-04
-5.6246875000e+00		6.2922660100e-04
-4.6871562500e+00		1.0443631683e-03
-3.7496250000e+00		1.5037785482e-03
-2.8120937500e+00		1.8174959324e-03
-1.8745625000e+00		1.7284311376e-03
-9.3703125000e-01		1.1193396655e-03
5.0000000000e-04		-3.5701907496e-07
9.3803125000e-01		-1.1206926098e-03
1.8755625000e+00		-1.7286986190e-03
2.8130937500e+00		-1.8173499308e-03
3.7506250000e+00		-1.5033201113e-03
4.6881562500e+00		-1.0438688456e-03
5.6256875000e+00		-6.2882754213e-04
6.5632187500e+00		-3.0613046517e-04
7.5007500000e+00		-1.2011400353e-04
8.4382812500e+00		-5.1528438306e-05
9.3758125000e+00		-9.5221783045e-06
1.0313343750e+01		6.1044496322e-06
1.1250875000e+01		7.5881684423e-06
1.2188406250e+01		-9.2564500451e-07
1.3125937500e+01		-6.4123333327e-06
1.4063468750e+01		-4.5046927878e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.3492283821e-06
-1.3124937500e+01		6.6045363306e-06
-1.2187406250e+01		1.4143957755e-06
-1.1249875000e+01		-7.1578463829e-06
-1.0312343750e+01		-3.0088705943e-06
-9.3748125000e+00		1.7107226366e-05
-8.4372812500e+00		6.9700275091e-05
-7.4997500000e+00		1.5115455700e-04
-6.5622187500e+00		3.5949486756e-04
-5.6246875000e+00		7.2304138650e-04
-4.6871562500e+00		1.1853296755e-03
-3.7496250000e+00		1.6942451914e-03
-2.8120937500e+00		2.0351602427e-03
-1.8745625000e+00		1.9288029995e-03
-9.3703125000e-01		1.2438374071e-03
5.0000000000e-04		-3.9510848555e-07
9.3803125000e-01		-1.2453658102e-03
1.8755625000e+00		-1.9290850321e-03
2.8130937500e+00		-2.0350108873e-03
3.7506250000e+00		-1.6937422706e-03
4.6881562500e+00		-1.1847792198e-03
5.6256875000e+00		-7.2258543559e-04
6.5632187500e+00		-3.5917154912e-04
7.5007500000e+00		-1.5096477616e-04
8.4382812500e+00		-6.9733074465e-05
9.3758125000e+00		-1.7095621992e-05
1.0313343750e+01		3.0527708039e-06
1.1250875000e+01		7.1531357363e-06
1.2188406250e+01		-1.4141855298e-06
1.3125937500e+01		-6.6016605892e-06
1.4063468750e+01		-5.3474063765e-06
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML/momz_maximum.xg <==
"momz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0003361342239
0.7031484375000	0.0006682210416
1.0547226562500	0.0009901319298
1.4062968750000	0.0012957514338
1.7578710937500	0.0015792118738
2.1094453125000	0.0018351053893
2.4610195312500	0.0020586647619


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML/press_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000000000e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0000000000e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0000000000e-12
-8.4372812500e+00		1.0000000000e-12
-7.4997500000e+00		5.2605173583e-07
-6.5622187500e+00		4.1315900663e-06
-5.6246875000e+00		1.2995946174e-05
-4.6871562500e+00		2.9335030675e-05
-3.7496250000e+00		5.4603112748e-05
-2.8120937500e+00		8.7842646809e-05
-1.8745625000e+00		1.2379368326e-04
-9.3703125000e-01		1.5265624931e-04
5.0000000000e-04		1.6383998934e-04
9.3803125000e-01		1.5263328310e-04
1.8755625000e+00		1.2375708443e-04
2.8130937500e+00		8.7804360334e-05
3.7506250000e+00		5.4571420118e-05
4.6881562500e+00		2.9312961502e-05
5.6256875000e+00		1.2982880569e-05
6.5632187500e+00		4.1253437891e-06
7.5007500000e+00		5.2423683754e-07
8.4382812500e+00		1.0000000000e-12
9.3758125000e+00		1.0000000000e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0000000000e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000000000e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000017474e-12
-1.2187406250e+01		1.0000013523e-12
-1.1249875000e+01		1.0000018458e-12
-1.0312343750e+01		1.0000045044e-12
-9.3748125000e+00		1.0060607132e-12
-8.4372812500e+00		7.3404113991e-12
-7.4997500000e+00		5.2397206046e-07
-6.5622187500e+00		4.1296118774e-06
-5.6246875000e+00		1.2981185269e-05
-4.6871562500e+00		2.9283000717e-05
-3.7496250000e+00		5.4476310115e-05
-2.8120937500e+00		8.7576009570e-05
-1.8745625000e+00		1.2335111610e-04
-9.3703125000e-01		1.5212796372e-04
5.0000000000e-04		1.6299590685e-04
9.3803125000e-01		1.5210541912e-04
1.8755625000e+00		1.2331473304e-04
2.8130937500e+00		8.7537889254e-05
3.7506250000e+00		5.4444739255e-05
4.6881562500e+00		2.9260985855e-05
5.6256875000e+00		1.2968142334e-05
6.5632187500e+00		4.1233726599e-06
7.5007500000e+00		5.2216899702e-07
8.4382812500e+00		7.3054354757e-12
9.3758125000e+00		1.0060362563e-12
1.0313343750e+01		1.0000044911e-12
1.1250875000e+01		1.0000018451e-12
1.2188406250e+01		1.0000013519e-12
1.3125937500e+01		1.0000017469e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000069472e-12
-1.2187406250e+01		1.0000055081e-12
-1.1249875000e+01		1.0000073709e-12
-1.0312343750e+01		1.0000254893e-12
-9.3748125000e+00		1.0214542610e-12
-8.4372812500e+00		2.0978569611e-11
-7.4997500000e+00		5.2452206450e-07
-6.5622187500e+00		4.1381027313e-06
-5.6246875000e+00		1.2980692893e-05
-4.6871562500e+00		2.9228305308e-05
-3.7496250000e+00		5.4293274286e-05
-2.8120937500e+00		8.7111333488e-05
-1.8745625000e+00		1.2251755814e-04
-9.3703125000e-01		1.5100678723e-04
5.0000000000e-04		1.6148704781e-04
9.3803125000e-01		1.5098475011e-04
1.8755625000e+00		1.2248165377e-04
2.8130937500e+00		8.7073549101e-05
3.7506250000e+00		5.4261942271e-05
4.6881562500e+00		2.9206372952e-05
5.6256875000e+00		1.2967673793e-05
6.5632187500e+00		4.1318642338e-06
7.5007500000e+00		5.2272312892e-07
8.4382812500e+00		2.0856018043e-11
9.3758125000e+00		1.0213694854e-12
1.0313343750e+01		1.0000253984e-12
1.1250875000e+01		1.0000073681e-12
1.2188406250e+01		1.0000055063e-12
1.3125937500e+01		1.0000069452e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000040742e-12
-1.3124937500e+01		1.0000165492e-12
-1.2187406250e+01		1.0000128974e-12
-1.1249875000e+01		1.0000165770e-12
-1.0312343750e+01		1.0000769266e-12
-9.3748125000e+00		1.0480649163e-12
-8.4372812500e+00		4.3987378175e-11
-7.4997500000e+00		5.2769646339e-07
-6.5622187500e+00		4.1571159314e-06
-5.6246875000e+00		1.2994313481e-05
-4.6871562500e+00		2.9170948513e-05
-3.7496250000e+00		5.4054358596e-05
-2.8120937500e+00		8.6453024556e-05
-1.8745625000e+00		1.2130223637e-04
-9.3703125000e-01		1.4930794734e-04
5.0000000000e-04		1.5933742695e-04
9.3803125000e-01		1.4928649534e-04
1.8755625000e+00		1.2126706388e-04
2.8130937500e+00		8.6415744233e-05
3.7506250000e+00		5.4023378744e-05
4.6881562500e+00		2.9149126690e-05
5.6256875000e+00		1.2981319635e-05
6.5632187500e+00		4.1508717603e-06
7.5007500000e+00		5.2589409025e-07
8.4382812500e+00		4.3711078605e-11
9.3758125000e+00		1.0478729883e-12
1.0313343750e+01		1.0000766311e-12
1.1250875000e+01		1.0000165708e-12
1.2188406250e+01		1.0000128932e-12
1.3125937500e+01		1.0000165444e-12
1.4063468750e+01		1.0000040734e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000179022e-12
-1.3124937500e+01		1.0000306844e-12
-1.2187406250e+01		1.0000240927e-12
-1.1249875000e+01		1.0000294873e-12
-1.0312343750e+01		1.0001762090e-12
-9.3748125000e+00		1.0890906765e-12
-8.4372812500e+00		7.8976492425e-11
-7.4997500000e+00		5.3352426750e-07
-6.5622187500e+00		4.1866792604e-06
-5.6246875000e+00		1.3021397100e-05
-4.6871562500e+00		2.9109698629e-05
-3.7496250000e+00		5.3757433695e-05
-2.8120937500e+00		8.5603797001e-05
-1.8745625000e+00		1.1971510434e-04
-9.3703125000e-01		1.4705195903e-04
5.0000000000e-04		1.5657563582e-04
9.3803125000e-01		1.4703102207e-04
1.8755625000e+00		1.1968090319e-04
2.8130937500e+00		8.5567178545e-05
3.7506250000e+00		5.3726916596e-05
4.6881562500e+00		2.9088016308e-05
5.6256875000e+00		1.3008430895e-05
6.5632187500e+00		4.1804232318e-06
7.5007500000e+00		5.3171098376e-07
8.4382812500e+00		7.8463330490e-11
9.3758125000e+00		1.0887284454e-12
1.0313343750e+01		1.0001755061e-12
1.1250875000e+01		1.0000294765e-12
1.2188406250e+01		1.0000240850e-12
1.3125937500e+01		1.0000306755e-12
1.4063468750e+01		1.0000178977e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000130373e-12
-1.4062468750e+01		1.0000382203e-12
-1.3124937500e+01		1.0000491454e-12
-1.2187406250e+01		1.0000396557e-12
-1.1249875000e+01		1.0000461176e-12
-1.0312343750e+01		1.0003454415e-12
-9.3748125000e+00		1.1488898076e-12
-8.4372812500e+00		1.2924033174e-10
-7.4997500000e+00		5.4206808736e-07
-6.5622187500e+00		4.2268290013e-06
-5.6246875000e+00		1.3061467310e-05
-4.6871562500e+00		2.9044208512e-05
-3.7496250000e+00		5.3401773264e-05
-2.8120937500e+00		8.4569441319e-05
-1.8745625000e+00		1.1777024737e-04
-9.3703125000e-01		1.4426504128e-04
5.0000000000e-04		1.5323379577e-04
9.3803125000e-01		1.4424469354e-04
1.8755625000e+00		1.1773725782e-04
2.8130937500e+00		8.4533630405e-05
3.7506250000e+00		5.3371825826e-05
4.6881562500e+00		2.9022694845e-05
5.6256875000e+00		1.3048531684e-05
6.5632187500e+00		4.2205550397e-06
7.5007500000e+00		5.4023643485e-07
8.4382812500e+00		1.2838607660e-10
9.3758125000e+00		1.1482714568e-12
1.0313343750e+01		1.0003440351e-12
1.1250875000e+01		1.0000461019e-12
1.2188406250e+01		1.0000396433e-12
1.3125937500e+01		1.0000491312e-12
1.4063468750e+01		1.0000382105e-12
1.5001000000e+01		1.0000130345e-12


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000355389e-12
-1.4062468750e+01		1.0000630527e-12
-1.3124937500e+01		1.0000716211e-12
-1.2187406250e+01		1.0000599269e-12
-1.1249875000e+01		1.0000664372e-12
-1.0312343750e+01		1.0006124651e-12
-9.3748125000e+00		1.2333605822e-12
-8.4372812500e+00		1.9894629855e-10
-7.4997500000e+00		5.5341676274e-07
-6.5622187500e+00		4.2777201470e-06
-5.6246875000e+00		1.3114062571e-05
-4.6871562500e+00		2.8974198589e-05
-3.7496250000e+00		5.2987016339e-05
-2.8120937500e+00		8.3358811233e-05
-1.8745625000e+00		1.1548934820e-04
-9.3703125000e-01		1.4098500230e-04
5.0000000000e-04		1.4936312936e-04
9.3803125000e-01		1.4096530760e-04
1.8755625000e+00		1.1545778615e-04
2.8130937500e+00		8.3323944608e-05
3.7506250000e+00		5.2957740092e-05
4.6881562500e+00		2.8952882812e-05
5.6256875000e+00		1.3101161126e-05
6.5632187500e+00		4.2714223078e-06
7.5007500000e+00		5.5155928197e-07
8.4382812500e+00		1.9762038512e-10
9.3758125000e+00		1.2323680024e-12
1.0313343750e+01		1.0006099449e-12
1.1250875000e+01		1.0000664177e-12
1.2188406250e+01		1.0000599086e-12
1.3125937500e+01		1.0000716006e-12
1.4063468750e+01		1.0000630365e-12
1.5001000000e+01		1.0000355309e-12


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000634304e-12
-1.4062468750e+01		1.0000910605e-12
-1.3124937500e+01		1.0000977709e-12
-1.2187406250e+01		1.0000848737e-12
-1.1249875000e+01		1.0000902968e-12
-1.0312343750e+01		1.0010113941e-12
-9.3748125000e+00		1.3503932382e-12
-8.4372812500e+00		2.9619118458e-10
-7.4997500000e+00		5.6758165185e-07
-6.5622187500e+00		4.3395260631e-06
-5.6246875000e+00		1.3178583927e-05
-4.6871562500e+00		2.8899189960e-05
-3.7496250000e+00		5.2512462386e-05
-2.8120937500e+00		8.1981502735e-05
-1.8745625000e+00		1.1289690339e-04
-9.3703125000e-01		1.3725497665e-04
5.0000000000e-04		1.4501999304e-04
9.3803125000e-01		1.3723598762e-04
1.8755625000e+00		1.1286695650e-04
2.8130937500e+00		8.1947706066e-05
3.7506250000e+00		5.2483952959e-05
4.6881562500e+00		2.8878101480e-05
5.6256875000e+00		1.3165721086e-05
6.5632187500e+00		4.3331985969e-06
7.5007500000e+00		5.6569045175e-07
8.4382812500e+00		2.9423358109e-10
9.3758125000e+00		1.3488606768e-12
1.0313343750e+01		1.0010072120e-12
1.1250875000e+01		1.0000902761e-12
1.2188406250e+01		1.0000848492e-12
1.3125937500e+01		1.0000977434e-12
1.4063468750e+01		1.0000910375e-12
1.5001000000e+01		1.0000634163e-12


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML/rho_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000000000e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0000000000e-07
-8.4372812500e+00		1.0000000000e-07
-7.4997500000e+00		7.2529424086e-05
-6.5622187500e+00		2.0326313159e-04
-5.6246875000e+00		3.6049890672e-04
-4.6871562500e+00		5.4161822971e-04
-3.7496250000e+00		7.3893919065e-04
-2.8120937500e+00		9.3724408138e-04
-1.8745625000e+00		1.1126260974e-03
-9.3703125000e-01		1.2355413765e-03
5.0000000000e-04		1.2799999584e-03
9.3803125000e-01		1.2354484331e-03
1.8755625000e+00		1.1124616148e-03
2.8130937500e+00		9.3703980883e-04
3.7506250000e+00		7.3872471271e-04
4.6881562500e+00		5.4141445771e-04
5.6256875000e+00		3.6031764555e-04
6.5632187500e+00		2.0310942344e-04
7.5007500000e+00		7.2404201366e-05
8.4382812500e+00		1.0000000000e-07
9.3758125000e+00		1.0000000000e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000000000e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000008737e-07
-1.2187406250e+01		1.0000006761e-07
-1.1249875000e+01		1.0000009229e-07
-1.0312343750e+01		1.0000022522e-07
-9.3748125000e+00		1.0030257789e-07
-8.4372812500e+00		2.7093193608e-07
-7.4997500000e+00		7.2385914407e-05
-6.5622187500e+00		2.0321446497e-04
-5.6246875000e+00		3.6029411970e-04
-4.6871562500e+00		5.4113769705e-04
-3.7496250000e+00		7.3808068743e-04
-2.8120937500e+00		9.3582054674e-04
-1.8745625000e+00		1.1106354762e-03
-9.3703125000e-01		1.2334016528e-03
5.0000000000e-04		1.2766985034e-03
9.3803125000e-01		1.2333102575e-03
1.8755625000e+00		1.1104716702e-03
2.8130937500e+00		9.3561685135e-04
3.7506250000e+00		7.3786678510e-04
4.6881562500e+00		5.4093424605e-04
5.6256875000e+00		3.6011307022e-04
6.5632187500e+00		2.0306089382e-04
7.5007500000e+00		7.2261261892e-05
8.4382812500e+00		2.7028569100e-07
9.3758125000e+00		1.0030135873e-07
1.0313343750e+01		1.0000022455e-07
1.1250875000e+01		1.0000009225e-07
1.2188406250e+01		1.0000006759e-07
1.3125937500e+01		1.0000008735e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000034736e-07
-1.2187406250e+01		1.0000027540e-07
-1.1249875000e+01		1.0000036854e-07
-1.0312343750e+01		1.0000127446e-07
-9.3748125000e+00		1.0106702039e-07
-8.4372812500e+00		4.5802368510e-07
-7.4997500000e+00		7.2423895539e-05
-6.5622187500e+00		2.0342327132e-04
-5.6246875000e+00		3.6028728666e-04
-4.6871562500e+00		5.4063208662e-04
-3.7496250000e+00		7.3683969957e-04
-2.8120937500e+00		9.3333452464e-04
-1.8745625000e+00		1.1068764978e-03
-9.3703125000e-01		1.2288481893e-03
5.0000000000e-04		1.2707755420e-03
9.3803125000e-01		1.2287585202e-03
1.8755625000e+00		1.1067142981e-03
2.8130937500e+00		9.3313208658e-04
3.7506250000e+00		7.3662705809e-04
4.6881562500e+00		5.4042920861e-04
5.6256875000e+00		3.6010656469e-04
6.5632187500e+00		2.0326987563e-04
7.5007500000e+00		7.2299593976e-05
8.4382812500e+00		4.5668389553e-07
9.3758125000e+00		1.0106282627e-07
1.0313343750e+01		1.0000126991e-07
1.1250875000e+01		1.0000036841e-07
1.2188406250e+01		1.0000027531e-07
1.3125937500e+01		1.0000034726e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000020371e-07
-1.3124937500e+01		1.0000082746e-07
-1.2187406250e+01		1.0000064487e-07
-1.1249875000e+01		1.0000082885e-07
-1.0312343750e+01		1.0000384626e-07
-9.3748125000e+00		1.0237504170e-07
-8.4372812500e+00		6.6322981066e-07
-7.4997500000e+00		7.2642719070e-05
-6.5622187500e+00		2.0389006674e-04
-5.6246875000e+00		3.6047626109e-04
-4.6871562500e+00		5.4010136561e-04
-3.7496250000e+00		7.3521669320e-04
-2.8120937500e+00		9.2980118604e-04
-1.8745625000e+00		1.1013729449e-03
-9.3703125000e-01		1.2219163120e-03
5.0000000000e-04		1.2622892971e-03
9.3803125000e-01		1.2218285286e-03
1.8755625000e+00		1.1012132576e-03
2.8130937500e+00		9.2960068972e-04
3.7506250000e+00		7.3500597783e-04
4.6881562500e+00		5.3989931182e-04
5.6256875000e+00		3.6029598437e-04
6.5632187500e+00		2.0373688327e-04
7.5007500000e+00		7.2518555574e-05
8.4382812500e+00		6.6114354421e-07
9.3758125000e+00		1.0236566750e-07
1.0313343750e+01		1.0000383148e-07
1.1250875000e+01		1.0000082854e-07
1.2188406250e+01		1.0000064466e-07
1.3125937500e+01		1.0000082722e-07
1.4063468750e+01		1.0000020367e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000089510e-07
-1.3124937500e+01		1.0000153421e-07
-1.2187406250e+01		1.0000120463e-07
-1.1249875000e+01		1.0000147435e-07
-1.0312343750e+01		1.0000881006e-07
-9.3748125000e+00		1.0435950731e-07
-8.4372812500e+00		8.8868719145e-07
-7.4997500000e+00		7.3042745533e-05
-6.5622187500e+00		2.0461376446e-04
-5.6246875000e+00		3.6085172994e-04
-4.6871562500e+00		5.3953404554e-04
-3.7496250000e+00		7.3319461056e-04
-2.8120937500e+00		9.2522320010e-04
-1.8745625000e+00		1.0941439774e-03
-9.3703125000e-01		1.2126498218e-03
5.0000000000e-04		1.2513018653e-03
9.3803125000e-01		1.2125634914e-03
1.8755625000e+00		1.0939876745e-03
2.8130937500e+00		9.2502528908e-04
3.7506250000e+00		7.3298647052e-04
4.6881562500e+00		5.3933307249e-04
5.6256875000e+00		3.6067202407e-04
6.5632187500e+00		2.0446083321e-04
7.5007500000e+00		7.2918515053e-05
8.4382812500e+00		8.8579529515e-07
9.3758125000e+00		1.0434215090e-07
1.0313343750e+01		1.0000877492e-07
1.1250875000e+01		1.0000147381e-07
1.2188406250e+01		1.0000120425e-07
1.3125937500e+01		1.0000153376e-07
1.4063468750e+01		1.0000089488e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000065187e-07
-1.4062468750e+01		1.0000191100e-07
-1.3124937500e+01		1.0000245724e-07
-1.2187406250e+01		1.0000198277e-07
-1.1249875000e+01		1.0000230585e-07
-1.0312343750e+01		1.0001727058e-07
-9.3748125000e+00		1.0718627746e-07
-8.4372812500e+00		1.1368391783e-06
-7.4997500000e+00		7.3625273335e-05
-6.5622187500e+00		2.0559253394e-04
-5.6246875000e+00		3.6140652056e-04
-4.6871562500e+00		5.3892679013e-04
-3.7496250000e+00		7.3076516929e-04
-2.8120937500e+00		9.1961644896e-04
-1.8745625000e+00		1.0852200116e-03
-9.3703125000e-01		1.2011038310e-03
5.0000000000e-04		1.2378763903e-03
9.3803125000e-01		1.2010191237e-03
1.8755625000e+00		1.0850680063e-03
2.8130937500e+00		9.1942172263e-04
3.7506250000e+00		7.3056023588e-04
4.6881562500e+00		5.3872715585e-04
5.6256875000e+00		3.6122751396e-04
6.5632187500e+00		2.0543989485e-04
7.5007500000e+00		7.3500777877e-05
8.4382812500e+00		1.1330757989e-06
9.3758125000e+00		1.0715742890e-07
1.0313343750e+01		1.0001720027e-07
1.1250875000e+01		1.0000230507e-07
1.2188406250e+01		1.0000198215e-07
1.3125937500e+01		1.0000245653e-07
1.4063468750e+01		1.0000191051e-07
1.5001000000e+01		1.0000065172e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000177693e-07
-1.4062468750e+01		1.0000315259e-07
-1.3124937500e+01		1.0000358099e-07
-1.2187406250e+01		1.0000299630e-07
-1.1249875000e+01		1.0000332180e-07
-1.0312343750e+01		1.0003061857e-07
-9.3748125000e+00		1.1105676846e-07
-8.4372812500e+00		1.4104832454e-06
-7.4997500000e+00		7.4391986311e-05
-6.5622187500e+00		2.0682650089e-04
-5.6246875000e+00		3.6213343633e-04
-4.6871562500e+00		5.3827686732e-04
-3.7496250000e+00		7.2792181132e-04
-2.8120937500e+00		9.1301046671e-04
-1.8745625000e+00		1.0746597052e-03
-9.3703125000e-01		1.1873710553e-03
5.0000000000e-04		1.2221420922e-03
9.3803125000e-01		1.1872881184e-03
1.8755625000e+00		1.0745128485e-03
2.8130937500e+00		9.1281950356e-04
3.7506250000e+00		7.2772068881e-04
4.6881562500e+00		5.3807883077e-04
5.6256875000e+00		3.6195526140e-04
6.5632187500e+00		2.0667419548e-04
7.5007500000e+00		7.4267037235e-05
8.4382812500e+00		1.4057751780e-06
9.3758125000e+00		1.1101207152e-07
1.0313343750e+01		1.0003049259e-07
1.1250875000e+01		1.0000332083e-07
1.2188406250e+01		1.0000299539e-07
1.3125937500e+01		1.0000357997e-07
1.4063468750e+01		1.0000315177e-07
1.5001000000e+01		1.0000177653e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000317147e-07
-1.4062468750e+01		1.0000455292e-07
-1.3124937500e+01		1.0000488843e-07
-1.2187406250e+01		1.0000424360e-07
-1.1249875000e+01		1.0000451474e-07
-1.0312343750e+01		1.0005055693e-07
-9.3748125000e+00		1.1620642143e-07
-8.4372812500e+00		1.7210205826e-06
-7.4997500000e+00		7.5338015095e-05
-6.5622187500e+00		2.0831529140e-04
-5.6246875000e+00		3.6302319385e-04
-4.6871562500e+00		5.3757966814e-04
-3.7496250000e+00		7.2465483084e-04
-2.8120937500e+00		9.0543637399e-04
-1.8745625000e+00		1.0625295450e-03
-9.3703125000e-01		1.1715586910e-03
5.0000000000e-04		1.2042424716e-03
9.3803125000e-01		1.1714776465e-03
1.8755625000e+00		1.0623886130e-03
2.8130937500e+00		9.0524972282e-04
3.7506250000e+00		7.2445809374e-04
4.6881562500e+00		5.3738348951e-04
5.6256875000e+00		3.6284598779e-04
6.5632187500e+00		2.0816336366e-04
7.5007500000e+00		7.5212396036e-05
8.4382812500e+00		1.7153238210e-06
9.3758125000e+00		1.1614046137e-07
1.0313343750e+01		1.0005034793e-07
1.1250875000e+01		1.0000451371e-07
1.2188406250e+01		1.0000424237e-07
1.3125937500e+01		1.0000488705e-07
1.4063468750e+01		1.0000455177e-07
1.5001000000e+01		1.0000317077e-07


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/eps_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000000000e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0000000000e-05
-8.4372812500e+00		1.0000000000e-05
-7.4997500000e+00		7.2529424086e-03
-6.5622187500e+00		2.0326313159e-02
-5.6246875000e+00		3.6049890672e-02
-4.6871562500e+00		5.4161822971e-02
-3.7496250000e+00		7.3893919065e-02
-2.8120937500e+00		9.3724408138e-02
-1.8745625000e+00		1.1126260974e-01
-9.3703125000e-01		1.2355413765e-01
5.0000000000e-04		1.2799999584e-01
9.3803125000e-01		1.2354484331e-01
1.8755625000e+00		1.1124616148e-01
2.8130937500e+00		9.3703980883e-02
3.7506250000e+00		7.3872471271e-02
4.6881562500e+00		5.4141445771e-02
5.6256875000e+00		3.6031764555e-02
6.5632187500e+00		2.0310942344e-02
7.5007500000e+00		7.2404201366e-03
8.4382812500e+00		1.0000000000e-05
9.3758125000e+00		1.0000000000e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000000000e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000008737e-05
-1.2187406250e+01		1.0000006761e-05
-1.1249875000e+01		1.0000009229e-05
-1.0312343750e+01		1.0000022522e-05
-9.3748125000e+00		1.0030257789e-05
-8.4372812500e+00		2.7093587402e-05
-7.4997500000e+00		7.2385969192e-03
-6.5622187500e+00		2.0321461466e-02
-5.6246875000e+00		3.6029444214e-02
-4.6871562500e+00		5.4113802131e-02
-3.7496250000e+00		7.3808146771e-02
-2.8120937500e+00		9.3582095171e-02
-1.8745625000e+00		1.1106358406e-01
-9.3703125000e-01		1.2334017713e-01
5.0000000000e-04		1.2766985034e-01
9.3803125000e-01		1.2333103762e-01
1.8755625000e+00		1.1104720349e-01
2.8130937500e+00		9.3561725644e-02
3.7506250000e+00		7.3786756530e-02
4.6881562500e+00		5.4093457017e-02
5.6256875000e+00		3.6011339248e-02
6.5632187500e+00		2.0306104338e-02
7.5007500000e+00		7.2261316614e-03
8.4382812500e+00		2.7028961751e-05
9.3758125000e+00		1.0030135873e-05
1.0313343750e+01		1.0000022455e-05
1.1250875000e+01		1.0000009225e-05
1.2188406250e+01		1.0000006759e-05
1.3125937500e+01		1.0000008735e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000034736e-05
-1.2187406250e+01		1.0000027541e-05
-1.1249875000e+01		1.0000036854e-05
-1.0312343750e+01		1.0000127453e-05
-9.3748125000e+00		1.0106714017e-05
-8.4372812500e+00		4.5804841927e-05
-7.4997500000e+00		7.2424221382e-03
-6.5622187500e+00		2.0342416893e-02
-5.6246875000e+00		3.6028918752e-02
-4.6871562500e+00		5.4063394079e-02
-3.7496250000e+00		7.3684418053e-02
-2.8120937500e+00		9.3333680401e-02
-1.8745625000e+00		1.1068784926e-01
-9.3703125000e-01		1.2288488350e-01
5.0000000000e-04		1.2707755420e-01
9.3803125000e-01		1.2287591672e-01
1.8755625000e+00		1.1067162944e-01
2.8130937500e+00		9.3313436664e-02
3.7506250000e+00		7.3663153862e-02
4.6881562500e+00		5.4043106198e-02
5.6256875000e+00		3.6010846453e-02
6.5632187500e+00		2.0327077245e-02
7.5007500000e+00		7.2299919478e-03
8.4382812500e+00		4.5670855937e-05
9.3758125000e+00		1.0106294558e-05
1.0313343750e+01		1.0000126999e-05
1.1250875000e+01		1.0000036841e-05
1.2188406250e+01		1.0000027532e-05
1.3125937500e+01		1.0000034726e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000020371e-05
-1.3124937500e+01		1.0000082746e-05
-1.2187406250e+01		1.0000064487e-05
-1.1249875000e+01		1.0000082885e-05
-1.0312343750e+01		1.0000384697e-05
-9.3748125000e+00		1.0237564265e-05
-8.4372812500e+00		6.6331119756e-05
-7.4997500000e+00		7.2643752166e-03
-6.5622187500e+00		2.0389292978e-02
-5.6246875000e+00		3.6048225909e-02
-4.6871562500e+00		5.4010716556e-02
-3.7496250000e+00		7.3523065125e-02
-2.8120937500e+00		9.2980828686e-02
-1.8745625000e+00		1.1013790554e-01
-9.3703125000e-01		1.2219182830e-01
5.0000000000e-04		1.2622892971e-01
9.3803125000e-01		1.2218305034e-01
1.8755625000e+00		1.1012193728e-01
2.8130937500e+00		9.2960779275e-02
3.7506250000e+00		7.3501993461e-02
4.6881562500e+00		5.3990510933e-02
5.6256875000e+00		3.6030197917e-02
6.5632187500e+00		2.0373974378e-02
7.5007500000e+00		7.2519587611e-03
8.4382812500e+00		6.6122470068e-05
9.3758125000e+00		1.0236626609e-05
1.0313343750e+01		1.0000383219e-05
1.1250875000e+01		1.0000082854e-05
1.2188406250e+01		1.0000064466e-05
1.3125937500e+01		1.0000082722e-05
1.4063468750e+01		1.0000020367e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000089510e-05
-1.3124937500e+01		1.0000153421e-05
-1.2187406250e+01		1.0000120464e-05
-1.1249875000e+01		1.0000147436e-05
-1.0312343750e+01		1.0000881331e-05
-9.3748125000e+00		1.0436141178e-05
-8.4372812500e+00		8.8888364561e-05
-7.4997500000e+00		7.3045150599e-03
-6.5622187500e+00		2.0462045974e-02
-5.6246875000e+00		3.6086560969e-02
-4.6871562500e+00		5.3954741956e-02
-3.7496250000e+00		7.3322657544e-02
-2.8120937500e+00		9.2523953250e-02
-1.8745625000e+00		1.0941578434e-01
-9.3703125000e-01		1.2126542953e-01
5.0000000000e-04		1.2513018653e-01
9.3803125000e-01		1.2125679736e-01
1.8755625000e+00		1.0940015506e-01
2.8130937500e+00		9.2504162663e-02
3.7506250000e+00		7.3301843248e-02
4.6881562500e+00		5.3934644092e-02
5.6256875000e+00		3.6068589644e-02
6.5632187500e+00		2.0446752268e-02
7.5007500000e+00		7.2920917628e-03
8.4382812500e+00		8.8599119489e-05
9.3758125000e+00		1.0434404787e-05
1.0313343750e+01		1.0000877815e-05
1.1250875000e+01		1.0000147382e-05
1.2188406250e+01		1.0000120426e-05
1.3125937500e+01		1.0000153376e-05
1.4063468750e+01		1.0000089488e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000065187e-05
-1.4062468750e+01		1.0000191100e-05
-1.3124937500e+01		1.0000245724e-05
-1.2187406250e+01		1.0000198279e-05
-1.1249875000e+01		1.0000230587e-05
-1.0312343750e+01		1.0001728098e-05
-9.3748125000e+00		1.0719106373e-05
-8.4372812500e+00		1.1372364301e-04
-7.4997500000e+00		7.3629957760e-03
-6.5622187500e+00		2.0560562666e-02
-5.6246875000e+00		3.6143334582e-02
-4.6871562500e+00		5.3895258746e-02
-3.7496250000e+00		7.3082629511e-02
-2.8120937500e+00		9.1964780394e-02
-1.8745625000e+00		1.0852463076e-01
-9.3703125000e-01		1.2011122749e-01
5.0000000000e-04		1.2378763903e-01
9.3803125000e-01		1.2010275836e-01
1.8755625000e+00		1.0850943207e-01
2.8130937500e+00		9.1945308720e-02
3.7506250000e+00		7.3062135596e-02
4.6881562500e+00		5.3875294247e-02
5.6256875000e+00		3.6125432493e-02
6.5632187500e+00		2.0545297624e-02
7.5007500000e+00		7.3505457440e-03
8.4382812500e+00		1.1334719330e-04
9.3758125000e+00		1.0716219635e-05
1.0313343750e+01		1.0001721063e-05
1.1250875000e+01		1.0000230509e-05
1.2188406250e+01		1.0000198217e-05
1.3125937500e+01		1.0000245653e-05
1.4063468750e+01		1.0000191051e-05
1.5001000000e+01		1.0000065172e-05


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000177693e-05
-1.4062468750e+01		1.0000315259e-05
-1.3124937500e+01		1.0000358099e-05
-1.2187406250e+01		1.0000299634e-05
-1.1249875000e+01		1.0000332184e-05
-1.0312343750e+01		1.0003064567e-05
-9.3748125000e+00		1.1106717665e-05
-8.4372812500e+00		1.4112007118e-04
-7.4997500000e+00		7.4400125656e-03
-6.5622187500e+00		2.0684930742e-02
-5.6246875000e+00		3.6217954909e-02
-4.6871562500e+00		5.3832115535e-02
-3.7496250000e+00		7.2802569911e-02
-2.8120937500e+00		9.1306387862e-02
-1.8745625000e+00		1.0747040039e-01
-9.3703125000e-01		1.1873851791e-01
5.0000000000e-04		1.2221420922e-01
9.3803125000e-01		1.1873022667e-01
1.8755625000e+00		1.0745571757e-01
2.8130937500e+00		9.1287292996e-02
3.7506250000e+00		7.2782456613e-02
4.6881562500e+00		5.3812310028e-02
5.6256875000e+00		3.6200134959e-02
6.5632187500e+00		2.0669698241e-02
7.5007500000e+00		7.4275168208e-03
8.4382812500e+00		1.4064906332e-04
9.3758125000e+00		1.1102243886e-05
1.0313343750e+01		1.0003051957e-05
1.1250875000e+01		1.0000332086e-05
1.2188406250e+01		1.0000299542e-05
1.3125937500e+01		1.0000357997e-05
1.4063468750e+01		1.0000315177e-05
1.5001000000e+01		1.0000177653e-05


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000317147e-05
-1.4062468750e+01		1.0000455292e-05
-1.3124937500e+01		1.0000488843e-05
-1.2187406250e+01		1.0000424366e-05
-1.1249875000e+01		1.0000451480e-05
-1.0312343750e+01		1.0005061773e-05
-9.3748125000e+00		1.1622669179e-05
-8.4372812500e+00		1.7224491348e-04
-7.4997500000e+00		7.5350859290e-03
-6.5622187500e+00		2.0835193988e-02
-5.6246875000e+00		3.6309620907e-02
-4.6871562500e+00		5.3764972338e-02
-3.7496250000e+00		7.2481730952e-02
-2.8120937500e+00		9.0551993481e-02
-1.8745625000e+00		1.0625981442e-01
-9.3703125000e-01		1.1715803666e-01
5.0000000000e-04		1.2042424716e-01
9.3803125000e-01		1.1714993534e-01
1.8755625000e+00		1.0624572483e-01
2.8130937500e+00		9.0533329997e-02
3.7506250000e+00		7.2462055384e-02
4.6881562500e+00		5.3745351465e-02
5.6256875000e+00		3.6291896399e-02
6.5632187500e+00		2.0819998086e-02
7.5007500000e+00		7.5225227329e-03
8.4382812500e+00		1.7167484113e-04
9.3758125000e+00		1.1616065264e-05
1.0313343750e+01		1.0005040847e-05
1.1250875000e+01		1.0000451377e-05
1.2188406250e+01		1.0000424243e-05
1.3125937500e+01		1.0000488705e-05
1.4063468750e+01		1.0000455177e-05
1.5001000000e+01		1.0000317077e-05


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/gxx_norm1.xg <==
"gxx v time
0.0000000000000	1.2317730312624
0.3515742187500	1.2317747142799
0.7031484375000	1.2317757654713
1.0547226562500	1.2317761898425
1.4062968750000	1.2317760833520
1.7578710937500	1.2317755339800
2.1094453125000	1.2317746004589
2.4610195312500	1.2317733098270


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/gxx_norm2.xg <==
"gxx v time
0.0000000000000	1.2369502262701
0.3515742187500	1.2369518200428
0.7031484375000	1.2369527931844
1.0547226562500	1.2369531560589
1.4062968750000	1.2369530078060
1.7578710937500	1.2369524418490
2.1094453125000	1.2369515258194
2.4610195312500	1.2369502994433


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/gxy_maximum.xg <==
"gxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000004203547
0.7031484375000	0.0000024320115
1.0547226562500	0.0000148985224
1.4062968750000	0.0000490498548
1.7578710937500	0.0001202600058
2.1094453125000	0.0002476543491
2.4610195312500	0.0004533204972


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/gxy_minimum.xg <==
"gxy v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000004203059
0.7031484375000	-0.0000024318459
1.0547226562500	-0.0000148993241
1.4062968750000	-0.0000490513482
1.7578710937500	-0.0001202626364
2.1094453125000	-0.0002476589395
2.4610195312500	-0.0004533284573


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/ham_minimum.xg <==
"ham v time
0.0000000000000	-0.0014208417833
0.3515742187500	-0.0012140901499
0.7031484375000	-0.0009629351043
1.0547226562500	-0.0007479863381
1.4062968750000	-0.0004368152219
1.7578710937500	-0.0003579397999
2.1094453125000	-0.0004580725518
2.4610195312500	-0.0005640609423


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/kxy_norm2.xg <==
"kxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000001413073
0.7031484375000	0.0000010464237
1.0547226562500	0.0000034902009
1.4062968750000	0.0000081845412
1.7578710937500	0.0000157963860
2.1094453125000	0.0000269249343
2.4610195312500	0.0000420848017


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/kyz_norm1.xg <==
"kyz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000473959
0.7031484375000	0.0000002727088
1.0547226562500	0.0000008346430
1.4062968750000	0.0000018809853
1.7578710937500	0.0000035470706
2.1094453125000	0.0000059780070
2.4610195312500	0.0000093159138


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/momx_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.4157950805e-08
-2.2733058596e+01		2.0106737578e-08
-2.1109206837e+01		4.3027786375e-08
-1.9485355079e+01		2.7656368821e-08
-1.7861503320e+01		4.5443583988e-08
-1.6237651561e+01		7.7774090448e-08
-1.4613799803e+01		1.4057164948e-07
-1.2989948044e+01		2.7137351411e-07
-1.1366096285e+01		5.6833318287e-07
-9.7422445267e+00		1.2017443036e-06
-8.1183927680e+00		-1.9297231936e-07
-6.4945410093e+00		2.9710327758e-05
-4.8706892506e+00		9.4580132305e-05
-3.2468374920e+00		1.7630510567e-04
-1.6229857333e+00		1.7862251126e-04
8.6602540378e-04		-6.7479075288e-08
1.6247177841e+00		-1.7958554902e-04
3.2485695428e+00		-1.7748794381e-04
4.8724213015e+00		-9.5177639443e-05
6.4962730601e+00		-2.9838780847e-05
8.1201248188e+00		1.9601740489e-07
9.7439765775e+00		-1.2018243278e-06
1.1367828336e+01		-5.6786552186e-07
1.2991680095e+01		-2.7117794199e-07
1.4615531854e+01		-1.4047485659e-07
1.6239383612e+01		-7.7731250120e-08
1.7863235371e+01		-4.5421224358e-08
1.9487087130e+01		-2.7643946198e-08
2.1110938888e+01		-4.3013787684e-08
2.2734790647e+01		-2.0102017102e-08
2.4358642406e+01		1.4152975060e-08
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-2.3007144628e-08
-2.2733058596e+01		8.8838944792e-08
-2.1109206837e+01		1.2482863444e-07
-1.9485355079e+01		5.3017518597e-08
-1.7861503320e+01		9.4412162438e-08
-1.6237651561e+01		1.5568755502e-07
-1.4613799803e+01		2.8113536693e-07
-1.2989948044e+01		5.4281245740e-07
-1.1366096285e+01		1.1371498607e-06
-9.7422445267e+00		2.5892097757e-06
-8.1183927680e+00		1.4496092665e-06
-6.4945410093e+00		5.9058013764e-05
-4.8706892506e+00		1.8757131130e-04
-3.2468374920e+00		3.4826707503e-04
-1.6229857333e+00		3.5335896293e-04
8.6602540378e-04		-1.5959866046e-07
1.6247177841e+00		-3.5701816846e-04
3.2485695428e+00		-3.5318593229e-04
4.8724213015e+00		-1.9015451306e-04
6.4962730601e+00		-5.9675505730e-05
8.1201248188e+00		-1.4502379387e-06
9.7439765775e+00		-2.5927640170e-06
1.1367828336e+01		-1.1361941657e-06
1.2991680095e+01		-5.4241482455e-07
1.4615531854e+01		-2.8094794910e-07
1.6239383612e+01		-1.5559228692e-07
1.7863235371e+01		-9.4357245441e-08
1.9487087130e+01		-5.2993373254e-08
2.1110938888e+01		-1.2478740385e-07
2.2734790647e+01		-8.8815188822e-08
2.4358642406e+01		2.2997528708e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-5.0542595346e-09
-2.2733058596e+01		2.1561519799e-07
-2.1109206837e+01		2.2562598034e-07
-1.9485355079e+01		7.7795485285e-08
-1.7861503320e+01		1.4780501345e-07
-1.6237651561e+01		2.3503995662e-07
-1.4613799803e+01		4.2173137673e-07
-1.2989948044e+01		8.1434836243e-07
-1.1366096285e+01		1.7057376162e-06
-9.7422445267e+00		5.5173269367e-06
-8.1183927680e+00		4.9495002337e-06
-6.4945410093e+00		8.6507840244e-05
-4.8706892506e+00		2.7808802168e-04
-3.2468374920e+00		5.1307718295e-04
-1.6229857333e+00		5.2065057928e-04
8.6602540378e-04		-3.2539927649e-07
1.6247177841e+00		-5.2887081887e-04
3.2485695428e+00		-5.2433975815e-04
4.8724213015e+00		-2.8406602432e-04
6.4962730601e+00		-8.7990696330e-05
8.1201248188e+00		-4.9708816651e-06
9.7439765775e+00		-5.5261329326e-06
1.1367828336e+01		-1.7042921486e-06
1.2991680095e+01		-8.1374121114e-07
1.4615531854e+01		-4.2145190874e-07
1.6239383612e+01		-2.3489635801e-07
1.7863235371e+01		-1.4772114885e-07
1.9487087130e+01		-7.7754403463e-08
2.1110938888e+01		-2.2555168325e-07
2.2734790647e+01		-2.1555615193e-07
2.4358642406e+01		5.0485338142e-09
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		5.1402233315e-08
-2.2733058596e+01		3.8213986227e-07
-2.1109206837e+01		3.3544682294e-07
-1.9485355079e+01		1.0857060005e-07
-1.7861503320e+01		2.0239842163e-07
-1.6237651561e+01		3.1824300271e-07
-1.4613799803e+01		5.6283109733e-07
-1.2989948044e+01		1.0859783294e-06
-1.1366096285e+01		2.2527445278e-06
-9.7422445267e+00		9.6811864770e-06
-8.1183927680e+00		9.7997289770e-06
-6.4945410093e+00		1.1198899585e-04
-4.8706892506e+00		3.6525724757e-04
-3.2468374920e+00		6.6822255290e-04
-1.6229857333e+00		6.7687249122e-04
8.6602540378e-04		-5.9807628643e-07
1.6247177841e+00		-6.9177671690e-04
3.2485695428e+00		-6.8842192612e-04
4.8724213015e+00		-3.7605513321e-04
6.4962730601e+00		-1.1474046657e-04
8.1201248188e+00		-9.8713263163e-06
9.7439765775e+00		-9.6941106124e-06
1.1367828336e+01		-2.2509296850e-06
1.2991680095e+01		-1.0851638680e-06
1.4615531854e+01		-5.6245702254e-07
1.6239383612e+01		-3.1805518183e-07
1.7863235371e+01		-2.0229233023e-07
1.9487087130e+01		-1.0851198803e-07
2.1110938888e+01		-3.3533967246e-07
2.2734790647e+01		-3.8203287300e-07
2.4358642406e+01		-5.1392643923e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		1.4130508360e-07
-2.2733058596e+01		5.5053669021e-07
-2.1109206837e+01		4.5043578194e-07
-1.9485355079e+01		1.5647213518e-07
-1.7861503320e+01		2.5229223583e-07
-1.6237651561e+01		4.0672877609e-07
-1.4613799803e+01		7.0578160348e-07
-1.2989948044e+01		1.3577669121e-06
-1.1366096285e+01		2.7520234745e-06
-9.7422445267e+00		1.2888686046e-05
-8.1183927680e+00		1.5833744894e-05
-6.4945410093e+00		1.3780426725e-04
-4.8706892506e+00		4.4819845639e-04
-3.2468374920e+00		8.1135088330e-04
-1.6229857333e+00		8.1858070074e-04
8.6602540378e-04		-1.0994035102e-06
1.6247177841e+00		-8.4242389920e-04
3.2485695428e+00		-8.4308004486e-04
4.8724213015e+00		-4.6525104345e-04
6.4962730601e+00		-1.4226520581e-04
8.1201248188e+00		-1.6004137757e-05
9.7439765775e+00		-1.2900386854e-05
1.1367828336e+01		-2.7500888977e-06
1.2991680095e+01		-1.3567558028e-06
1.4615531854e+01		-7.0531376172e-07
1.6239383612e+01		-4.0649277675e-07
1.7863235371e+01		-2.5216306163e-07
1.9487087130e+01		-1.5639721001e-07
2.1110938888e+01		-4.5029680767e-07
2.2734790647e+01		-5.5037781818e-07
2.4358642406e+01		-1.4127072440e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		2.4559555712e-07
-2.2733058596e+01		6.7910158993e-07
-2.1109206837e+01		5.6717019353e-07
-1.9485355079e+01		2.3391193467e-07
-1.7861503320e+01		2.9382450038e-07
-1.6237651561e+01		4.9851699409e-07
-1.4613799803e+01		8.5263302299e-07
-1.2989948044e+01		1.6295744816e-06
-1.1366096285e+01		3.3036142447e-06
-9.7422445267e+00		1.3455341807e-05
-8.1183927680e+00		2.3514545185e-05
-6.4945410093e+00		1.6675343208e-04
-4.8706892506e+00		5.2595658192e-04
-3.2468374920e+00		9.4035362904e-04
-1.6229857333e+00		9.4285888233e-04
8.6602540378e-04		-1.9506293234e-06
1.6247177841e+00		-9.7809898317e-04
3.2485695428e+00		-9.8614154417e-04
4.8724213015e+00		-5.5070141079e-04
6.4962730601e+00		-1.7341096080e-04
8.1201248188e+00		-2.3858850237e-05
9.7439765775e+00		-1.3456416040e-05
1.1367828336e+01		-3.3013805879e-06
1.2991680095e+01		-1.6283747775e-06
1.4615531854e+01		-8.5207166322e-07
1.6239383612e+01		-4.9822797282e-07
1.7863235371e+01		-2.9366972842e-07
1.9487087130e+01		-2.3381472746e-07
2.1110938888e+01		-5.6699697954e-07
2.2734790647e+01		-6.7889902809e-07
2.4358642406e+01		-2.4553064600e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		3.3942199600e-07
-2.2733058596e+01		7.3911261522e-07
-2.1109206837e+01		6.7817965195e-07
-1.9485355079e+01		3.4935080431e-07
-1.7861503320e+01		3.3077274657e-07
-1.6237651561e+01		5.8763061930e-07
-1.4613799803e+01		1.0048913731e-06
-1.2989948044e+01		1.8980892962e-06
-1.1366096285e+01		4.1692390523e-06
-9.7422445267e+00		1.1987712794e-05
-8.1183927680e+00		3.3236830022e-05
-6.4945410093e+00		1.9964803172e-04
-4.8706892506e+00		5.9744233430e-04
-3.2468374920e+00		1.0535102555e-03
-1.6229857333e+00		1.0470592407e-03
8.6602540378e-04		-3.2944726837e-06
1.6247177841e+00		-1.0963558798e-03
3.2485695428e+00		-1.1157806335e-03
4.8724213015e+00		-6.3131215291e-04
6.4962730601e+00		-2.0903743304e-04
8.1201248188e+00		-3.3873460382e-05
9.7439765775e+00		-1.1971712154e-05
1.1367828336e+01		-4.1654935639e-06
1.2991680095e+01		-1.8967188588e-06
1.4615531854e+01		-1.0042331602e-06
1.6239383612e+01		-5.8728848792e-07
1.7863235371e+01		-3.3059447672e-07
1.9487087130e+01		-3.4921956810e-07
2.1110938888e+01		-6.7796962458e-07
2.2734790647e+01		-7.3888537282e-07
2.4358642406e+01		-3.3932655908e-07
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/momx_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		9.3121624480e-11
-1.3124937500e+01		9.1966884438e-11
-1.2187406250e+01		1.2698180682e-10
-1.1249875000e+01		1.9434445273e-10
-1.0312343750e+01		3.9101998848e-10
-9.3748125000e+00		4.3043323637e-10
-8.4372812500e+00		-1.9264768110e-09
-7.4997500000e+00		9.5423487894e-10
-6.5622187500e+00		-8.4703855778e-10
-5.6246875000e+00		-3.4387221468e-09
-4.6871562500e+00		-8.5324555269e-09
-3.7496250000e+00		-1.7519817876e-08
-2.8120937500e+00		-3.1017560256e-08
-1.8745625000e+00		-4.7435011170e-08
-9.3703125000e-01		-6.1720118836e-08
5.0000000000e-04		-6.7479075288e-08
9.3803125000e-01		-6.1717077787e-08
1.8755625000e+00		-4.7387055690e-08
2.8130937500e+00		-3.1025701184e-08
3.7506250000e+00		-1.7541231629e-08
4.6881562500e+00		-8.5221161878e-09
5.6256875000e+00		-3.4239473363e-09
6.5632187500e+00		-8.4249423964e-10
7.5007500000e+00		9.5539471724e-10
8.4382812500e+00		-1.9141155625e-09
9.3758125000e+00		4.3293448111e-10
1.0313343750e+01		3.9209295402e-10
1.1250875000e+01		1.9454350181e-10
1.2188406250e+01		1.2739527401e-10
1.3125937500e+01		9.2310890240e-11
1.4063468750e+01		9.3262319378e-11
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		2.2321903128e-10
-1.3124937500e+01		2.2847796333e-10
-1.2187406250e+01		2.4667424084e-10
-1.1249875000e+01		4.0964676451e-10
-1.0312343750e+01		8.6325288804e-10
-9.3748125000e+00		2.3754306523e-10
-8.4372812500e+00		-2.4274628254e-09
-7.4997500000e+00		1.0233610165e-09
-6.5622187500e+00		-2.5513250476e-09
-5.6246875000e+00		-9.8056687144e-09
-4.6871562500e+00		-2.1915842739e-08
-3.7496250000e+00		-4.6856042905e-08
-2.8120937500e+00		-7.6558974769e-08
-1.8745625000e+00		-1.1532031777e-07
-9.3703125000e-01		-1.4711932977e-07
5.0000000000e-04		-1.5959866046e-07
9.3803125000e-01		-1.4710948902e-07
1.8755625000e+00		-1.1523299449e-07
2.8130937500e+00		-7.6555134480e-08
3.7506250000e+00		-4.6886943891e-08
4.6881562500e+00		-2.1892040383e-08
5.6256875000e+00		-9.7734870130e-09
6.5632187500e+00		-2.5453181174e-09
7.5007500000e+00		1.0306252254e-09
8.4382812500e+00		-2.4065099254e-09
9.3758125000e+00		2.4282572829e-10
1.0313343750e+01		8.6290168123e-10
1.1250875000e+01		4.1024976213e-10
1.2188406250e+01		2.4621700455e-10
1.3125937500e+01		2.2816641606e-10
1.4063468750e+01		2.2296748338e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.8110115870e-10
-1.3124937500e+01		3.6778883292e-10
-1.2187406250e+01		3.8180526226e-10
-1.1249875000e+01		6.6125397928e-10
-1.0312343750e+01		1.2611314280e-09
-9.3748125000e+00		-4.7096327871e-10
-8.4372812500e+00		-1.1473877936e-09
-7.4997500000e+00		-8.9234973810e-12
-6.5622187500e+00		-6.8651650738e-09
-5.6246875000e+00		-2.3934389632e-08
-4.6871562500e+00		-4.9337572667e-08
-3.7496250000e+00		-1.0961055088e-07
-2.8120937500e+00		-1.6505862804e-07
-1.8745625000e+00		-2.4351852595e-07
-9.3703125000e-01		-3.0316824455e-07
5.0000000000e-04		-3.2539927649e-07
9.3803125000e-01		-3.0314251318e-07
1.8755625000e+00		-2.4339476933e-07
2.8130937500e+00		-1.6500665671e-07
3.7506250000e+00		-1.0962150767e-07
4.6881562500e+00		-4.9291203731e-08
5.6256875000e+00		-2.3881692931e-08
6.5632187500e+00		-6.8552761172e-09
7.5007500000e+00		1.0008491819e-11
8.4382812500e+00		-1.1235620167e-09
9.3758125000e+00		-4.6206136300e-10
1.0313343750e+01		1.2584895157e-09
1.1250875000e+01		6.6078647535e-10
1.2188406250e+01		3.8023483935e-10
1.3125937500e+01		3.6650225796e-10
1.4063468750e+01		3.8015126842e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.1435225982e-10
-1.3124937500e+01		4.9244929269e-10
-1.2187406250e+01		5.5146541959e-10
-1.1249875000e+01		9.3827576958e-10
-1.0312343750e+01		1.3420513614e-09
-9.3748125000e+00		-1.0521160194e-09
-8.4372812500e+00		1.4026255660e-09
-7.4997500000e+00		-1.9527172265e-09
-6.5622187500e+00		-1.6563991474e-08
-5.6246875000e+00		-5.2355540261e-08
-4.6871562500e+00		-1.0341001849e-07
-3.7496250000e+00		-2.3304420463e-07
-2.8120937500e+00		-3.2661821349e-07
-1.8745625000e+00		-4.6730487353e-07
-9.3703125000e-01		-5.6466615009e-07
5.0000000000e-04		-5.9807628643e-07
9.3803125000e-01		-5.6461947847e-07
1.8755625000e+00		-4.6714175490e-07
2.8130937500e+00		-3.2647955212e-07
3.7506250000e+00		-2.3298997455e-07
4.6881562500e+00		-1.0332559978e-07
5.6256875000e+00		-5.2276145593e-08
6.5632187500e+00		-1.6538934812e-08
7.5007500000e+00		-1.9319133297e-09
8.4382812500e+00		1.4254510418e-09
9.3758125000e+00		-1.0392033355e-09
1.0313343750e+01		1.3389654605e-09
1.1250875000e+01		9.3604998126e-10
1.2188406250e+01		5.4934392683e-10
1.3125937500e+01		4.9116002245e-10
1.4063468750e+01		5.1351829222e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.9366018958e-10
-1.3124937500e+01		6.0270800548e-10
-1.2187406250e+01		7.5289824394e-10
-1.1249875000e+01		1.1758918725e-09
-1.0312343750e+01		1.0048662371e-09
-9.3748125000e+00		-7.2396771496e-10
-8.4372812500e+00		4.2060139815e-09
-7.4997500000e+00		-4.7863213924e-09
-6.5622187500e+00		-3.7096046749e-08
-5.6246875000e+00		-1.0686276014e-07
-4.6871562500e+00		-2.1079689870e-07
-3.7496250000e+00		-4.6551112569e-07
-2.8120937500e+00		-6.3291850238e-07
-1.8745625000e+00		-8.8278398022e-07
-9.3703125000e-01		-1.0476292632e-06
5.0000000000e-04		-1.0994035102e-06
9.3803125000e-01		-1.0475448618e-06
1.8755625000e+00		-8.8254335685e-07
2.8130937500e+00		-6.3263725720e-07
3.7506250000e+00		-4.6531897464e-07
4.6881562500e+00		-2.1064278755e-07
5.6256875000e+00		-1.0673747249e-07
6.5632187500e+00		-3.7035471207e-08
7.5007500000e+00		-4.8009805436e-09
8.4382812500e+00		4.2234729485e-09
9.3758125000e+00		-7.0732635897e-10
1.0313343750e+01		1.0048069211e-09
1.1250875000e+01		1.1733644994e-09
1.2188406250e+01		7.5152618095e-10
1.3125937500e+01		6.0261395102e-10
1.4063468750e+01		5.9429722736e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.2253969710e-10
-1.3124937500e+01		7.0595306494e-10
-1.2187406250e+01		9.6009515038e-10
-1.1249875000e+01		1.2680244203e-09
-1.0312343750e+01		4.7266571810e-10
-9.3748125000e+00		9.6704678353e-10
-8.4372812500e+00		5.9107783797e-09
-7.4997500000e+00		-9.4877938582e-09
-6.5622187500e+00		-7.5370224215e-08
-5.6246875000e+00		-2.0124944800e-07
-4.6871562500e+00		-4.0363892805e-07
-3.7496250000e+00		-8.5883779295e-07
-2.8120937500e+00		-1.1612413892e-06
-1.8745625000e+00		-1.5878403850e-06
-9.3703125000e-01		-1.8684939876e-06
5.0000000000e-04		-1.9506293234e-06
9.3803125000e-01		-1.8683417987e-06
1.8755625000e+00		-1.5874531600e-06
2.8130937500e+00		-1.1607465514e-06
3.7506250000e+00		-8.5841057078e-07
4.6881562500e+00		-4.0336257236e-07
5.6256875000e+00		-2.0103848268e-07
6.5632187500e+00		-7.5259989332e-08
7.5007500000e+00		-9.5352736059e-09
8.4382812500e+00		5.9078659811e-09
9.3758125000e+00		9.8683894934e-10
1.0313343750e+01		4.7866234828e-10
1.1250875000e+01		1.2671275710e-09
1.2188406250e+01		9.6109926671e-10
1.3125937500e+01		7.0731727377e-10
1.4063468750e+01		6.2461306854e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.3058902335e-10
-1.3124937500e+01		8.0877608101e-10
-1.2187406250e+01		1.1258126662e-09
-1.1249875000e+01		1.1530566688e-09
-1.0312343750e+01		2.8866918945e-10
-9.3748125000e+00		3.7224659927e-09
-8.4372812500e+00		5.0585551163e-09
-7.4997500000e+00		-1.9346497743e-08
-6.5622187500e+00		-1.4054002102e-07
-5.6246875000e+00		-3.5331809082e-07
-4.6871562500e+00		-7.2180139589e-07
-3.7496250000e+00		-1.4716569488e-06
-2.8120937500e+00		-2.0015054992e-06
-1.8745625000e+00		-2.6948165455e-06
-9.3703125000e-01		-3.1634827843e-06
5.0000000000e-04		-3.2944726837e-06
9.3803125000e-01		-3.1632185925e-06
1.8755625000e+00		-2.6941850571e-06
2.8130937500e+00		-2.0007055152e-06
3.7506250000e+00		-1.4708725680e-06
4.6881562500e+00		-7.2132021142e-07
5.6256875000e+00		-3.5296383991e-07
6.5632187500e+00		-1.4037189575e-07
7.5007500000e+00		-1.9366674121e-08
8.4382812500e+00		5.0249169587e-09
9.3758125000e+00		3.7410676147e-09
1.0313343750e+01		3.0144508796e-10
1.1250875000e+01		1.1544615818e-09
1.2188406250e+01		1.1292631719e-09
1.3125937500e+01		8.1082160306e-10
1.4063468750e+01		6.3243167854e-10
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/scon_1__norm2.xg <==
"scon[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000021087291
0.7031484375000	0.0000042140595
1.0547226562500	0.0000063077388
1.4062968750000	0.0000083817168
1.7578710937500	0.0000104282652
2.1094453125000	0.0000124400560
2.4610195312500	0.0000144102652


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_no_trp_ML/kyy_norm1.xg <==
"kyy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000009584198
0.7031484375000	0.0000020378808
1.0547226562500	0.0000033533318
1.4062968750000	0.0000051068646
1.7578710937500	0.0000075522121
2.1094453125000	0.0000108898960
2.4610195312500	0.0000153126110


==> anc/GRHydro_example_check/generated_results/GRHydro_test_tov_ppm_no_trp_ML/momx_minimum.xg <==
"momx v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0003369141394
0.7031484375000	-0.0006717280774
1.0547226562500	-0.0009987265904
1.4062968750000	-0.0013121559049
1.7578710937500	-0.0016064442869
2.1094453125000	-0.0018763727307
2.4610195312500	-0.0021172203014


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/dens_maximum.xg <==
"dens v time
0.0000000000000	0.0037072030825


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/dens_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3384391219e-07
-1.4062468750e+01		1.3384391219e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981106180e-07
-1.1249875000e+01		1.4365191094e-07
-1.0312343750e+01		1.4830410281e-07
-9.3748125000e+00		1.5405186023e-07
-8.4372812500e+00		1.6132793503e-07
-7.4997500000e+00		1.2386636971e-04
-6.5622187500e+00		3.7172156546e-04
-5.6246875000e+00		7.1289093645e-04
-4.6871562500e+00		1.1658601330e-03
-3.7496250000e+00		1.7343421185e-03
-2.8120937500e+00		2.3861905287e-03
-1.8745625000e+00		3.0311062063e-03
-9.3703125000e-01		3.5218078087e-03
5.0000000000e-04		3.7072030825e-03
9.3803125000e-01		3.5214246401e-03
1.8755625000e+00		3.0304710121e-03
2.8130937500e+00		2.3854770107e-03
3.7506250000e+00		1.7336810988e-03
4.6881562500e+00		1.1653138020e-03
5.6256875000e+00		7.1247004943e-04
6.5632187500e+00		3.7141126902e-04
7.5007500000e+00		1.2364422229e-04
8.4382812500e+00		1.6131914635e-07
9.3758125000e+00		1.5404500995e-07
1.0313343750e+01		1.4829861798e-07
1.1250875000e+01		1.4364742294e-07
1.2188406250e+01		1.3980732310e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384120424e-07
1.5001000000e+01		1.3384120424e-07


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/eps_maximum.xg <==
"eps v time
0.0000000000000	0.1279999958351


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/eps_norm1.xg <==
"eps v time
0.0000000000000	0.0023465361261


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/press_minimum.xg <==
"press v time
0.0000000000000	0.0000000000010


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/press_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000000000e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0000000000e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0000000000e-12
-8.4372812500e+00		1.0000000000e-12
-7.4997500000e+00		5.2605173583e-07
-6.5622187500e+00		4.1315900663e-06
-5.6246875000e+00		1.3711366983e-05
-4.6871562500e+00		3.7936220266e-05
-3.7496250000e+00		8.2478855573e-05
-2.8120937500e+00		1.4943510783e-04
-1.8745625000e+00		2.2945312711e-04
-9.3703125000e-01		2.9817011279e-04
5.0000000000e-04		3.2572100316e-04
9.3803125000e-01		2.9811404146e-04
1.8755625000e+00		2.2936833477e-04
2.8130937500e+00		1.4935369761e-04
3.7506250000e+00		8.2419019648e-05
4.6881562500e+00		3.7900548653e-05
5.6256875000e+00		1.3694138073e-05
6.5632187500e+00		4.1253437891e-06
7.5007500000e+00		5.2423683754e-07
8.4382812500e+00		1.0000000000e-12
9.3758125000e+00		1.0000000000e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0000000000e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000000000e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/press_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000000000e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0000000000e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0000000000e-12
-8.4372812500e+00		1.0000000000e-12
-7.4997500000e+00		5.2605173583e-07
-6.5622187500e+00		4.1315900663e-06
-5.6246875000e+00		1.3711366983e-05
-4.6871562500e+00		3.7936220266e-05
-3.7496250000e+00		8.2478855573e-05
-2.8120937500e+00		1.4943510783e-04
-1.8745625000e+00		2.2945312711e-04
-9.3703125000e-01		2.9817011279e-04
5.0000000000e-04		3.2572100316e-04
9.3803125000e-01		2.9811404146e-04
1.8755625000e+00		2.2936833477e-04
2.8130937500e+00		1.4935369761e-04
3.7506250000e+00		8.2419019648e-05
4.6881562500e+00		3.7900548653e-05
5.6256875000e+00		1.3694138073e-05
6.5632187500e+00		4.1253437891e-06
7.5007500000e+00		5.2423683754e-07
8.4382812500e+00		1.0000000000e-12
9.3758125000e+00		1.0000000000e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0000000000e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000000000e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/rho_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000000000e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0000000000e-07
-8.4372812500e+00		1.0000000000e-07
-7.4997500000e+00		7.2529424086e-05
-6.5622187500e+00		2.0326313159e-04
-5.6246875000e+00		3.6049890672e-04
-4.6871562500e+00		5.4161822971e-04
-3.7496250000e+00		7.3893919065e-04
-2.8120937500e+00		9.3724408138e-04
-1.8745625000e+00		1.1126260974e-03
-9.3703125000e-01		1.2355413765e-03
5.0000000000e-04		1.2799999584e-03
9.3803125000e-01		1.2354484331e-03
1.8755625000e+00		1.1124616148e-03
2.8130937500e+00		9.3703980883e-04
3.7506250000e+00		7.3872471271e-04
4.6881562500e+00		5.4141445771e-04
5.6256875000e+00		3.6031764555e-04
6.5632187500e+00		2.0310942344e-04
7.5007500000e+00		7.2404201366e-05
8.4382812500e+00		1.0000000000e-07
9.3758125000e+00		1.0000000000e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000000000e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/scon_0__minimum.xg <==
"scon[0] v time
0.0000000000000	0.0000000000000


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/scon_0__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/scon_1__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/scon_1__minimum.xg <==
"scon[1] v time
0.0000000000000	0.0000000000000


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/scon_1__norm2.xg <==
"scon[1] v time
0.0000000000000	0.0000000000000


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/scon_2__norm1.xg <==
"scon[2] v time
0.0000000000000	0.0000000000000


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/tau_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.1853326151e-12
-2.4356910355e+01		1.1853326151e-12
-2.2733058596e+01		1.1995974220e-12
-2.1109206837e+01		1.2162343869e-12
-1.9485355079e+01		1.2358868882e-12
-1.7861503320e+01		1.2594532286e-12
-1.6237651561e+01		1.2882262551e-12
-1.4613799803e+01		1.3241355929e-12
-1.2989948044e+01		1.3701922811e-12
-1.1366096285e+01		1.4313636440e-12
-9.7422445267e+00		1.5164529020e-12
-8.1183927680e+00		8.5672786440e-11
-6.4945410093e+00		8.3992008728e-06
-4.8706892506e+00		5.3879035310e-05
-3.2468374920e+00		1.7588135325e-04
-1.6229857333e+00		3.6689128665e-04
8.6602540378e-04		4.7452197913e-04
1.6247177841e+00		3.6669283379e-04
3.2485695428e+00		1.7570221661e-04
4.8724213015e+00		5.3796500439e-05
6.4962730601e+00		8.3768598762e-06
8.1201248188e+00		4.7387983507e-11
9.7439765775e+00		1.5163444738e-12
1.1367828336e+01		1.4312877246e-12
1.2991680095e+01		1.3701362326e-12
1.4615531854e+01		1.3240925515e-12
1.6239383612e+01		1.2881921812e-12
1.7863235371e+01		1.2594255934e-12
1.9487087130e+01		1.2358640295e-12
2.1110938888e+01		1.2162151682e-12
2.2734790647e+01		1.1995810398e-12
2.4358642406e+01		1.1853184859e-12
2.5982494164e+01		1.1853184859e-12


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/vel_0__norm1.xg <==
"vel[0] v time
0.0000000000000	0.0000000000000


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/vel_0__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/vel_1__norm1.xg <==
"vel[1] v time
0.0000000000000	0.0000000000000


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/vel_1__z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/w_lorentz_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000000000e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000000000e+00
-6.4945410093e+00		1.0000000000e+00
-4.8706892506e+00		1.0000000000e+00
-3.2468374920e+00		1.0000000000e+00
-1.6229857333e+00		1.0000000000e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000000000e+00
3.2485695428e+00		1.0000000000e+00
4.8724213015e+00		1.0000000000e+00
6.4962730601e+00		1.0000000000e+00
8.1201248188e+00		1.0000000000e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000000000e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


==> anc/GRHydro_example_check/generated_results/test_one_hybrid/w_lorentz_norm2.xg <==
"w_lorentz v time
0.0000000000000	1.0000000000000


==> anc/GRHydro_example_check/generated_results/tov_slowsector/gxx_x__3__3_.xg <==


"Time = 0.0000000000000
-1.3637272727273		1.9872945911689
-0.9091515151515		2.0115894114602
-0.4545757575758		2.0267114358738
0.0000000000000		2.0318467652572
0.4545757575758		2.0267114358738
0.9091515151515		2.0115894114602
1.3637272727273		1.9872945911689
1.8183030303030		1.9550662940814
2.2728787878788		1.9164229373435
2.7274545454545		1.8730047538565
3.1820303030303		1.8264327994003
3.6366060606061		1.7782015076779
4.0911818181818		1.7296108237078
4.5457575757576		1.6817349324660
5.0003333333333		1.6354196255723
5.4549090909091		1.5912988407103
5.9094848484848		1.5498218351513
6.3640606060606		1.5112844334851
6.8186363636364		1.5112844334851
7.2732121212121		1.5112844334851
7.7277878787879		1.5112844334851


"Time = 0.1704659090909
-1.3637272727273		1.9872945911689
-0.9091515151515		2.0115894114602
-0.4545757575758		2.0267114358738
0.0000000000000		2.0318467652572
0.4545757575758		2.0267114358738
0.9091515151515		2.0115894114602
1.3637272727273		1.9872945911689
1.8183030303030		1.9550662940814
2.2728787878788		1.9164229373435
2.7274545454545		1.8730047538565
3.1820303030303		1.8264327994003
3.6366060606061		1.7782015076779
4.0911818181818		1.7296108237078
4.5457575757576		1.6817349324660
5.0003333333333		1.6354196255723
5.4549090909091		1.5912988407103
5.9094848484848		1.5498218351513
6.3640606060606		1.5112844334851
6.8186363636364		1.5112844334851
7.2732121212121		1.5112844334851
7.7277878787879		1.5112844334851


"Time = 0.3409318181818
-1.3637272727273		1.9872945911689
-0.9091515151515		2.0115894114602
-0.4545757575758		2.0267114358738
0.0000000000000		2.0318467652572
0.4545757575758		2.0267114358738
0.9091515151515		2.0115894114602
1.3637272727273		1.9872945911689
1.8183030303030		1.9550662940814
2.2728787878788		1.9164229373435
2.7274545454545		1.8730047538565
3.1820303030303		1.8264327994003
3.6366060606061		1.7782015076779
4.0911818181818		1.7296108237078
4.5457575757576		1.6817349324660
5.0003333333333		1.6354196255723
5.4549090909091		1.5912988407103
5.9094848484848		1.5498218351513
6.3640606060606		1.5112844334851
6.8186363636364		1.5112844334851
7.2732121212121		1.5112844334851
7.7277878787879		1.5112844334851


==> anc/GRHydro_example_check/generated_results/tov_slowsector/gxx_y__3__3_.xg <==


"Time = 0.0000000000000
-1.3637272727273		1.9872945911689
-0.9091515151515		2.0115894114602
-0.4545757575758		2.0267114358738
0.0000000000000		2.0318467652572
0.4545757575758		2.0267114358738
0.9091515151515		2.0115894114602
1.3637272727273		1.9872945911689
1.8183030303030		1.9550662940814
2.2728787878788		1.9164229373435
2.7274545454545		1.8730047538565
3.1820303030303		1.8264327994003
3.6366060606061		1.7782015076779
4.0911818181818		1.7296108237078
4.5457575757576		1.6817349324660
5.0003333333333		1.6354196255723
5.4549090909091		1.5912988407103
5.9094848484848		1.5498218351513
6.3640606060606		1.5112844334851
6.8186363636364		1.5112844334851
7.2732121212121		1.5112844334851
7.7277878787879		1.5112844334851


"Time = 0.1704659090909
-1.3637272727273		1.9872945911689
-0.9091515151515		2.0115894114602
-0.4545757575758		2.0267114358738
0.0000000000000		2.0318467652572
0.4545757575758		2.0267114358738
0.9091515151515		2.0115894114602
1.3637272727273		1.9872945911689
1.8183030303030		1.9550662940814
2.2728787878788		1.9164229373435
2.7274545454545		1.8730047538565
3.1820303030303		1.8264327994003
3.6366060606061		1.7782015076779
4.0911818181818		1.7296108237078
4.5457575757576		1.6817349324660
5.0003333333333		1.6354196255723
5.4549090909091		1.5912988407103
5.9094848484848		1.5498218351513
6.3640606060606		1.5112844334851
6.8186363636364		1.5112844334851
7.2732121212121		1.5112844334851
7.7277878787879		1.5112844334851


"Time = 0.3409318181818
-1.3637272727273		1.9872945911689
-0.9091515151515		2.0115894114602
-0.4545757575758		2.0267114358738
0.0000000000000		2.0318467652572
0.4545757575758		2.0267114358738
0.9091515151515		2.0115894114602
1.3637272727273		1.9872945911689
1.8183030303030		1.9550662940814
2.2728787878788		1.9164229373435
2.7274545454545		1.8730047538565
3.1820303030303		1.8264327994003
3.6366060606061		1.7782015076779
4.0911818181818		1.7296108237078
4.5457575757576		1.6817349324660
5.0003333333333		1.6354196255723
5.4549090909091		1.5912988407103
5.9094848484848		1.5498218351513
6.3640606060606		1.5112844334851
6.8186363636364		1.5112844334851
7.2732121212121		1.5112844334851
7.7277878787879		1.5112844334851


==> anc/GRHydro_example_check/generated_results/tov_slowsector/gxx_z__3__3_.xg <==


"Time = 0.0000000000000
-1.3637272727273		1.9872945911689
-0.9091515151515		2.0115894114602
-0.4545757575758		2.0267114358738
0.0000000000000		2.0318467652572
0.4545757575758		2.0267114358738
0.9091515151515		2.0115894114602
1.3637272727273		1.9872945911689
1.8183030303030		1.9550662940814
2.2728787878788		1.9164229373435
2.7274545454545		1.8730047538565
3.1820303030303		1.8264327994003
3.6366060606061		1.7782015076779
4.0911818181818		1.7296108237078
4.5457575757576		1.6817349324660
5.0003333333333		1.6354196255723
5.4549090909091		1.5912988407103
5.9094848484848		1.5498218351513
6.3640606060606		1.5112844334851
6.8186363636364		1.5112844334851
7.2732121212121		1.5112844334851
7.7277878787879		1.5112844334851


"Time = 0.1704659090909
-1.3637272727273		1.9872945911689
-0.9091515151515		2.0115894114602
-0.4545757575758		2.0267114358738
0.0000000000000		2.0318467652572
0.4545757575758		2.0267114358738
0.9091515151515		2.0115894114602
1.3637272727273		1.9872945911689
1.8183030303030		1.9550662940814
2.2728787878788		1.9164229373435
2.7274545454545		1.8730047538565
3.1820303030303		1.8264327994003
3.6366060606061		1.7782015076779
4.0911818181818		1.7296108237078
4.5457575757576		1.6817349324660
5.0003333333333		1.6354196255723
5.4549090909091		1.5912988407103
5.9094848484848		1.5498218351513
6.3640606060606		1.5112844334851
6.8186363636364		1.5112844334851
7.2732121212121		1.5112844334851
7.7277878787879		1.5112844334851


"Time = 0.3409318181818
-1.3637272727273		1.9872945911689
-0.9091515151515		2.0115894114602
-0.4545757575758		2.0267114358738
0.0000000000000		2.0318467652572
0.4545757575758		2.0267114358738
0.9091515151515		2.0115894114602
1.3637272727273		1.9872945911689
1.8183030303030		1.9550662940814
2.2728787878788		1.9164229373435
2.7274545454545		1.8730047538565
3.1820303030303		1.8264327994003
3.6366060606061		1.7782015076779
4.0911818181818		1.7296108237078
4.5457575757576		1.6817349324660
5.0003333333333		1.6354196255723
5.4549090909091		1.5912988407103
5.9094848484848		1.5498218351513
6.3640606060606		1.5112844334851
6.8186363636364		1.5112844334851
7.2732121212121		1.5112844334851
7.7277878787879		1.5112844334851


==> anc/GRHydro_example_check/generated_results/tov_slowsector/rho_x__3__3_.xg <==


"Time = 0.0000000000000
-1.3637272727273		0.0011879933845
-0.9091515151515		0.0012380960076
-0.4545757575758		0.0012693660399
0.0000000000000		0.0012799999924
0.4545757575758		0.0012693660399
0.9091515151515		0.0012380960076
1.3637272727273		0.0011879933845
1.8183030303030		0.0011217821131
2.2728787878788		0.0010427604297
2.7274545454545		0.0009544378252
3.1820303030303		0.0008602209325
3.6366060606061		0.0007631864239
4.0911818181818		0.0006659497942
4.5457575757576		0.0005706177691
5.0003333333333		0.0004788018672
5.4549090909091		0.0003916694492
5.9094848484848		0.0003100125299
6.3640606060606		0.0002343203913
6.8186363636364		0.0002343203913
7.2732121212121		0.0002343203913
7.7277878787879		0.0002343203913


"Time = 0.1704659090909
-1.3637272727273		0.0011877015598
-0.9091515151515		0.0012377654783
-0.4545757575758		0.0012690099942
0.0000000000000		0.0012796350280
0.4545757575758		0.0012690099942
0.9091515151515		0.0012377654783
1.3637272727273		0.0011877015598
1.8183030303030		0.0011215374340
2.2728787878788		0.0010425662683
2.7274545454545		0.0009542930434
3.1820303030303		0.0008601209878
3.6366060606061		0.0007631238781
4.0911818181818		0.0006659207062
4.5457575757576		0.0005706078409
5.0003333333333		0.0004788164398
5.4549090909091		0.0003916541084
5.9094848484848		0.0003091473910
6.3640606060606		0.0002353559077
6.8186363636364		0.0002353559077
7.2732121212121		0.0002353559077
7.7277878787879		0.0002353559077


"Time = 0.3409318181818
-1.3637272727273		0.0011868775500
-0.9091515151515		0.0012368369901
-0.4545757575758		0.0012680136494
0.0000000000000		0.0012786155002
0.4545757575758		0.0012680136494
0.9091515151515		0.0012368369901
1.3637272727273		0.0011868775500
1.8183030303030		0.0011208424007
2.2728787878788		0.0010420113682
2.7274545454545		0.0009538770629
3.1820303030303		0.0008598326086
3.6366060606061		0.0007629438672
4.0911818181818		0.0006658378083
4.5457575757576		0.0005705835541
5.0003333333333		0.0004788551480
5.4549090909091		0.0003916267800
5.9094848484848		0.0003084934491
6.3640606060606		0.0002364337675
6.8186363636364		0.0002364337675
7.2732121212121		0.0002364337675
7.7277878787879		0.0002364337675


==> anc/GRHydro_example_check/generated_results/tov_slowsector/tov_slowsector.par <==
!DESC "PUGH unigrid, one TOV, slow sector" 
ActiveThorns = "time MoL coordbase symbase cartgrid3d ioutil boundary admbase staticconformal spacemask admcoupling coordgauge admmacros hydrobase grhydro grhydro_initdata tovsolver eos_omni Constants LocalReduce PUGH PUGHSlab IOBasic LoopControl TmunuBase InitBase ReflectionSymmetry IOASCII"

TmunuBase::stress_energy_storage	=	yes
TmunuBase::stress_energy_at_RHS		=	yes

time::dtfac = 0.375

boundary::radpower        = 2

SpaceMask::use_mask = "yes"

CartGrid3D::type         = "coordbase"
CartGrid3D::domain       = "full"
CartGrid3D::avoid_origin = "no"
CoordBase::domainsize = minmax

CoordBase::spacing = "numcells"
CoordBase::xmin =    0.0
CoordBase::ymin =    0.0
CoordBase::zmin =    0.0
CoordBase::xmax =   15.001
CoordBase::ymax =   15.001
CoordBase::zmax =   15.001
CoordBase::ncells_x = 33
CoordBase::ncells_y = 33
CoordBase::ncells_z = 33

CoordBase::boundary_size_x_lower        = 3
CoordBase::boundary_size_y_lower        = 3
CoordBase::boundary_size_z_lower        = 3
CoordBase::boundary_shiftout_x_lower    = 1
CoordBase::boundary_shiftout_y_lower    = 1
CoordBase::boundary_shiftout_z_lower    = 1
CoordBase::boundary_size_x_upper        = 3
CoordBase::boundary_size_y_upper        = 3
CoordBase::boundary_size_z_upper        = 3
CoordBase::boundary_shiftout_x_upper    = 0
CoordBase::boundary_shiftout_y_upper    = 0
CoordBase::boundary_shiftout_z_upper    = 0

PUGH::global_nsize = 21
PUGH::periodic_x   = "no"
PUGH::periodic_y   = "no"
PUGH::periodic_z   = "no"

ReflectionSymmetry::reflection_x        = "yes"
ReflectionSymmetry::reflection_y        = "yes"
ReflectionSymmetry::reflection_z        = "yes"
ReflectionSymmetry::avoid_origin_x      = "no"
ReflectionSymmetry::avoid_origin_y      = "no"
ReflectionSymmetry::avoid_origin_z      = "no"
ReflectionSymmetry::verbose = "no"

driver::ghost_size   = 3

cactus::cctk_itlast   =       2

methodoflines::ode_method        = "rk4-rk2"
methodoflines::mol_intermediate_steps = 4
methodoflines::mol_num_scratch_levels = 4
methodoflines::initial_data_is_crap = "yes"

hydrobase::timelevels             = 3
hydrobase::evolution_method       = "GRHydro"

GRHydro::use_MoL_slow_multirate_sector = yes
GRHydro::GRHydro_MaxNumEvolvedVars     = 5
GRHydro::GRHydro_MaxNumEvolvedVarsSlow = 5

GRHydro::riemann_solver            = "Marquina"
GRHydro::GRHydro_eos_type           = "Polytype"
GRHydro::GRHydro_eos_table          = "2D_Polytrope"
GRHydro::recon_method              = "tvd"
GRHydro::GRHydro_stencil            = 3
GRHydro::bound                     = "flat"
GRHydro::tvd_limiter               = "VanLeerMC2"
GRHydro::rho_abs_min               = 1.e-7
GRHydro::initial_atmosphere_factor = 0.999
EOS_Omni::poly_gamma = 2.0
EOS_Omni::gl_gamma = 2.0
EOS_Omni::poly_k = 100
EOS_Omni::gl_k = 100
# this should be more accurate than the test tolerance to avoid O(1) changes in
# the primitives when O(eps) changes in the conservatives trigger one more
# iteration
GRHydro::GRHydro_perc_ptol = 1e-13
GRHydro::GRHydro_del_ptol = 1e-13

ADMBase::initial_data  = "tov"
ADMBase::initial_lapse = "tov"
ADMBase::initial_shift = "tov"

tovsolver::TOV_Rho_Central[0] = 1.28e-3
tovsolver::TOV_Gamma       = 2.0
tovsolver::TOV_K           = 100.0
tovsolver::TOV_Combine_Method = "maximum"
tovsolver::TOV_Populate_Timelevels = 3 # same as hydrobase, this makes GRHydro_InitialAtmosphereReset in Initial happy

IO::out_dir			= $parfile
IO::out_fileinfo                = "none"

IOBasic::outInfo_every = -1

IOASCII::out1D_every = 1
IOASCII::out1D_d     = "no"
IOASCII::out1D_vars  = "hydrobase::rho admbase::gxx"


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock/GRHydro_test_shock.par <==
!DESC "Diagonal shocktube, RK2, Roe, TVD-Minmod, Ideal Gas"

ActiveThorns = "pugh pughreduce pughslab LocalReduce ADMMacros"

cactus::cctk_itlast 			= 	5

driver::ghost_size			=	2
driver::global_nx 			= 	15
driver::global_ny 			= 	15
driver::global_nz 			= 	15

ActiveThorns = "coordbase symbase cartgrid3d boundary"

grid::type 				= 	"BySpacing"
grid::domain 				= 	"full"
grid::dxyz 				= 	0.5

ActiveThorns = "time"

time::dtfac 				= 	0.25

ActiveThorns = "ioutil ioascii iobasic"

IO::out_fileinfo			=	"none"
IO::out_dir 				= 	"GRHydro_test_shock"

IOBasic::outInfo_every 			= 	1
IOBasic::outInfo_vars 			= 	"HydroBase::rho"

IOASCII::out1D_every 			= 	1
IOASCII::out1D_vars 			= 	"hydrobase::w_lorentz hydrobase::rho hydrobase::press hydrobase::eps HydroBase::vel GRHydro::dens GRHydro::tau GRHydro::scon"

ActiveThorns = "nanchecker mol"

methodoflines::ode_method 		= 	"rk2"
methodoflines::mol_intermediate_steps	=	2

ActiveThorns = "ADMBase StaticConformal SpaceMask CoordGauge ADMCoupling Tmunubase"

TmunuBase::stress_energy_storage	=	yes
TmunuBase::stress_energy_at_RHS		=	yes
TmunuBase::timelevels			=	1
TmunuBase::prolongation_type		=	none

ADMBase::evolution_method		=	"none"
ADMBase::initial_shift			=	"zero"
ADMBase::metric_type			= 	"physical"
SpaceMask::use_mask			=	"yes"



ActiveThorns = "hydrobase grhydro initbase EOS_Omni"

hydrobase::timelevels			= 2
hydrobase::evolution_method       = "GRHydro"

GRHydro::riemann_solver			=	"Roe"
GRHydro::GRHydro_eos_type		=	"General"
GRHydro::GRHydro_eos_table		=	"Ideal_Fluid"
GRHydro::GRHydro_stencil		=	2
GRHydro::recon_method			=	"tvd"
GRHydro::tvd_limiter			=	"minmod"
GRHydro::bound				=	"flat"


eos_omni::poly_gamma                    = 2.0
eos_omni::poly_k                        = 80.0
eos_omni::gl_gamma                      = 1.66666666666666
eos_omni::gl_k                          = 80.0



ActiveThorns = "grhydro_initdata"

hydrobase::initial_hydro	=	"shocktube"
grhydro_initdata::shocktube_type	=	"diagshock"
grhydro_initdata::shock_case		=	"Simple"


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock/rho_z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.8794740822804
-0.7500000000000		8.3001012290400
-0.2500000000000		2.2876224959424
0.2500000000000		1.3086951003058
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9974438842751
-2.7500000000000		9.9974438842751
-2.2500000000000		9.9974438842751
-1.7500000000000		9.9636141003043
-1.2500000000000		9.6208372530382
-0.7500000000000		7.3637258614895
-0.2500000000000		2.7566614292921
0.2500000000000		1.5857347181808
0.7500000000000		1.1509585269454
1.2500000000000		1.0121117907228
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9857051058288
-2.7500000000000		9.9857051058288
-2.2500000000000		9.9857051058288
-1.7500000000000		9.8796890545115
-1.2500000000000		9.2653313408957
-0.7500000000000		6.6828738460336
-0.2500000000000		3.0524939602954
0.2500000000000		1.7250260248919
0.7500000000000		1.3933936854846
1.2500000000000		1.0807130385965
1.7500000000000		1.0038437297402
2.2500000000000		1.0000025317672
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.5000000000000
-3.2500000000000		9.9557548369004
-2.7500000000000		9.9557548369004
-2.2500000000000		9.9557548369004
-1.7500000000000		9.7398172140868
-1.2500000000000		8.8354989847724
-0.7500000000000		6.1747383756611
-0.2500000000000		3.2290021700761
0.2500000000000		1.8436330992578
0.7500000000000		1.5790438541491
1.2500000000000		1.2408514253627
1.7500000000000		1.0263383864618
2.2500000000000		1.0005616916553
2.7500000000000		1.0000000170979
3.2500000000000		1.0000000170979
3.7500000000000		1.0000000170979


"Time = 0.6250000000000
-3.2500000000000		9.8993293668807
-2.7500000000000		9.8993293668807
-2.2500000000000		9.8993293668807
-1.7500000000000		9.5421353732877
-1.2500000000000		8.3615651735464
-0.7500000000000		5.7780055267464
-0.2500000000000		3.3400880671501
0.2500000000000		1.9780841695142
0.7500000000000		1.6851615340278
1.2500000000000		1.4666671316570
1.7500000000000		1.0945773434003
2.2500000000000		1.0055871991688
2.7500000000000		1.0000095656111
3.2500000000000		1.0000095656111
3.7500000000000		1.0000095656111


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock/tau_x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		20.0000000000000
-2.7500000000000		20.0000000000000
-2.2500000000000		20.0000000000000
-1.7500000000000		20.0000000000000
-1.2500000000000		20.0000000000000
-0.7500000000000		20.0000000000000
-0.2500000000000		0.0000010000000
0.2500000000000		0.0000010000000
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.1250000000000
-3.2500000000000		20.0000000000000
-2.7500000000000		20.0000000000000
-2.2500000000000		20.0000000000000
-1.7500000000000		20.0000000000000
-1.2500000000000		19.5924574399718
-0.7500000000000		16.8736672462897
-0.2500000000000		3.3054637472605
0.2500000000000		0.2284135664780
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.2500000000000
-3.2500000000000		19.9914851865293
-2.7500000000000		19.9914851865293
-2.2500000000000		19.9914851865293
-1.7500000000000		19.8796605320708
-1.2500000000000		18.7755458638742
-0.7500000000000		14.4380310305874
-0.2500000000000		5.7028725918324
0.2500000000000		1.1815936365921
0.7500000000000		0.0307612572297
1.2500000000000		0.0000508254918
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.3750000000000
-3.2500000000000		19.9524609335772
-2.7500000000000		19.9524609335772
-2.2500000000000		19.9524609335772
-1.7500000000000		19.6059608824670
-1.2500000000000		17.7219152542125
-0.7500000000000		12.8232356915731
-0.2500000000000		7.1871280440655
0.2500000000000		2.4331617219516
0.7500000000000		0.2756022248849
1.2500000000000		0.0033328397719
1.7500000000000		0.0000018435838
2.2500000000000		0.0000010000043
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.5000000000000
-3.2500000000000		19.8533887544074
-2.7500000000000		19.8533887544074
-2.2500000000000		19.8533887544074
-1.7500000000000		19.1603382996047
-1.2500000000000		16.5442077523304
-0.7500000000000		11.7378702204173
-0.2500000000000		8.0669093015112
0.2500000000000		3.7213839454424
0.7500000000000		0.8900122189941
1.2500000000000		0.0399072571355
1.7500000000000		0.0001195137856
2.2500000000000		0.0000010056705
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.6250000000000
-3.2500000000000		19.6684089525428
-2.7500000000000		19.6684089525428
-2.2500000000000		19.6684089525428
-1.7500000000000		18.5509940833825
-1.2500000000000		15.3569998578625
-0.7500000000000		10.9314767959017
-0.2500000000000		8.6086568884604
0.2500000000000		4.8453457971935
0.7500000000000		1.8704666276520
1.2500000000000		0.2130382752179
1.7500000000000		0.0027915014247
2.2500000000000		0.0000025996228
2.7500000000000		0.0000010000165
3.2500000000000		0.0000010000165
3.7500000000000		0.0000010000165


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock/vel_0__3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0000000000000
0.4330127018922		0.0000000000000
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.1250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0028394036539
0.4330127018922		0.0827871989071
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.2500000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0108422911233
0.4330127018922		0.2220852364361
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.3750000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000261948990
-0.4330127018922		0.0239625051480
0.4330127018922		0.2930359644813
1.2990381056767		0.0000165764954
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.5000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000156541
-1.2990381056767		0.0001445342368
-0.4330127018922		0.0413544395337
0.4330127018922		0.3306587129665
1.2990381056767		0.0005634417757
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.6250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000002839425
-1.2990381056767		0.0004725484797
-0.4330127018922		0.0622143797681
0.4330127018922		0.3506970756275
1.2990381056767		0.0059390821951
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock/vel_0__y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0028394036539
-0.7500000000000		0.0393910131051
-0.2500000000000		0.2222131435548
0.2500000000000		0.0827871989071
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0000609798597
-2.7500000000000		0.0000609798597
-2.2500000000000		0.0000609798597
-1.7500000000000		0.0010457815264
-1.2500000000000		0.0108422911233
-0.7500000000000		0.0766051021811
-0.2500000000000		0.2655218058704
0.2500000000000		0.2220852364361
0.7500000000000		0.0298784414659
1.2500000000000		0.0002537047083
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0004069298356
-2.7500000000000		0.0004069298356
-2.2500000000000		0.0004069298356
-1.7500000000000		0.0036999871423
-1.2500000000000		0.0239617978218
-0.7500000000000		0.1150321685150
-0.2500000000000		0.2879257236229
0.2500000000000		0.2930359644813
0.7500000000000		0.1363424514208
1.2500000000000		0.0060310496668
1.7500000000000		0.0000166216265
2.2500000000000		0.0000000009137
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.5000000000000
-3.2500000000000		0.0013660387355
-2.7500000000000		0.0013660387355
-2.2500000000000		0.0013660387355
-1.7500000000000		0.0085433072110
-1.2500000000000		0.0413638117178
-0.7500000000000		0.1502986303142
-0.2500000000000		0.3040348560360
0.2500000000000		0.3306587129665
0.7500000000000		0.2397364334182
1.2500000000000		0.0409055590989
1.7500000000000		0.0005653210676
2.2500000000000		0.0000005108065
2.7500000000000		0.0000000000063
3.2500000000000		0.0000000000063
3.7500000000000		0.0000000000063


"Time = 0.6250000000000
-3.2500000000000		0.0032947154800
-2.7500000000000		0.0032947154800
-2.2500000000000		0.0032947154800
-1.7500000000000		0.0158828388082
-1.2500000000000		0.0622229511260
-0.7500000000000		0.1794569588857
-0.2500000000000		0.3167625073164
0.2500000000000		0.3506970756275
0.7500000000000		0.3079903389180
1.2500000000000		0.1238352473730
1.7500000000000		0.0059601109288
2.2500000000000		0.0000272621709
2.7500000000000		0.0000000035043
3.2500000000000		0.0000000035043
3.7500000000000		0.0000000035043


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock/w_lorentz_z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		1.0000000000000
-2.7500000000000		1.0000000000000
-2.2500000000000		1.0000000000000
-1.7500000000000		1.0000000000000
-1.2500000000000		1.0000000000000
-0.7500000000000		1.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		1.0000000000000
-2.7500000000000		1.0000000000000
-2.2500000000000		1.0000000000000
-1.7500000000000		1.0000000000000
-1.2500000000000		1.0000120935390
-0.7500000000000		1.0023356352497
-0.2500000000000		1.0834649798901
0.2500000000000		1.0104418821435
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		1.0000000055758
-2.7500000000000		1.0000000055758
-2.2500000000000		1.0000000055758
-1.7500000000000		1.0000016404925
-1.2500000000000		1.0001763795689
-0.7500000000000		1.0089204706896
-0.2500000000000		1.1261614650252
0.2500000000000		1.0833565771754
0.7500000000000		1.0013417776241
1.2500000000000		1.0000000965491
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		1.0000002229230
-2.7500000000000		1.0000002229230
-2.2500000000000		1.0000002229230
-1.7500000000000		1.0000205823821
-1.2500000000000		1.0008624524727
-0.7500000000000		1.0204596590120
-0.2500000000000		1.1537039313872
0.2500000000000		1.1606038595432
0.7500000000000		1.0291071444177
1.2500000000000		1.0000545661973
1.7500000000000		1.0000000004137
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.5000000000000
-3.2500000000000		1.0000024093495
-2.7500000000000		1.0000024093495
-2.2500000000000		1.0000024093495
-1.7500000000000		1.0001098590963
-1.2500000000000		1.0025767020654
-0.7500000000000		1.0357099616711
-0.2500000000000		1.1763166260704
0.2500000000000		1.2198801317171
0.7500000000000		1.0992472470344
1.2500000000000		1.0025197196337
1.7500000000000		1.0000004784545
2.2500000000000		1.0000000000004
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.6250000000000
-3.2500000000000		1.0000136415475
-2.7500000000000		1.0000136415475
-2.2500000000000		1.0000136415475
-1.7500000000000		1.0003799663629
-1.2500000000000		1.0058619843549
-0.7500000000000		1.0521164695722
-0.2500000000000		1.1960950442919
0.2500000000000		1.2588482631315
0.7500000000000		1.1822761430412
1.2500000000000		1.0238346255883
1.7500000000000		1.0000531932886
2.2500000000000		1.0000000011124
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_mp5/dens_x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.9244713716256
-0.7500000000000		8.3102138688028
-0.2500000000000		2.4937524855132
0.2500000000000		1.2715622740584
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9954015429531
-2.7500000000000		9.9954015429531
-2.2500000000000		9.9954015429531
-1.7500000000000		9.9954015429531
-1.2500000000000		9.8338871791573
-0.7500000000000		7.4227051804510
-0.2500000000000		3.1674278232280
0.2500000000000		1.5505869867263
0.7500000000000		1.0268452240600
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9908798072334
-2.7500000000000		9.9908798072334
-2.2500000000000		9.9908798072334
-1.7500000000000		9.9908798072334
-1.2500000000000		9.5738808077196
-0.7500000000000		6.7158529861146
-0.2500000000000		3.6071220418717
0.2500000000000		1.9485595295026
0.7500000000000		1.1671925952506
1.2500000000000		1.0000035256330
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000154
2.7500000000000		1.0000000000154
3.2500000000000		1.0000000000154
3.7500000000000		1.0000000000154


"Time = 0.5000000000000
-3.2500000000000		9.9906279715621
-2.7500000000000		9.9906279715621
-2.2500000000000		9.9906279715621
-1.7500000000000		9.9906279715621
-1.2500000000000		9.1175061500497
-0.7500000000000		6.1896084670521
-0.2500000000000		3.7943042014997
0.2500000000000		2.4888213797410
0.7500000000000		1.4349268300213
1.2500000000000		1.0000275589092
1.7500000000000		1.0000000018015
2.2500000000000		1.0000000583652
2.7500000000000		1.0000000583652
3.2500000000000		1.0000000583652
3.7500000000000		1.0000000583652


"Time = 0.6250000000000
-3.2500000000000		9.9322727214985
-2.7500000000000		9.9322727214985
-2.2500000000000		9.9322727214985
-1.7500000000000		9.9322727214985
-1.2500000000000		8.5622081456522
-0.7500000000000		5.8217647941442
-0.2500000000000		3.8323526706432
0.2500000000000		3.0114255777925
0.7500000000000		1.8582112496857
1.2500000000000		1.0436890569556
1.7500000000000		1.0000000026253
2.2500000000000		1.0000007237014
2.7500000000000		1.0000007237014
3.2500000000000		1.0000007237014
3.7500000000000		1.0000007237014


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_mp5/dens_y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.9244713716256
-0.7500000000000		8.3102138688028
-0.2500000000000		2.4937524855132
0.2500000000000		1.2715622740584
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9954015429531
-2.7500000000000		9.9954015429531
-2.2500000000000		9.9954015429531
-1.7500000000000		9.9954015429531
-1.2500000000000		9.8338871791573
-0.7500000000000		7.4227051804510
-0.2500000000000		3.1674278232280
0.2500000000000		1.5505869867263
0.7500000000000		1.0268452240600
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9908798072334
-2.7500000000000		9.9908798072334
-2.2500000000000		9.9908798072334
-1.7500000000000		9.9908798072334
-1.2500000000000		9.5738808077196
-0.7500000000000		6.7158529861146
-0.2500000000000		3.6071220418717
0.2500000000000		1.9485595295026
0.7500000000000		1.1671925952506
1.2500000000000		1.0000035256330
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000154
2.7500000000000		1.0000000000154
3.2500000000000		1.0000000000154
3.7500000000000		1.0000000000154


"Time = 0.5000000000000
-3.2500000000000		9.9906279715621
-2.7500000000000		9.9906279715621
-2.2500000000000		9.9906279715621
-1.7500000000000		9.9906279715621
-1.2500000000000		9.1175061500497
-0.7500000000000		6.1896084670521
-0.2500000000000		3.7943042014997
0.2500000000000		2.4888213797410
0.7500000000000		1.4349268300213
1.2500000000000		1.0000275589092
1.7500000000000		1.0000000018015
2.2500000000000		1.0000000583652
2.7500000000000		1.0000000583652
3.2500000000000		1.0000000583652
3.7500000000000		1.0000000583652


"Time = 0.6250000000000
-3.2500000000000		9.9322727214985
-2.7500000000000		9.9322727214985
-2.2500000000000		9.9322727214985
-1.7500000000000		9.9322727214985
-1.2500000000000		8.5622081456522
-0.7500000000000		5.8217647941442
-0.2500000000000		3.8323526706432
0.2500000000000		3.0114255777925
0.7500000000000		1.8582112496857
1.2500000000000		1.0436890569556
1.7500000000000		1.0000000026253
2.2500000000000		1.0000007237014
2.7500000000000		1.0000007237014
3.2500000000000		1.0000007237014
3.7500000000000		1.0000007237014


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_mp5/press_3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333333333332
-1.2990381056767		13.3333333333332
-0.4330127018922		13.3333333333332
0.4330127018922		0.0000006666667
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.1250000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333333333332
-1.2990381056767		13.3333333333332
-0.4330127018922		13.1613233730702
0.4330127018922		0.0945424733898
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.2500000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333333333332
-1.2990381056767		13.3333333333332
-0.4330127018922		12.9733397817394
0.4330127018922		0.2691164206958
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.3750000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333333333332
-1.2990381056767		13.3317144253567
-0.4330127018922		12.4102333708118
0.4330127018922		0.5305020739511
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.5000000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333247412021
-1.2990381056767		13.3290271113702
-0.4330127018922		11.4122844199047
0.4330127018922		0.8600909146654
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.6250000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333241348083
-1.2990381056767		13.3274139588606
-0.4330127018922		10.1722973501362
0.4330127018922		1.1752971158926
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_mp5/rho_x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.9244213680815
-0.7500000000000		8.2909380583203
-0.2500000000000		2.2785750121093
0.2500000000000		1.2625749174581
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9954012492802
-2.7500000000000		9.9954012492802
-2.2500000000000		9.9954012492802
-1.7500000000000		9.9954012492802
-1.2500000000000		9.8335634937380
-0.7500000000000		7.3432952335580
-0.2500000000000		2.6752452577293
0.2500000000000		1.4607605318550
0.7500000000000		1.0268422709817
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9908785628336
-2.7500000000000		9.9908785628336
-2.2500000000000		9.9908785628336
-1.7500000000000		9.9908785628336
-1.2500000000000		9.5704308544790
-0.7500000000000		6.5378184173966
-0.2500000000000		2.8875719792386
0.2500000000000		1.6752423795127
0.7500000000000		1.1658631279471
1.2500000000000		1.0000035256330
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000154
2.7500000000000		1.0000000000154
3.2500000000000		1.0000000000154
3.7500000000000		1.0000000000154


"Time = 0.5000000000000
-3.2500000000000		9.9906260362117
-2.7500000000000		9.9906260362117
-2.2500000000000		9.9906260362117
-1.7500000000000		9.9906260362117
-1.2500000000000		9.0994625036571
-0.7500000000000		5.8990339235016
-0.2500000000000		2.9394173359273
0.2500000000000		1.9406655673610
0.7500000000000		1.4103042041101
1.2500000000000		1.0000275589092
1.7500000000000		1.0000000018015
2.2500000000000		1.0000000583652
2.7500000000000		1.0000000583652
3.2500000000000		1.0000000583652
3.7500000000000		1.0000000583652


"Time = 0.6250000000000
-3.2500000000000		9.9322068103349
-2.7500000000000		9.9322068103349
-2.2500000000000		9.9322068103349
-1.7500000000000		9.9322068103349
-1.2500000000000		8.5083223630539
-0.7500000000000		5.4202439261821
-0.2500000000000		2.9377366697300
0.2500000000000		2.1768630773328
0.7500000000000		1.7271026449764
1.2500000000000		1.0436776239654
1.7500000000000		1.0000000026253
2.2500000000000		1.0000007237014
2.7500000000000		1.0000007237014
3.2500000000000		1.0000007237014
3.7500000000000		1.0000007237014


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_mp5/scon_1__3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0000000000000
0.4330127018922		0.0000000000000
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.1250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0784928242714
0.4330127018922		0.1041778550848
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.2500000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.1916389046632
0.4330127018922		0.4655466127613
1.2990381056767		-0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.3750000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0009629146832
-0.4330127018922		0.6282360529843
0.4330127018922		1.1974335179142
1.2990381056767		-0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.5000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000039994165
-1.2990381056767		0.0031390704571
-0.4330127018922		1.3869711810109
0.4330127018922		2.4320837751956
1.2990381056767		0.0000000000006
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.6250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000055355601
-1.2990381056767		0.0044110157774
-0.4330127018922		2.2604165187277
0.4330127018922		3.9052191141530
1.2990381056767		0.0000000000014
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_mp5/vel_0__x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0018327385944
-0.7500000000000		0.0393009101190
-0.2500000000000		0.2346116361407
0.2500000000000		0.0685224348516
0.7500000000000		-0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0001365631380
-2.7500000000000		0.0001365631380
-2.2500000000000		0.0001365631380
-1.7500000000000		0.0001365631380
-1.2500000000000		0.0045761603184
-0.7500000000000		0.0841924718714
-0.2500000000000		0.3091047983973
0.2500000000000		0.1936537032483
0.7500000000000		0.0013842326204
1.2500000000000		-0.0000000000000
1.7500000000000		-0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0002619779274
-2.7500000000000		0.0002619779274
-2.2500000000000		0.0002619779274
-1.7500000000000		0.0002619779274
-1.2500000000000		0.0156574102922
-0.7500000000000		0.1318750071997
-0.2500000000000		0.3460143427798
0.2500000000000		0.2948773132443
0.7500000000000		0.0275140530342
1.2500000000000		0.0000000013058
1.7500000000000		-0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.5000000000000
-3.2500000000000		0.0002979241347
-2.7500000000000		0.0002979241347
-2.2500000000000		0.0002979241347
-1.7500000000000		0.0002979241347
-1.2500000000000		0.0368839580559
-0.7500000000000		0.1746854306748
-0.2500000000000		0.3650477286413
0.2500000000000		0.3614717558386
0.7500000000000		0.1066068743196
1.2500000000000		0.0000000101180
1.7500000000000		0.0000000000006
2.2500000000000		-0.0000000000000
2.7500000000000		-0.0000000000000
3.2500000000000		-0.0000000000000
3.7500000000000		-0.0000000000000


"Time = 0.6250000000000
-3.2500000000000		0.0023617255802
-2.7500000000000		0.0023617255802
-2.2500000000000		0.0023617255802
-1.7500000000000		0.0023617255802
-1.2500000000000		0.0662509250890
-0.7500000000000		0.2107940562756
-0.2500000000000		0.3706827252195
0.2500000000000		0.3989410591628
0.7500000000000		0.2133881090057
1.2500000000000		0.0029345171797
1.7500000000000		0.0000000000013
2.2500000000000		-0.0000000000000
2.7500000000000		-0.0000000000000
3.2500000000000		-0.0000000000000
3.7500000000000		-0.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_mp5/vel_1__3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0000000000000
0.4330127018922		0.0000000000000
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.1250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0018327385944
0.4330127018922		0.0685224348516
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.2500000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0045332278777
0.4330127018922		0.1936537032483
1.2990381056767		-0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.3750000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000222235574
-0.4330127018922		0.0154645786621
0.4330127018922		0.2948773132443
1.2990381056767		-0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.5000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000922943
-1.2990381056767		0.0000724613293
-0.4330127018922		0.0367189471619
0.4330127018922		0.3614717558386
1.2990381056767		0.0000000000006
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.6250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000001277438
-1.2990381056767		0.0001018337061
-0.4330127018922		0.0658036468997
0.4330127018922		0.3989410591628
1.2990381056767		0.0000000000014
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_mp5/w_lorentz_3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		1.0000000000000
-4.7631397208144		1.0000000000000
-3.8971143170300		1.0000000000000
-3.0310889132455		1.0000000000000
-2.1650635094611		1.0000000000000
-1.2990381056767		1.0000000000000
-0.4330127018922		1.0000000000000
0.4330127018922		1.0000000000000
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.1250000000000
-5.6291651245989		1.0000000000000
-4.7631397208144		1.0000000000000
-3.8971143170300		1.0000000000000
-3.0310889132455		1.0000000000000
-2.1650635094611		1.0000000000000
-1.2990381056767		1.0000000000000
-0.4330127018922		1.0000050384342
0.4330127018922		1.0071182758948
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.2500000000000
-5.6291651245989		1.0000000000000
-4.7631397208144		1.0000000000000
-3.8971143170300		1.0000000000000
-3.0310889132455		1.0000000000000
-2.1650635094611		1.0000000000000
-1.2990381056767		1.0000000000000
-0.4330127018922		1.0000308266579
0.4330127018922		1.0614929366672
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.3750000000000
-5.6291651245989		1.0000000000000
-4.7631397208144		1.0000000000000
-3.8971143170300		1.0000000000000
-3.0310889132455		1.0000000000000
-2.1650635094611		1.0000000000000
-1.2990381056767		1.0000000007408
-0.4330127018922		1.0003589229359
0.4330127018922		1.1631508092993
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.5000000000000
-5.6291651245989		1.0000000000000
-4.7631397208144		1.0000000000000
-3.8971143170300		1.0000000000000
-3.0310889132455		1.0000000000000
-2.1650635094611		1.0000000000000
-1.2990381056767		1.0000000078760
-0.4330127018922		1.0020285776585
0.4330127018922		1.2824576380388
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.6250000000000
-5.6291651245989		1.0000000000000
-4.7631397208144		1.0000000000000
-3.8971143170300		1.0000000000000
-3.0310889132455		1.0000000000000
-2.1650635094611		1.0000000000000
-1.2990381056767		1.0000000155552
-0.4330127018922		1.0065591538761
0.4330127018922		1.3833784996171
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/GRHydro_test_shock_ppm.par <==
!DESC "Diagonal shocktube, RK2, Roe, PPM, Ideal Gas"

ActiveThorns = "pugh pughreduce pughslab localreduce ADMMacros"

cactus::cctk_itlast 			= 	5

driver::ghost_size			=	3
driver::global_nx 			= 	15
driver::global_ny 			= 	15
driver::global_nz 			= 	15

ActiveThorns = "coordbase symbase cartgrid3d boundary"

grid::type 				= 	"BySpacing"
grid::domain 				= 	"full"
grid::dxyz 				= 	0.5

ActiveThorns = "time"

time::dtfac 				= 	0.25

ActiveThorns = "ioutil ioascii iobasic"

IO::out_fileinfo="none"
IO::out_dir 				= 	"GRHydro_test_shock_ppm"

IOBasic::outInfo_every 			= 	1
IOBasic::outInfo_vars 			= 	"HydroBase::rho"

IOASCII::out1D_every 			= 	1
IOASCII::out1D_vars 			= 	"hydrobase::w_lorentz hydrobase::rho hydrobase::press hydrobase::eps HydroBase::vel GRHydro::dens GRHydro::tau GRHydro::scon"

ActiveThorns = "nanchecker mol"

methodoflines::ode_method 		= 	"rk2"
methodoflines::mol_intermediate_steps	=	2

ActiveThorns = "ADMBase StaticConformal SpaceMask CoordGauge ADMCoupling Tmunubase"

TmunuBase::stress_energy_storage	=	yes
TmunuBase::stress_energy_at_RHS		=	yes
TmunuBase::timelevels			=	1
TmunuBase::prolongation_type		=	none

ADMBase::evolution_method		=	"none"
ADMBase::initial_shift			=	"zero"
ADMBase::metric_type			= 	"physical"
SpaceMask::use_mask = "yes"

ActiveThorns = "hydrobase grhydro initbase eos_omni"

hydrobase::timelevels			= 2
hydrobase::evolution_method       = "GRHydro"

GRHydro::riemann_solver			=	"Roe"
GRHydro::GRHydro_eos_type			=	"General"
GRHydro::GRHydro_eos_table		=	"Ideal_Fluid"
GRHydro::GRHydro_stencil			=	3
GRHydro::recon_method			=	"ppm"
GRHydro::bound				=	"flat"

eos_omni::poly_gamma                    = 2.0
eos_omni::poly_k                        = 80.0
eos_omni::gl_gamma                      = 1.66666666666666
eos_omni::gl_k                          = 80.0

ActiveThorns = "grhydro_initdata"

hydrobase::initial_hydro	=	"shocktube"
grhydro_initdata::shocktube_type	=	"diagshock"
grhydro_initdata::shock_case		=	"Simple"


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/dens_3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		10.0000000000000
-1.2990381056767		10.0000000000000
-0.4330127018922		10.0000000000000
0.4330127018922		1.0000000000000
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.1250000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		10.0000000000000
-1.2990381056767		10.0000000000000
-0.4330127018922		9.9412506638873
0.4330127018922		1.2194853162170
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.2500000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		10.0000000000000
-1.2990381056767		10.0000000000000
-0.4330127018922		9.8144588152752
0.4330127018922		1.5624065200853
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.3750000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		10.0000000000000
-1.2990381056767		9.9999677826294
-0.4330127018922		9.5423328787371
0.4330127018922		1.9807510652478
1.2990381056767		1.0000675868096
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.5000000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		9.9999999990912
-1.2990381056767		9.9998303100036
-0.4330127018922		9.0959373624892
0.4330127018922		2.3776570111003
1.2990381056767		1.0009409619908
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.6250000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		9.9999999831760
-1.2990381056767		9.9993773851099
-0.4330127018922		8.5449910291096
0.4330127018922		2.6491905427208
1.2990381056767		1.0054232900819
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/dens_y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.9412506638873
-0.7500000000000		8.2913397194373
-0.2500000000000		2.5479243004584
0.2500000000000		1.2194853162170
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9927455053172
-2.7500000000000		9.9927455053172
-2.2500000000000		9.9927455053172
-1.7500000000000		9.9927455053172
-1.2500000000000		9.8125626222181
-0.7500000000000		7.4643747109893
-0.2500000000000		3.1113539265038
0.2500000000000		1.5624065200853
0.7500000000000		1.0576216471430
1.2500000000000		1.0026065782763
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9747141991342
-2.7500000000000		9.9747141991342
-2.2500000000000		9.9747141991342
-1.7500000000000		9.9747141991342
-1.2500000000000		9.5412767505342
-0.7500000000000		6.7102241782812
-0.2500000000000		3.5957052568509
0.2500000000000		1.9807510652478
0.7500000000000		1.1952425850166
1.2500000000000		1.0146405346365
1.7500000000000		1.0003091869333
2.2500000000000		1.0000000495226
2.7500000000000		1.0000000495226
3.2500000000000		1.0000000495226
3.7500000000000		1.0000000495226


"Time = 0.5000000000000
-3.2500000000000		9.9313997959462
-2.7500000000000		9.9313997959462
-2.2500000000000		9.9313997959462
-1.7500000000000		9.9313997959462
-1.2500000000000		9.0982962227725
-0.7500000000000		6.0729653742088
-0.2500000000000		3.9801987571555
0.2500000000000		2.3776570111003
0.7500000000000		1.5117432183782
1.2500000000000		1.0514046052589
1.7500000000000		1.0021473919694
2.2500000000000		1.0000040357932
2.7500000000000		1.0000040357932
3.2500000000000		1.0000040357932
3.7500000000000		1.0000040357932


"Time = 0.6250000000000
-3.2500000000000		9.8452512386858
-2.7500000000000		9.8452512386858
-2.2500000000000		9.8452512386858
-1.7500000000000		9.8452512386858
-1.2500000000000		8.5754963139137
-0.7500000000000		5.5751523979168
-0.2500000000000		4.2474626665284
0.2500000000000		2.6491905427208
0.7500000000000		2.0185595790114
1.2500000000000		1.1614751680110
1.7500000000000		1.0080988572561
2.2500000000000		1.0000895153348
2.7500000000000		1.0000895153348
3.2500000000000		1.0000895153348
3.7500000000000		1.0000895153348


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/dens_z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.9412506638873
-0.7500000000000		8.2913397194373
-0.2500000000000		2.5479243004584
0.2500000000000		1.2194853162170
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9927455053172
-2.7500000000000		9.9927455053172
-2.2500000000000		9.9927455053172
-1.7500000000000		9.9927455053172
-1.2500000000000		9.8125626222181
-0.7500000000000		7.4643747109893
-0.2500000000000		3.1113539265038
0.2500000000000		1.5624065200853
0.7500000000000		1.0576216471430
1.2500000000000		1.0026065782763
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9747141991342
-2.7500000000000		9.9747141991342
-2.2500000000000		9.9747141991342
-1.7500000000000		9.9747141991342
-1.2500000000000		9.5412767505342
-0.7500000000000		6.7102241782812
-0.2500000000000		3.5957052568509
0.2500000000000		1.9807510652478
0.7500000000000		1.1952425850166
1.2500000000000		1.0146405346366
1.7500000000000		1.0003091869332
2.2500000000000		1.0000000495226
2.7500000000000		1.0000000495226
3.2500000000000		1.0000000495226
3.7500000000000		1.0000000495226


"Time = 0.5000000000000
-3.2500000000000		9.9313997959462
-2.7500000000000		9.9313997959462
-2.2500000000000		9.9313997959462
-1.7500000000000		9.9313997959462
-1.2500000000000		9.0982962227725
-0.7500000000000		6.0729653742088
-0.2500000000000		3.9801987571555
0.2500000000000		2.3776570111003
0.7500000000000		1.5117432183782
1.2500000000000		1.0514046052589
1.7500000000000		1.0021473919694
2.2500000000000		1.0000040357932
2.7500000000000		1.0000040357932
3.2500000000000		1.0000040357932
3.7500000000000		1.0000040357932


"Time = 0.6250000000000
-3.2500000000000		9.8452512386858
-2.7500000000000		9.8452512386858
-2.2500000000000		9.8452512386858
-1.7500000000000		9.8452512386858
-1.2500000000000		8.5754963139137
-0.7500000000000		5.5751523979168
-0.2500000000000		4.2474626665284
0.2500000000000		2.6491905427208
0.7500000000000		2.0185595790114
1.2500000000000		1.1614751680110
1.7500000000000		1.0080988572562
2.2500000000000		1.0000895153347
2.7500000000000		1.0000895153347
3.2500000000000		1.0000895153347
3.7500000000000		1.0000895153347


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/eps_3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		2.0000000000000
-4.7631397208144		2.0000000000000
-3.8971143170300		2.0000000000000
-3.0310889132455		2.0000000000000
-2.1650635094611		2.0000000000000
-1.2990381056767		2.0000000000000
-0.4330127018922		2.0000000000000
0.4330127018922		0.0000010000000
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.1250000000000
-5.6291651245989		2.0000000000000
-4.7631397208144		2.0000000000000
-3.8971143170300		2.0000000000000
-3.0310889132455		2.0000000000000
-2.1650635094611		2.0000000000000
-1.2990381056767		2.0000000000000
-0.4330127018922		1.9916888180171
0.4330127018922		0.0782037390355
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.2500000000000
-5.6291651245989		2.0000000000000
-4.7631397208144		2.0000000000000
-3.8971143170300		2.0000000000000
-3.0310889132455		2.0000000000000
-2.1650635094611		2.0000000000000
-1.2990381056767		2.0000000000000
-0.4330127018922		1.9752018255915
0.4330127018922		0.2702327687875
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.3750000000000
-5.6291651245989		2.0000000000000
-4.7631397208144		2.0000000000000
-3.8971143170300		2.0000000000000
-3.0310889132455		2.0000000000000
-2.1650635094611		2.0000000000000
-1.2990381056767		1.9999957044002
-0.4330127018922		1.9409634230028
0.4330127018922		0.4650392002076
1.2990381056767		0.0000010000742
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.5000000000000
-5.6291651245989		2.0000000000000
-4.7631397208144		2.0000000000000
-3.8971143170300		2.0000000000000
-3.0310889132455		2.0000000000000
-2.1650635094611		1.9999999998788
-1.2990381056767		1.9999773754983
-0.4330127018922		1.8855499013298
0.4330127018922		0.6724388964747
1.2990381056767		0.0000010115719
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.6250000000000
-5.6291651245989		2.0000000000000
-4.7631397208144		2.0000000000000
-3.8971143170300		2.0000000000000
-3.0310889132455		2.0000000000000
-2.1650635094611		1.9999999977568
-1.2990381056767		1.9999169929195
-0.4330127018922		1.8145495211206
0.4330127018922		0.8695380988576
1.2990381056767		0.0000020445545
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/eps_x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		2.0000000000000
-2.7500000000000		2.0000000000000
-2.2500000000000		2.0000000000000
-1.7500000000000		2.0000000000000
-1.2500000000000		2.0000000000000
-0.7500000000000		2.0000000000000
-0.2500000000000		0.0000010000000
0.2500000000000		0.0000010000000
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.1250000000000
-3.2500000000000		2.0000000000000
-2.7500000000000		2.0000000000000
-2.2500000000000		2.0000000000000
-1.7500000000000		2.0000000000000
-1.2500000000000		1.9916888180171
-0.7500000000000		2.0009523386662
-0.2500000000000		1.0137415885522
0.2500000000000		0.0782037390355
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.2500000000000
-3.2500000000000		1.9990361298496
-2.7500000000000		1.9990361298496
-2.2500000000000		1.9990361298496
-1.7500000000000		1.9990361298496
-1.2500000000000		1.9749726373822
-0.7500000000000		1.8559294962209
-0.2500000000000		1.1988289328178
0.2500000000000		0.2702327687875
0.7500000000000		0.0017787616487
1.2500000000000		0.0000016747757
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.3750000000000
-3.2500000000000		1.9966434533226
-2.7500000000000		1.9966434533226
-2.2500000000000		1.9966434533226
-1.7500000000000		1.9966434533226
-1.2500000000000		1.9407963531085
-0.7500000000000		1.6854982094578
-0.2500000000000		1.2676348214800
0.2500000000000		0.4650392002076
0.7500000000000		0.0196893199173
1.2500000000000		0.0000209902951
1.7500000000000		0.0000010013714
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.5000000000000
-3.2500000000000		1.9909249880664
-2.7500000000000		1.9909249880664
-2.2500000000000		1.9909249880664
-1.7500000000000		1.9909249880664
-1.2500000000000		1.8855078576724
-0.7500000000000		1.5149681817562
-0.2500000000000		1.2789902535001
0.2500000000000		0.6724388964747
0.7500000000000		0.1109486427847
1.2500000000000		0.0004508235735
1.7500000000000		0.0000010846062
2.2500000000000		0.0000010000028
2.7500000000000		0.0000010000028
3.2500000000000		0.0000010000028
3.7500000000000		0.0000010000028


"Time = 0.6250000000000
-3.2500000000000		1.9796191401910
-2.7500000000000		1.9796191401910
-2.2500000000000		1.9796191401910
-1.7500000000000		1.9796191401910
-1.2500000000000		1.8162128907284
-0.7500000000000		1.3653111201225
-0.2500000000000		1.2540123885411
0.2500000000000		0.8695380988576
0.7500000000000		0.2840117744433
1.2500000000000		0.0063563564747
1.7500000000000		0.0000033179397
2.2500000000000		0.0000010001232
2.7500000000000		0.0000010001232
3.2500000000000		0.0000010001232
3.7500000000000		0.0000010001232


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/eps_y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		2.0000000000000
-2.7500000000000		2.0000000000000
-2.2500000000000		2.0000000000000
-1.7500000000000		2.0000000000000
-1.2500000000000		2.0000000000000
-0.7500000000000		2.0000000000000
-0.2500000000000		0.0000010000000
0.2500000000000		0.0000010000000
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.1250000000000
-3.2500000000000		2.0000000000000
-2.7500000000000		2.0000000000000
-2.2500000000000		2.0000000000000
-1.7500000000000		2.0000000000000
-1.2500000000000		1.9916888180171
-0.7500000000000		2.0009523386662
-0.2500000000000		1.0137415885522
0.2500000000000		0.0782037390355
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.2500000000000
-3.2500000000000		1.9990361298496
-2.7500000000000		1.9990361298496
-2.2500000000000		1.9990361298496
-1.7500000000000		1.9990361298496
-1.2500000000000		1.9749726373822
-0.7500000000000		1.8559294962209
-0.2500000000000		1.1988289328178
0.2500000000000		0.2702327687875
0.7500000000000		0.0017787616487
1.2500000000000		0.0000016747757
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.3750000000000
-3.2500000000000		1.9966434533226
-2.7500000000000		1.9966434533226
-2.2500000000000		1.9966434533226
-1.7500000000000		1.9966434533226
-1.2500000000000		1.9407963531085
-0.7500000000000		1.6854982094578
-0.2500000000000		1.2676348214800
0.2500000000000		0.4650392002076
0.7500000000000		0.0196893199173
1.2500000000000		0.0000209902951
1.7500000000000		0.0000010013714
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.5000000000000
-3.2500000000000		1.9909249880664
-2.7500000000000		1.9909249880664
-2.2500000000000		1.9909249880664
-1.7500000000000		1.9909249880664
-1.2500000000000		1.8855078576724
-0.7500000000000		1.5149681817562
-0.2500000000000		1.2789902535001
0.2500000000000		0.6724388964747
0.7500000000000		0.1109486427847
1.2500000000000		0.0004508235735
1.7500000000000		0.0000010846062
2.2500000000000		0.0000010000028
2.7500000000000		0.0000010000028
3.2500000000000		0.0000010000028
3.7500000000000		0.0000010000028


"Time = 0.6250000000000
-3.2500000000000		1.9796191401910
-2.7500000000000		1.9796191401910
-2.2500000000000		1.9796191401910
-1.7500000000000		1.9796191401910
-1.2500000000000		1.8162128907284
-0.7500000000000		1.3653111201225
-0.2500000000000		1.2540123885411
0.2500000000000		0.8695380988576
0.7500000000000		0.2840117744433
1.2500000000000		0.0063563564747
1.7500000000000		0.0000033179397
2.2500000000000		0.0000010001232
2.7500000000000		0.0000010001232
3.2500000000000		0.0000010001232
3.7500000000000		0.0000010001232


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/press_3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333333333332
-1.2990381056767		13.3333333333332
-0.4330127018922		13.3333333333332
0.4330127018922		0.0000006666667
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.1250000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333333333332
-1.2990381056767		13.3333333333332
-0.4330127018922		13.1998792656145
0.4330127018922		0.0632895568195
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.2500000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333333333332
-1.2990381056767		13.3333333333332
-0.4330127018922		12.9230387495845
0.4330127018922		0.2655948913422
1.2990381056767		0.0000006666667
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.3750000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333333333332
-1.2990381056767		13.3332617395810
-0.4330127018922		12.3424954992881
0.4330127018922		0.5288815684237
1.2990381056767		0.0000006667612
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.5000000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333333313137
-1.2990381056767		13.3329562519364
-0.4330127018922		11.4113963756958
0.4330127018922		0.8419797381986
1.2990381056767		0.0000006750158
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


"Time = 0.6250000000000
-5.6291651245989		13.3333333333332
-4.7631397208144		13.3333333333332
-3.8971143170300		13.3333333333332
-3.0310889132455		13.3333333333332
-2.1650635094611		13.3333332959466
-1.2990381056767		13.3319498247422
-0.4330127018922		10.2658709852861
0.4330127018922		1.1477188005535
1.2990381056767		0.0000013704285
2.1650635094611		0.0000006666667
3.0310889132455		0.0000006666667
3.8971143170300		0.0000006666667
4.7631397208144		0.0000006666667
5.6291651245989		0.0000006666667
6.4951905283833		0.0000006666667


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/press_y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		13.3333333333332
-2.7500000000000		13.3333333333332
-2.2500000000000		13.3333333333332
-1.7500000000000		13.3333333333332
-1.2500000000000		13.3333333333332
-0.7500000000000		13.3333333333332
-0.2500000000000		0.0000006666667
0.2500000000000		0.0000006666667
0.7500000000000		0.0000006666667
1.2500000000000		0.0000006666667
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.1250000000000
-3.2500000000000		13.3333333333332
-2.7500000000000		13.3333333333332
-2.2500000000000		13.3333333333332
-1.7500000000000		13.3333333333332
-1.2500000000000		13.1998792656145
-0.7500000000000		11.0347980503818
-0.2500000000000		1.5699427360790
0.2500000000000		0.0632895568195
0.7500000000000		0.0000006666667
1.2500000000000		0.0000006666667
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.2500000000000
-3.2500000000000		13.3172384046731
-2.7500000000000		13.3172384046731
-2.2500000000000		13.3172384046731
-1.7500000000000		13.3172384046731
-1.2500000000000		12.9190254631402
-0.7500000000000		9.1396290082484
-0.2500000000000		2.1037483755571
0.2500000000000		0.2655948913422
0.7500000000000		0.0012541361657
1.2500000000000		0.0000011194274
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.3750000000000
-3.2500000000000		13.2772851495955
-2.7500000000000		13.2772851495955
-2.2500000000000		13.2772851495955
-1.7500000000000		13.2772851495955
-1.2500000000000		12.3399791082225
-0.7500000000000		7.3586251936570
-0.2500000000000		2.4452052254272
0.2500000000000		0.5288815684237
0.7500000000000		0.0156632502462
1.2500000000000		0.0000141984022
1.7500000000000		0.0000006677873
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.5000000000000
-3.2500000000000		13.1816765653351
-2.7500000000000		13.1816765653351
-2.2500000000000		13.1816765653351
-1.7500000000000		13.1816765653351
-1.2500000000000		11.4138781177563
-0.7500000000000		5.8873592477679
-0.2500000000000		2.6519737106950
0.2500000000000		0.8419797381986
0.7500000000000		0.1088731000118
1.2500000000000		0.0003159972517
1.7500000000000		0.0000007246235
2.2500000000000		0.0000006666712
2.7500000000000		0.0000006666712
3.2500000000000		0.0000006666712
3.7500000000000		0.0000006666712


"Time = 0.6250000000000
-3.2500000000000		12.9926699207396
-2.7500000000000		12.9926699207396
-2.2500000000000		12.9926699207396
-1.7500000000000		12.9926699207396
-1.2500000000000		10.3122218567816
-0.7500000000000		4.8009147125545
-0.2500000000000		2.7383003862528
0.2500000000000		1.1477188005535
0.7500000000000		0.3423625606298
1.2500000000000		0.0049202522039
1.7500000000000		0.0000022298742
2.2500000000000		0.0000006668085
2.7500000000000		0.0000006668085
3.2500000000000		0.0000006668085
3.7500000000000		0.0000006668085


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/press_z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		13.3333333333332
-2.7500000000000		13.3333333333332
-2.2500000000000		13.3333333333332
-1.7500000000000		13.3333333333332
-1.2500000000000		13.3333333333332
-0.7500000000000		13.3333333333332
-0.2500000000000		0.0000006666667
0.2500000000000		0.0000006666667
0.7500000000000		0.0000006666667
1.2500000000000		0.0000006666667
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.1250000000000
-3.2500000000000		13.3333333333332
-2.7500000000000		13.3333333333332
-2.2500000000000		13.3333333333332
-1.7500000000000		13.3333333333332
-1.2500000000000		13.1998792656145
-0.7500000000000		11.0347980503818
-0.2500000000000		1.5699427360790
0.2500000000000		0.0632895568195
0.7500000000000		0.0000006666667
1.2500000000000		0.0000006666667
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.2500000000000
-3.2500000000000		13.3172384046731
-2.7500000000000		13.3172384046731
-2.2500000000000		13.3172384046731
-1.7500000000000		13.3172384046731
-1.2500000000000		12.9190254631402
-0.7500000000000		9.1396290082484
-0.2500000000000		2.1037483755571
0.2500000000000		0.2655948913422
0.7500000000000		0.0012541361657
1.2500000000000		0.0000011194274
1.7500000000000		0.0000006666667
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.3750000000000
-3.2500000000000		13.2772851495955
-2.7500000000000		13.2772851495955
-2.2500000000000		13.2772851495955
-1.7500000000000		13.2772851495955
-1.2500000000000		12.3399791082225
-0.7500000000000		7.3586251936570
-0.2500000000000		2.4452052254272
0.2500000000000		0.5288815684237
0.7500000000000		0.0156632502462
1.2500000000000		0.0000141984022
1.7500000000000		0.0000006677873
2.2500000000000		0.0000006666667
2.7500000000000		0.0000006666667
3.2500000000000		0.0000006666667
3.7500000000000		0.0000006666667


"Time = 0.5000000000000
-3.2500000000000		13.1816765653351
-2.7500000000000		13.1816765653351
-2.2500000000000		13.1816765653351
-1.7500000000000		13.1816765653351
-1.2500000000000		11.4138781177563
-0.7500000000000		5.8873592477679
-0.2500000000000		2.6519737106950
0.2500000000000		0.8419797381986
0.7500000000000		0.1088731000118
1.2500000000000		0.0003159972517
1.7500000000000		0.0000007246235
2.2500000000000		0.0000006666712
2.7500000000000		0.0000006666712
3.2500000000000		0.0000006666712
3.7500000000000		0.0000006666712


"Time = 0.6250000000000
-3.2500000000000		12.9926699207396
-2.7500000000000		12.9926699207396
-2.2500000000000		12.9926699207396
-1.7500000000000		12.9926699207396
-1.2500000000000		10.3122218567816
-0.7500000000000		4.8009147125545
-0.2500000000000		2.7383003862528
0.2500000000000		1.1477188005535
0.7500000000000		0.3423625606298
1.2500000000000		0.0049202522039
1.7500000000000		0.0000022298742
2.2500000000000		0.0000006668085
2.7500000000000		0.0000006668085
3.2500000000000		0.0000006668085
3.7500000000000		0.0000006668085


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/rho_3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		10.0000000000000
-1.2990381056767		10.0000000000000
-0.4330127018922		10.0000000000000
0.4330127018922		1.0000000000000
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.1250000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		10.0000000000000
-1.2990381056767		10.0000000000000
-0.4330127018922		9.9412210980502
0.4330127018922		1.2139360138041
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.2500000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		10.0000000000000
-1.2990381056767		10.0000000000000
-0.4330127018922		9.8139632483239
0.4330127018922		1.4742562080859
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.3750000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		10.0000000000000
-1.2990381056767		9.9999677826157
-0.4330127018922		9.5384297455178
0.4330127018922		1.7059257634226
1.2990381056767		1.0000675868096
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.5000000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		9.9999999990912
-1.2990381056767		9.9998303095411
-0.4330127018922		9.0780384817561
0.4330127018922		1.8781923739378
1.2990381056767		1.0009409619894
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.6250000000000
-5.6291651245989		10.0000000000000
-4.7631397208144		10.0000000000000
-3.8971143170300		10.0000000000000
-3.0310889132455		10.0000000000000
-2.1650635094611		9.9999999831760
-1.2990381056767		9.9993773781182
-0.4330127018922		8.4862971766234
0.4330127018922		1.9798766760100
1.2990381056767		1.0054232894169
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/rho_x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.9412210980502
-0.7500000000000		8.2721595890714
-0.2500000000000		2.3229924970148
0.2500000000000		1.2139360138041
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9927446576530
-2.7500000000000		9.9927446576530
-2.2500000000000		9.9927446576530
-1.7500000000000		9.9927446576530
-1.2500000000000		9.8120540142754
-0.7500000000000		7.3868342198819
-0.2500000000000		2.6322542582605
0.2500000000000		1.4742562080859
0.7500000000000		1.0575920894333
1.2500000000000		1.0026065780017
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9747041422202
-2.7500000000000		9.9747041422202
-2.2500000000000		9.9747041422202
-1.7500000000000		9.9747041422202
-1.2500000000000		9.5373059789027
-0.7500000000000		6.5487686243444
-0.2500000000000		2.8934262265362
0.2500000000000		1.7059257634226
0.7500000000000		1.1932801878392
1.2500000000000		1.0146404903050
1.7500000000000		1.0003091869332
2.2500000000000		1.0000000495226
2.7500000000000		1.0000000495226
3.2500000000000		1.0000000495226
3.7500000000000		1.0000000495226


"Time = 0.5000000000000
-3.2500000000000		9.9313208516238
-2.7500000000000		9.9313208516238
-2.2500000000000		9.9313208516238
-1.7500000000000		9.9313208516238
-1.2500000000000		9.0802152358938
-0.7500000000000		5.8291909876381
-0.2500000000000		3.1102352462471
0.2500000000000		1.8781923739378
0.7500000000000		1.4719391415599
1.2500000000000		1.0513999386476
1.7500000000000		1.0021473919442
2.2500000000000		1.0000040357932
2.7500000000000		1.0000040357932
3.2500000000000		1.0000040357932
3.7500000000000		1.0000040357932


"Time = 0.6250000000000
-3.2500000000000		9.8448254441657
-2.7500000000000		9.8448254441657
-2.2500000000000		9.8448254441657
-1.7500000000000		9.8448254441657
-1.2500000000000		8.5168059670411
-0.7500000000000		5.2745282468552
-0.2500000000000		3.2754465720693
0.2500000000000		1.9798766760100
0.7500000000000		1.8081779952658
1.2500000000000		1.1611020142240
1.7500000000000		1.0080988548677
2.2500000000000		1.0000895153348
2.7500000000000		1.0000895153348
3.2500000000000		1.0000895153348
3.7500000000000		1.0000895153348


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/rho_y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		10.0000000000000
-0.7500000000000		10.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		10.0000000000000
-2.7500000000000		10.0000000000000
-2.2500000000000		10.0000000000000
-1.7500000000000		10.0000000000000
-1.2500000000000		9.9412210980502
-0.7500000000000		8.2721595890714
-0.2500000000000		2.3229924970148
0.2500000000000		1.2139360138041
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		9.9927446576530
-2.7500000000000		9.9927446576530
-2.2500000000000		9.9927446576530
-1.7500000000000		9.9927446576530
-1.2500000000000		9.8120540142754
-0.7500000000000		7.3868342198819
-0.2500000000000		2.6322542582605
0.2500000000000		1.4742562080859
0.7500000000000		1.0575920894333
1.2500000000000		1.0026065780017
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		9.9747041422202
-2.7500000000000		9.9747041422202
-2.2500000000000		9.9747041422202
-1.7500000000000		9.9747041422202
-1.2500000000000		9.5373059789027
-0.7500000000000		6.5487686243444
-0.2500000000000		2.8934262265362
0.2500000000000		1.7059257634226
0.7500000000000		1.1932801878392
1.2500000000000		1.0146404903050
1.7500000000000		1.0003091869332
2.2500000000000		1.0000000495226
2.7500000000000		1.0000000495226
3.2500000000000		1.0000000495226
3.7500000000000		1.0000000495226


"Time = 0.5000000000000
-3.2500000000000		9.9313208516238
-2.7500000000000		9.9313208516238
-2.2500000000000		9.9313208516238
-1.7500000000000		9.9313208516238
-1.2500000000000		9.0802152358938
-0.7500000000000		5.8291909876381
-0.2500000000000		3.1102352462471
0.2500000000000		1.8781923739378
0.7500000000000		1.4719391415599
1.2500000000000		1.0513999386476
1.7500000000000		1.0021473919442
2.2500000000000		1.0000040357932
2.7500000000000		1.0000040357932
3.2500000000000		1.0000040357932
3.7500000000000		1.0000040357932


"Time = 0.6250000000000
-3.2500000000000		9.8448254441657
-2.7500000000000		9.8448254441657
-2.2500000000000		9.8448254441657
-1.7500000000000		9.8448254441657
-1.2500000000000		8.5168059670411
-0.7500000000000		5.2745282468552
-0.2500000000000		3.2754465720693
0.2500000000000		1.9798766760100
0.7500000000000		1.8081779952658
1.2500000000000		1.1611020142240
1.7500000000000		1.0080988548677
2.2500000000000		1.0000895153348
2.7500000000000		1.0000895153348
3.2500000000000		1.0000895153348
3.7500000000000		1.0000895153348


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/scon_0__3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0000000000000
0.4330127018922		0.0000000000000
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.1250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0604647895086
0.4330127018922		0.0761828004557
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.2500000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.2444078695857
0.4330127018922		0.4591502643803
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.3750000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000413675209
-0.4330127018922		0.6675268893637
0.4330127018922		1.1977588174603
1.2990381056767		0.0000000269842
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.5000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000009400
-1.2990381056767		0.0002406085740
-0.4330127018922		1.3667968238356
0.4330127018922		2.2598503927147
1.2990381056767		0.0000009449446
2.1650635094611		-0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.6250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000209112
-1.2990381056767		0.0009354931366
-0.4330127018922		2.3390401228038
0.4330127018922		3.3304712096132
1.2990381056767		0.0000211130136
2.1650635094611		-0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/scon_0__x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0604647895086
-0.7500000000000		1.4139307708592
-0.2500000000000		1.7827548058431
0.2500000000000		0.0761828004557
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0084259281031
-2.7500000000000		0.0084259281031
-2.2500000000000		0.0084259281031
-1.7500000000000		0.0084259281031
-1.2500000000000		0.2479450661618
-0.7500000000000		2.5610087537580
-0.2500000000000		3.3920574636119
0.2500000000000		0.4591502643803
0.7500000000000		0.0045804120148
1.2500000000000		0.0000039768194
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0264028453550
-2.7500000000000		0.0264028453550
-2.2500000000000		0.0264028453550
-1.7500000000000		0.0264028453550
-1.2500000000000		0.6775256626399
-0.7500000000000		3.2941022635734
-0.2500000000000		4.7669019351382
0.2500000000000		1.1977588174603
0.7500000000000		0.0411411435883
1.2500000000000		0.0000950749855
1.7500000000000		0.0000000408593
2.2500000000000		0.0000000000017
2.7500000000000		0.0000000000017
3.2500000000000		0.0000000000017
3.7500000000000		0.0000000000017


"Time = 0.5000000000000
-3.2500000000000		0.0675066700196
-2.7500000000000		0.0675066700196
-2.2500000000000		0.0675066700196
-1.7500000000000		0.0675066700196
-1.2500000000000		1.3871129736638
-0.7500000000000		3.6032690658348
-0.2500000000000		5.7504252740575
0.2500000000000		2.2598503927147
0.7500000000000		0.2430268724212
1.2500000000000		0.0013179113872
1.7500000000000		0.0000012802811
2.2500000000000		0.0000000001865
2.7500000000000		0.0000000001865
3.2500000000000		0.0000000001865
3.7500000000000		0.0000000001865


"Time = 0.6250000000000
-3.2500000000000		0.1493308701688
-2.7500000000000		0.1493308701688
-2.2500000000000		0.1493308701688
-1.7500000000000		0.1493308701688
-1.2500000000000		2.3856615224407
-0.7500000000000		3.5968529393579
-0.2500000000000		6.2605241233639
0.2500000000000		3.3304712096132
0.7500000000000		0.8524414933505
1.2500000000000		0.0154462155833
1.7500000000000		0.0000256110088
2.2500000000000		0.0000000050429
2.7500000000000		0.0000000050429
3.2500000000000		0.0000000050429
3.7500000000000		0.0000000050429


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/scon_0__y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0604647895086
-0.7500000000000		1.4139307708592
-0.2500000000000		1.7827548058431
0.2500000000000		0.0761828004557
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0111104007510
-2.7500000000000		0.0111104007510
-2.2500000000000		0.0111104007510
-1.7500000000000		0.0111104007510
-1.2500000000000		0.2473629102058
-0.7500000000000		2.5634258106042
-0.2500000000000		3.3948895894480
0.2500000000000		0.4591502643803
0.7500000000000		0.0045779615322
1.2500000000000		0.0000163513067
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0391187561078
-2.7500000000000		0.0391187561078
-2.2500000000000		0.0391187561078
-1.7500000000000		0.0391187561078
-1.2500000000000		0.6710387471697
-0.7500000000000		3.2985526936950
-0.2500000000000		4.7679503526256
0.2500000000000		1.1977588174603
0.7500000000000		0.0407662279286
1.2500000000000		0.0002011568007
1.7500000000000		0.0000002783251
2.2500000000000		0.0000000000253
2.7500000000000		0.0000000000253
3.2500000000000		0.0000000000253
3.7500000000000		0.0000000000253


"Time = 0.5000000000000
-3.2500000000000		0.1110914123099
-2.7500000000000		0.1110914123099
-2.2500000000000		0.1110914123099
-1.7500000000000		0.1110914123099
-1.2500000000000		1.3672565656031
-0.7500000000000		3.6156548292627
-0.2500000000000		5.7446889967451
0.2500000000000		2.2598503927147
0.7500000000000		0.2416853392592
1.2500000000000		0.0020113329274
1.7500000000000		0.0000049416684
2.2500000000000		0.0000000020603
2.7500000000000		0.0000000020603
3.2500000000000		0.0000000020603
3.7500000000000		0.0000000020603


"Time = 0.6250000000000
-3.2500000000000		0.2575720657092
-2.7500000000000		0.2575720657092
-2.2500000000000		0.2575720657092
-1.7500000000000		0.2575720657092
-1.2500000000000		2.3239662245054
-0.7500000000000		3.6166273464031
-0.2500000000000		6.2535789978550
0.2500000000000		3.3304712096132
0.7500000000000		0.8518532559349
1.2500000000000		0.0179878047982
1.7500000000000		0.0000456058599
2.2500000000000		0.0000000546632
2.7500000000000		0.0000000546632
3.2500000000000		0.0000000546632
3.7500000000000		0.0000000546632


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/scon_0__z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0604647895086
-0.7500000000000		1.4139307708592
-0.2500000000000		1.7827548058431
0.2500000000000		0.0761828004557
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0111104007510
-2.7500000000000		0.0111104007510
-2.2500000000000		0.0111104007510
-1.7500000000000		0.0111104007510
-1.2500000000000		0.2473629102058
-0.7500000000000		2.5634258106042
-0.2500000000000		3.3948895894480
0.2500000000000		0.4591502643803
0.7500000000000		0.0045779615322
1.2500000000000		0.0000163513067
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0391187561078
-2.7500000000000		0.0391187561078
-2.2500000000000		0.0391187561078
-1.7500000000000		0.0391187561078
-1.2500000000000		0.6710387471697
-0.7500000000000		3.2985526936950
-0.2500000000000		4.7679503526256
0.2500000000000		1.1977588174603
0.7500000000000		0.0407662279286
1.2500000000000		0.0002011568007
1.7500000000000		0.0000002783251
2.2500000000000		0.0000000000253
2.7500000000000		0.0000000000253
3.2500000000000		0.0000000000253
3.7500000000000		0.0000000000253


"Time = 0.5000000000000
-3.2500000000000		0.1110914123099
-2.7500000000000		0.1110914123099
-2.2500000000000		0.1110914123099
-1.7500000000000		0.1110914123099
-1.2500000000000		1.3672565656031
-0.7500000000000		3.6156548292627
-0.2500000000000		5.7446889967451
0.2500000000000		2.2598503927147
0.7500000000000		0.2416853392592
1.2500000000000		0.0020113329274
1.7500000000000		0.0000049416684
2.2500000000000		0.0000000020603
2.7500000000000		0.0000000020603
3.2500000000000		0.0000000020603
3.7500000000000		0.0000000020603


"Time = 0.6250000000000
-3.2500000000000		0.2575720657092
-2.7500000000000		0.2575720657092
-2.2500000000000		0.2575720657092
-1.7500000000000		0.2575720657092
-1.2500000000000		2.3239662245054
-0.7500000000000		3.6166273464031
-0.2500000000000		6.2535789978550
0.2500000000000		3.3304712096132
0.7500000000000		0.8518532559349
1.2500000000000		0.0179878047982
1.7500000000000		0.0000456058599
2.2500000000000		0.0000000546632
2.7500000000000		0.0000000546632
3.2500000000000		0.0000000546632
3.7500000000000		0.0000000546632


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/scon_1__3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0000000000000
0.4330127018922		0.0000000000000
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.1250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0604647895086
0.4330127018922		0.0761828004557
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.2500000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.2444078695857
0.4330127018922		0.4591502643803
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.3750000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000413675209
-0.4330127018922		0.6675268893637
0.4330127018922		1.1977588174603
1.2990381056767		0.0000000269842
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.5000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000009400
-1.2990381056767		0.0002406085740
-0.4330127018922		1.3667968238356
0.4330127018922		2.2598503927147
1.2990381056767		0.0000009449446
2.1650635094611		-0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.6250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000209112
-1.2990381056767		0.0009354931366
-0.4330127018922		2.3390401228038
0.4330127018922		3.3304712096132
1.2990381056767		0.0000211130136
2.1650635094611		-0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/scon_1__x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0604647895086
-0.7500000000000		1.4139307708592
-0.2500000000000		1.7827548058431
0.2500000000000		0.0761828004557
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0111104007510
-2.7500000000000		0.0111104007510
-2.2500000000000		0.0111104007510
-1.7500000000000		0.0111104007510
-1.2500000000000		0.2473629102058
-0.7500000000000		2.5634258106042
-0.2500000000000		3.3948895894480
0.2500000000000		0.4591502643803
0.7500000000000		0.0045779615322
1.2500000000000		0.0000163513067
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0391187561078
-2.7500000000000		0.0391187561078
-2.2500000000000		0.0391187561078
-1.7500000000000		0.0391187561078
-1.2500000000000		0.6710387471697
-0.7500000000000		3.2985526936950
-0.2500000000000		4.7679503526256
0.2500000000000		1.1977588174603
0.7500000000000		0.0407662279286
1.2500000000000		0.0002011568007
1.7500000000000		0.0000002783251
2.2500000000000		0.0000000000253
2.7500000000000		0.0000000000253
3.2500000000000		0.0000000000253
3.7500000000000		0.0000000000253


"Time = 0.5000000000000
-3.2500000000000		0.1110914123099
-2.7500000000000		0.1110914123099
-2.2500000000000		0.1110914123099
-1.7500000000000		0.1110914123099
-1.2500000000000		1.3672565656031
-0.7500000000000		3.6156548292627
-0.2500000000000		5.7446889967451
0.2500000000000		2.2598503927147
0.7500000000000		0.2416853392592
1.2500000000000		0.0020113329274
1.7500000000000		0.0000049416684
2.2500000000000		0.0000000020603
2.7500000000000		0.0000000020603
3.2500000000000		0.0000000020603
3.7500000000000		0.0000000020603


"Time = 0.6250000000000
-3.2500000000000		0.2575720657092
-2.7500000000000		0.2575720657092
-2.2500000000000		0.2575720657092
-1.7500000000000		0.2575720657092
-1.2500000000000		2.3239662245054
-0.7500000000000		3.6166273464031
-0.2500000000000		6.2535789978550
0.2500000000000		3.3304712096132
0.7500000000000		0.8518532559349
1.2500000000000		0.0179878047982
1.7500000000000		0.0000456058599
2.2500000000000		0.0000000546632
2.7500000000000		0.0000000546632
3.2500000000000		0.0000000546632
3.7500000000000		0.0000000546632


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/scon_2__3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0000000000000
0.4330127018922		0.0000000000000
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.1250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0604647895086
0.4330127018922		0.0761828004557
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.2500000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.2444078695857
0.4330127018922		0.4591502643803
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.3750000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000413675209
-0.4330127018922		0.6675268893637
0.4330127018922		1.1977588174603
1.2990381056767		0.0000000269842
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.5000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000009400
-1.2990381056767		0.0002406085740
-0.4330127018922		1.3667968238356
0.4330127018922		2.2598503927147
1.2990381056767		0.0000009449446
2.1650635094611		-0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.6250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000209112
-1.2990381056767		0.0009354931366
-0.4330127018922		2.3390401228038
0.4330127018922		3.3304712096132
1.2990381056767		0.0000211130136
2.1650635094611		-0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/scon_2__x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0604647895086
-0.7500000000000		1.4139307708592
-0.2500000000000		1.7827548058431
0.2500000000000		0.0761828004557
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0111104007510
-2.7500000000000		0.0111104007510
-2.2500000000000		0.0111104007510
-1.7500000000000		0.0111104007510
-1.2500000000000		0.2473629102058
-0.7500000000000		2.5634258106042
-0.2500000000000		3.3948895894480
0.2500000000000		0.4591502643803
0.7500000000000		0.0045779615322
1.2500000000000		0.0000163513067
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0391187561078
-2.7500000000000		0.0391187561078
-2.2500000000000		0.0391187561078
-1.7500000000000		0.0391187561078
-1.2500000000000		0.6710387471697
-0.7500000000000		3.2985526936950
-0.2500000000000		4.7679503526256
0.2500000000000		1.1977588174603
0.7500000000000		0.0407662279286
1.2500000000000		0.0002011568007
1.7500000000000		0.0000002783251
2.2500000000000		0.0000000000253
2.7500000000000		0.0000000000253
3.2500000000000		0.0000000000253
3.7500000000000		0.0000000000253


"Time = 0.5000000000000
-3.2500000000000		0.1110914123099
-2.7500000000000		0.1110914123099
-2.2500000000000		0.1110914123099
-1.7500000000000		0.1110914123099
-1.2500000000000		1.3672565656031
-0.7500000000000		3.6156548292627
-0.2500000000000		5.7446889967451
0.2500000000000		2.2598503927147
0.7500000000000		0.2416853392592
1.2500000000000		0.0020113329274
1.7500000000000		0.0000049416684
2.2500000000000		0.0000000020603
2.7500000000000		0.0000000020603
3.2500000000000		0.0000000020603
3.7500000000000		0.0000000020603


"Time = 0.6250000000000
-3.2500000000000		0.2575720657092
-2.7500000000000		0.2575720657092
-2.2500000000000		0.2575720657092
-1.7500000000000		0.2575720657092
-1.2500000000000		2.3239662245054
-0.7500000000000		3.6166273464031
-0.2500000000000		6.2535789978550
0.2500000000000		3.3304712096132
0.7500000000000		0.8518532559349
1.2500000000000		0.0179878047982
1.7500000000000		0.0000456058599
2.2500000000000		0.0000000546632
2.7500000000000		0.0000000546632
3.2500000000000		0.0000000546632
3.7500000000000		0.0000000546632


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/scon_2__y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0604647895086
-0.7500000000000		1.4139307708592
-0.2500000000000		1.7827548058431
0.2500000000000		0.0761828004557
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0111104007510
-2.7500000000000		0.0111104007510
-2.2500000000000		0.0111104007510
-1.7500000000000		0.0111104007510
-1.2500000000000		0.2473629102058
-0.7500000000000		2.5634258106042
-0.2500000000000		3.3948895894480
0.2500000000000		0.4591502643803
0.7500000000000		0.0045779615322
1.2500000000000		0.0000163513067
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0391187561078
-2.7500000000000		0.0391187561078
-2.2500000000000		0.0391187561078
-1.7500000000000		0.0391187561078
-1.2500000000000		0.6710387471697
-0.7500000000000		3.2985526936950
-0.2500000000000		4.7679503526256
0.2500000000000		1.1977588174603
0.7500000000000		0.0407662279286
1.2500000000000		0.0002011568007
1.7500000000000		0.0000002783251
2.2500000000000		0.0000000000253
2.7500000000000		0.0000000000253
3.2500000000000		0.0000000000253
3.7500000000000		0.0000000000253


"Time = 0.5000000000000
-3.2500000000000		0.1110914123099
-2.7500000000000		0.1110914123099
-2.2500000000000		0.1110914123099
-1.7500000000000		0.1110914123099
-1.2500000000000		1.3672565656031
-0.7500000000000		3.6156548292627
-0.2500000000000		5.7446889967451
0.2500000000000		2.2598503927147
0.7500000000000		0.2416853392592
1.2500000000000		0.0020113329274
1.7500000000000		0.0000049416684
2.2500000000000		0.0000000020603
2.7500000000000		0.0000000020603
3.2500000000000		0.0000000020603
3.7500000000000		0.0000000020603


"Time = 0.6250000000000
-3.2500000000000		0.2575720657092
-2.7500000000000		0.2575720657092
-2.2500000000000		0.2575720657092
-1.7500000000000		0.2575720657092
-1.2500000000000		2.3239662245054
-0.7500000000000		3.6166273464031
-0.2500000000000		6.2535789978550
0.2500000000000		3.3304712096132
0.7500000000000		0.8518532559349
1.2500000000000		0.0179878047982
1.7500000000000		0.0000456058599
2.2500000000000		0.0000000546632
2.7500000000000		0.0000000546632
3.2500000000000		0.0000000546632
3.7500000000000		0.0000000546632


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/scon_2__z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0604647895086
-0.7500000000000		1.4139307708592
-0.2500000000000		1.7827548058431
0.2500000000000		0.0761828004557
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0084259281031
-2.7500000000000		0.0084259281031
-2.2500000000000		0.0084259281031
-1.7500000000000		0.0084259281031
-1.2500000000000		0.2479450661618
-0.7500000000000		2.5610087537580
-0.2500000000000		3.3920574636119
0.2500000000000		0.4591502643803
0.7500000000000		0.0045804120148
1.2500000000000		0.0000039768194
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0264028453550
-2.7500000000000		0.0264028453550
-2.2500000000000		0.0264028453550
-1.7500000000000		0.0264028453550
-1.2500000000000		0.6775256626399
-0.7500000000000		3.2941022635734
-0.2500000000000		4.7669019351382
0.2500000000000		1.1977588174603
0.7500000000000		0.0411411435883
1.2500000000000		0.0000950749855
1.7500000000000		0.0000000408593
2.2500000000000		0.0000000000017
2.7500000000000		0.0000000000017
3.2500000000000		0.0000000000017
3.7500000000000		0.0000000000017


"Time = 0.5000000000000
-3.2500000000000		0.0675066700196
-2.7500000000000		0.0675066700196
-2.2500000000000		0.0675066700196
-1.7500000000000		0.0675066700196
-1.2500000000000		1.3871129736638
-0.7500000000000		3.6032690658348
-0.2500000000000		5.7504252740575
0.2500000000000		2.2598503927147
0.7500000000000		0.2430268724212
1.2500000000000		0.0013179113872
1.7500000000000		0.0000012802811
2.2500000000000		0.0000000001865
2.7500000000000		0.0000000001865
3.2500000000000		0.0000000001865
3.7500000000000		0.0000000001865


"Time = 0.6250000000000
-3.2500000000000		0.1493308701688
-2.7500000000000		0.1493308701688
-2.2500000000000		0.1493308701688
-1.7500000000000		0.1493308701688
-1.2500000000000		2.3856615224407
-0.7500000000000		3.5968529393579
-0.2500000000000		6.2605241233639
0.2500000000000		3.3304712096132
0.7500000000000		0.8524414933505
1.2500000000000		0.0154462155833
1.7500000000000		0.0000256110088
2.2500000000000		0.0000000050429
2.7500000000000		0.0000000050429
3.2500000000000		0.0000000050429
3.7500000000000		0.0000000050429


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/tau_3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		20.0000000000000
-4.7631397208144		20.0000000000000
-3.8971143170300		20.0000000000000
-3.0310889132455		20.0000000000000
-2.1650635094611		20.0000000000000
-1.2990381056767		20.0000000000000
-0.4330127018922		20.0000000000000
0.4330127018922		0.0000010000000
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.1250000000000
-5.6291651245989		20.0000000000000
-4.7631397208144		20.0000000000000
-3.8971143170300		20.0000000000000
-3.0310889132455		20.0000000000000
-2.1650635094611		20.0000000000000
-1.2990381056767		20.0000000000000
-0.4330127018922		19.8000447511288
0.4330127018922		0.1019588990761
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.2500000000000
-5.6291651245989		20.0000000000000
-4.7631397208144		20.0000000000000
-3.8971143170300		20.0000000000000
-3.0310889132455		20.0000000000000
-2.1650635094611		20.0000000000000
-1.2990381056767		20.0000000000000
-0.4330127018922		19.3883166145551
0.4330127018922		0.5735909984831
1.2990381056767		0.0000010000000
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.3750000000000
-5.6291651245989		20.0000000000000
-4.7631397208144		20.0000000000000
-3.8971143170300		20.0000000000000
-3.0310889132455		20.0000000000000
-2.1650635094611		20.0000000000000
-1.2990381056767		19.9998926094764
-0.4330127018922		18.5429059420956
0.4330127018922		1.5727528468314
1.2990381056767		0.0000010001418
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.5000000000000
-5.6291651245989		20.0000000000000
-4.7631397208144		20.0000000000000
-3.8971143170300		20.0000000000000
-3.0310889132455		20.0000000000000
-2.1650635094611		19.9999999969707
-1.2990381056767		19.9994343814504
-0.4330127018922		17.2476370814207
0.4330127018922		3.1636451530113
1.2990381056767		0.0000010125251
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


"Time = 0.6250000000000
-5.6291651245989		20.0000000000000
-4.7631397208144		20.0000000000000
-3.8971143170300		20.0000000000000
-3.0310889132455		20.0000000000000
-2.1650635094611		19.9999999439201
-1.2990381056767		19.9979247907147
-0.4330127018922		15.8141436265770
0.4330127018922		4.8850520864607
1.2990381056767		0.0000020563077
2.1650635094611		0.0000010000000
3.0310889132455		0.0000010000000
3.8971143170300		0.0000010000000
4.7631397208144		0.0000010000000
5.6291651245989		0.0000010000000
6.4951905283833		0.0000010000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/tau_x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		20.0000000000000
-2.7500000000000		20.0000000000000
-2.2500000000000		20.0000000000000
-1.7500000000000		20.0000000000000
-1.2500000000000		20.0000000000000
-0.7500000000000		20.0000000000000
-0.2500000000000		0.0000010000000
0.2500000000000		0.0000010000000
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.1250000000000
-3.2500000000000		20.0000000000000
-2.7500000000000		20.0000000000000
-2.2500000000000		20.0000000000000
-1.7500000000000		20.0000000000000
-1.2500000000000		19.8000447511288
-0.7500000000000		16.6994984098074
-0.2500000000000		3.3984999399877
0.2500000000000		0.1019588990761
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.2500000000000
-3.2500000000000		19.9758641030455
-2.7500000000000		19.9758641030455
-2.2500000000000		19.9758641030455
-1.7500000000000		19.9758641030455
-1.2500000000000		19.3823952050295
-0.7500000000000		14.2700146329459
-0.2500000000000		5.8106849821072
0.2500000000000		0.5735909984831
0.7500000000000		0.0019109380407
1.2500000000000		0.0000016794156
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.3750000000000
-3.2500000000000		19.9160047149232
-2.7500000000000		19.9160047149232
-2.2500000000000		19.9160047149232
-1.7500000000000		19.9160047149232
-1.2500000000000		18.5396346316906
-0.7500000000000		12.1216661812051
-0.2500000000000		7.8681075000239
0.2500000000000		1.5727528468314
0.7500000000000		0.0255893999108
1.2500000000000		0.0000213419379
1.7500000000000		0.0000010016811
2.2500000000000		0.0000010000001
2.7500000000000		0.0000010000001
3.2500000000000		0.0000010000001
3.7500000000000		0.0000010000001


"Time = 0.5000000000000
-3.2500000000000		19.7731177024485
-2.7500000000000		19.7731177024485
-2.2500000000000		19.7731177024485
-1.7500000000000		19.7731177024485
-1.2500000000000		17.2526867857646
-0.7500000000000		10.3417832870341
-0.2500000000000		9.3188878714186
0.2500000000000		3.1636451530113
0.7500000000000		0.2191098382730
1.2500000000000		0.0004786695223
1.7500000000000		0.0000010869605
2.2500000000000		0.0000010000069
2.7500000000000		0.0000010000069
3.2500000000000		0.0000010000069
3.7500000000000		0.0000010000069


"Time = 0.6250000000000
-3.2500000000000		19.4922404580781
-2.7500000000000		19.4922404580781
-2.2500000000000		19.4922404580781
-1.7500000000000		19.4922404580781
-1.2500000000000		15.8839657118194
-0.7500000000000		8.9262713005039
-0.2500000000000		10.0338625478539
0.2500000000000		4.8850520864607
0.7500000000000		0.9591595094065
1.2500000000000		0.0077615596155
1.7500000000000		0.0000033471997
2.2500000000000		0.0000010002128
2.7500000000000		0.0000010002128
3.2500000000000		0.0000010002128
3.7500000000000		0.0000010002128


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/tau_y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		20.0000000000000
-2.7500000000000		20.0000000000000
-2.2500000000000		20.0000000000000
-1.7500000000000		20.0000000000000
-1.2500000000000		20.0000000000000
-0.7500000000000		20.0000000000000
-0.2500000000000		0.0000010000000
0.2500000000000		0.0000010000000
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.1250000000000
-3.2500000000000		20.0000000000000
-2.7500000000000		20.0000000000000
-2.2500000000000		20.0000000000000
-1.7500000000000		20.0000000000000
-1.2500000000000		19.8000447511288
-0.7500000000000		16.6994984098074
-0.2500000000000		3.3984999399877
0.2500000000000		0.1019588990761
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.2500000000000
-3.2500000000000		19.9758641030455
-2.7500000000000		19.9758641030455
-2.2500000000000		19.9758641030455
-1.7500000000000		19.9758641030455
-1.2500000000000		19.3823952050295
-0.7500000000000		14.2700146329459
-0.2500000000000		5.8106849821072
0.2500000000000		0.5735909984831
0.7500000000000		0.0019109380407
1.2500000000000		0.0000016794156
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.3750000000000
-3.2500000000000		19.9160047149232
-2.7500000000000		19.9160047149232
-2.2500000000000		19.9160047149232
-1.7500000000000		19.9160047149232
-1.2500000000000		18.5396346316906
-0.7500000000000		12.1216661812051
-0.2500000000000		7.8681075000239
0.2500000000000		1.5727528468314
0.7500000000000		0.0255893999108
1.2500000000000		0.0000213419379
1.7500000000000		0.0000010016811
2.2500000000000		0.0000010000001
2.7500000000000		0.0000010000001
3.2500000000000		0.0000010000001
3.7500000000000		0.0000010000001


"Time = 0.5000000000000
-3.2500000000000		19.7731177024485
-2.7500000000000		19.7731177024485
-2.2500000000000		19.7731177024485
-1.7500000000000		19.7731177024485
-1.2500000000000		17.2526867857646
-0.7500000000000		10.3417832870341
-0.2500000000000		9.3188878714186
0.2500000000000		3.1636451530113
0.7500000000000		0.2191098382730
1.2500000000000		0.0004786695223
1.7500000000000		0.0000010869605
2.2500000000000		0.0000010000069
2.7500000000000		0.0000010000069
3.2500000000000		0.0000010000069
3.7500000000000		0.0000010000069


"Time = 0.6250000000000
-3.2500000000000		19.4922404580781
-2.7500000000000		19.4922404580781
-2.2500000000000		19.4922404580781
-1.7500000000000		19.4922404580781
-1.2500000000000		15.8839657118194
-0.7500000000000		8.9262713005039
-0.2500000000000		10.0338625478539
0.2500000000000		4.8850520864607
0.7500000000000		0.9591595094065
1.2500000000000		0.0077615596155
1.7500000000000		0.0000033471997
2.2500000000000		0.0000010002128
2.7500000000000		0.0000010002128
3.2500000000000		0.0000010002128
3.7500000000000		0.0000010002128


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/tau_z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		20.0000000000000
-2.7500000000000		20.0000000000000
-2.2500000000000		20.0000000000000
-1.7500000000000		20.0000000000000
-1.2500000000000		20.0000000000000
-0.7500000000000		20.0000000000000
-0.2500000000000		0.0000010000000
0.2500000000000		0.0000010000000
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.1250000000000
-3.2500000000000		20.0000000000000
-2.7500000000000		20.0000000000000
-2.2500000000000		20.0000000000000
-1.7500000000000		20.0000000000000
-1.2500000000000		19.8000447511288
-0.7500000000000		16.6994984098074
-0.2500000000000		3.3984999399877
0.2500000000000		0.1019588990761
0.7500000000000		0.0000010000000
1.2500000000000		0.0000010000000
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.2500000000000
-3.2500000000000		19.9758641030455
-2.7500000000000		19.9758641030455
-2.2500000000000		19.9758641030455
-1.7500000000000		19.9758641030455
-1.2500000000000		19.3823952050295
-0.7500000000000		14.2700146329459
-0.2500000000000		5.8106849821072
0.2500000000000		0.5735909984831
0.7500000000000		0.0019109380407
1.2500000000000		0.0000016794156
1.7500000000000		0.0000010000000
2.2500000000000		0.0000010000000
2.7500000000000		0.0000010000000
3.2500000000000		0.0000010000000
3.7500000000000		0.0000010000000


"Time = 0.3750000000000
-3.2500000000000		19.9160047149232
-2.7500000000000		19.9160047149232
-2.2500000000000		19.9160047149232
-1.7500000000000		19.9160047149232
-1.2500000000000		18.5396346316906
-0.7500000000000		12.1216661812051
-0.2500000000000		7.8681075000239
0.2500000000000		1.5727528468314
0.7500000000000		0.0255893999108
1.2500000000000		0.0000213419379
1.7500000000000		0.0000010016811
2.2500000000000		0.0000010000001
2.7500000000000		0.0000010000001
3.2500000000000		0.0000010000001
3.7500000000000		0.0000010000001


"Time = 0.5000000000000
-3.2500000000000		19.7731177024485
-2.7500000000000		19.7731177024485
-2.2500000000000		19.7731177024485
-1.7500000000000		19.7731177024485
-1.2500000000000		17.2526867857646
-0.7500000000000		10.3417832870341
-0.2500000000000		9.3188878714186
0.2500000000000		3.1636451530113
0.7500000000000		0.2191098382730
1.2500000000000		0.0004786695223
1.7500000000000		0.0000010869605
2.2500000000000		0.0000010000069
2.7500000000000		0.0000010000069
3.2500000000000		0.0000010000069
3.7500000000000		0.0000010000069


"Time = 0.6250000000000
-3.2500000000000		19.4922404580781
-2.7500000000000		19.4922404580781
-2.2500000000000		19.4922404580781
-1.7500000000000		19.4922404580781
-1.2500000000000		15.8839657118194
-0.7500000000000		8.9262713005039
-0.2500000000000		10.0338625478539
0.2500000000000		4.8850520864607
0.7500000000000		0.9591595094065
1.2500000000000		0.0077615596155
1.7500000000000		0.0000033471997
2.2500000000000		0.0000010002128
2.7500000000000		0.0000010002128
3.2500000000000		0.0000010002128
3.7500000000000		0.0000010002128


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/vel_0__3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0000000000000
0.4330127018922		0.0000000000000
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.1250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0014080841979
0.4330127018922		0.0550162074400
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.2500000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0058018550940
0.4330127018922		0.1911857576188
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.3750000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000009546398
-0.4330127018922		0.0165116077017
0.4330127018922		0.2933967953739
1.2990381056767		0.0000000269824
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.5000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000217
-1.2990381056767		0.0000055526481
-0.4330127018922		0.0362017714268
0.4330127018922		0.3540264126353
1.2990381056767		0.0000009440546
2.1650635094611		-0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.6250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000004826
-1.2990381056767		0.0000215903366
-0.4330127018922		0.0675534943462
0.4330127018922		0.3836081554344
1.2990381056767		0.0000209990577
2.1650635094611		-0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/vel_0__x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0014080841979
-0.7500000000000		0.0392479056805
-0.2500000000000		0.2371830448687
0.2500000000000		0.0550162074400
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0001946578036
-2.7500000000000		0.0001946578036
-2.2500000000000		0.0001946578036
-1.7500000000000		0.0001946578036
-1.2500000000000		0.0058874760065
-0.7500000000000		0.0829502892867
-0.2500000000000		0.3076476424031
0.2500000000000		0.1911857576188
0.7500000000000		0.0043179386795
1.2500000000000		0.0000039664694
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0006116299775
-2.7500000000000		0.0006116299775
-2.2500000000000		0.0006116299775
-1.7500000000000		0.0006116299775
-1.2500000000000		0.0167617698279
-0.7500000000000		0.1257746246686
-0.2500000000000		0.3427202366985
0.2500000000000		0.2933967953739
0.7500000000000		0.0332723834415
1.2500000000000		0.0000936998396
1.7500000000000		0.0000000408466
2.2500000000000		0.0000000000017
2.7500000000000		0.0000000000017
3.2500000000000		0.0000000000017
3.7500000000000		0.0000000000017


"Time = 0.5000000000000
-3.2500000000000		0.0015740886197
-2.7500000000000		0.0015740886197
-2.2500000000000		0.0015740886197
-1.7500000000000		0.0015740886197
-1.2500000000000		0.0367302548532
-0.7500000000000		0.1615663003935
-0.2500000000000		0.3605042644031
0.2500000000000		0.3540264126353
0.7500000000000		0.1320994820566
1.2500000000000		0.0012525302214
1.7500000000000		0.0000012775355
2.2500000000000		0.0000000001865
2.7500000000000		0.0000000001865
3.2500000000000		0.0000000001865
3.7500000000000		0.0000000001865


"Time = 0.6250000000000
-3.2500000000000		0.0035277651788
-2.7500000000000		0.0035277651788
-2.2500000000000		0.0035277651788
-1.7500000000000		0.0035277651788
-1.2500000000000		0.0686093181596
-0.7500000000000		0.1863428597497
-0.2500000000000		0.3678414713853
0.2500000000000		0.3836081554344
0.7500000000000		0.2567531715959
1.2500000000000		0.0131551537389
1.7500000000000		0.0000254051148
2.2500000000000		0.0000000050425
2.7500000000000		0.0000000050425
3.2500000000000		0.0000000050425
3.7500000000000		0.0000000050425


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/vel_0__y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0014080841979
-0.7500000000000		0.0392479056805
-0.2500000000000		0.2371830448687
0.2500000000000		0.0550162074400
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0002566751320
-2.7500000000000		0.0002566751320
-2.2500000000000		0.0002566751320
-1.7500000000000		0.0002566751320
-1.2500000000000		0.0058736526654
-0.7500000000000		0.0830285770178
-0.2500000000000		0.3079045062227
0.2500000000000		0.1911857576188
0.7500000000000		0.0043156286180
1.2500000000000		0.0000163087510
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0009061979342
-2.7500000000000		0.0009061979342
-2.2500000000000		0.0009061979342
-1.7500000000000		0.0009061979342
-1.2500000000000		0.0166012855983
-0.7500000000000		0.1259445499269
-0.2500000000000		0.3427956135144
0.2500000000000		0.2933967953739
0.7500000000000		0.0329691751079
1.2500000000000		0.0001982473084
1.7500000000000		0.0000002782386
2.2500000000000		0.0000000000253
2.7500000000000		0.0000000000253
3.2500000000000		0.0000000000253
3.7500000000000		0.0000000000253


"Time = 0.5000000000000
-3.2500000000000		0.0025903770371
-2.7500000000000		0.0025903770371
-2.2500000000000		0.0025903770371
-1.7500000000000		0.0025903770371
-1.2500000000000		0.0362044642778
-0.7500000000000		0.1621216632981
-0.2500000000000		0.3601446470993
0.2500000000000		0.3540264126353
0.7500000000000		0.1313702794211
1.2500000000000		0.0019115513391
1.7500000000000		0.0000049310705
2.2500000000000		0.0000000020603
2.7500000000000		0.0000000020603
3.2500000000000		0.0000000020603
3.7500000000000		0.0000000020603


"Time = 0.6250000000000
-3.2500000000000		0.0060848353955
-2.7500000000000		0.0060848353955
-2.2500000000000		0.0060848353955
-1.7500000000000		0.0060848353955
-1.2500000000000		0.0668350210579
-0.7500000000000		0.1873673163013
-0.2500000000000		0.3674334056809
0.2500000000000		0.3836081554344
0.7500000000000		0.2565759960088
1.2500000000000		0.0153197614179
1.7500000000000		0.0000452392216
2.2500000000000		0.0000000546583
2.7500000000000		0.0000000546583
3.2500000000000		0.0000000546583
3.7500000000000		0.0000000546583


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/vel_0__z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0014080841979
-0.7500000000000		0.0392479056805
-0.2500000000000		0.2371830448687
0.2500000000000		0.0550162074400
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0002566751320
-2.7500000000000		0.0002566751320
-2.2500000000000		0.0002566751320
-1.7500000000000		0.0002566751320
-1.2500000000000		0.0058736526654
-0.7500000000000		0.0830285770178
-0.2500000000000		0.3079045062227
0.2500000000000		0.1911857576188
0.7500000000000		0.0043156286180
1.2500000000000		0.0000163087510
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0009061979342
-2.7500000000000		0.0009061979342
-2.2500000000000		0.0009061979342
-1.7500000000000		0.0009061979342
-1.2500000000000		0.0166012855983
-0.7500000000000		0.1259445499269
-0.2500000000000		0.3427956135144
0.2500000000000		0.2933967953739
0.7500000000000		0.0329691751079
1.2500000000000		0.0001982473084
1.7500000000000		0.0000002782386
2.2500000000000		0.0000000000253
2.7500000000000		0.0000000000253
3.2500000000000		0.0000000000253
3.7500000000000		0.0000000000253


"Time = 0.5000000000000
-3.2500000000000		0.0025903770371
-2.7500000000000		0.0025903770371
-2.2500000000000		0.0025903770371
-1.7500000000000		0.0025903770371
-1.2500000000000		0.0362044642778
-0.7500000000000		0.1621216632981
-0.2500000000000		0.3601446470993
0.2500000000000		0.3540264126353
0.7500000000000		0.1313702794211
1.2500000000000		0.0019115513391
1.7500000000000		0.0000049310705
2.2500000000000		0.0000000020603
2.7500000000000		0.0000000020603
3.2500000000000		0.0000000020603
3.7500000000000		0.0000000020603


"Time = 0.6250000000000
-3.2500000000000		0.0060848353955
-2.7500000000000		0.0060848353955
-2.2500000000000		0.0060848353955
-1.7500000000000		0.0060848353955
-1.2500000000000		0.0668350210579
-0.7500000000000		0.1873673163013
-0.2500000000000		0.3674334056809
0.2500000000000		0.3836081554344
0.7500000000000		0.2565759960088
1.2500000000000		0.0153197614179
1.7500000000000		0.0000452392216
2.2500000000000		0.0000000546583
2.7500000000000		0.0000000546583
3.2500000000000		0.0000000546583
3.7500000000000		0.0000000546583


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/vel_1__3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0000000000000
0.4330127018922		0.0000000000000
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.1250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0014080841979
0.4330127018922		0.0550162074400
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.2500000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0058018550940
0.4330127018922		0.1911857576188
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.3750000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000009546398
-0.4330127018922		0.0165116077017
0.4330127018922		0.2933967953739
1.2990381056767		0.0000000269824
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.5000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000217
-1.2990381056767		0.0000055526481
-0.4330127018922		0.0362017714268
0.4330127018922		0.3540264126353
1.2990381056767		0.0000009440546
2.1650635094611		-0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.6250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000004826
-1.2990381056767		0.0000215903366
-0.4330127018922		0.0675534943462
0.4330127018922		0.3836081554344
1.2990381056767		0.0000209990577
2.1650635094611		-0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/vel_1__x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0014080841979
-0.7500000000000		0.0392479056805
-0.2500000000000		0.2371830448687
0.2500000000000		0.0550162074400
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0002566751320
-2.7500000000000		0.0002566751320
-2.2500000000000		0.0002566751320
-1.7500000000000		0.0002566751320
-1.2500000000000		0.0058736526654
-0.7500000000000		0.0830285770178
-0.2500000000000		0.3079045062227
0.2500000000000		0.1911857576188
0.7500000000000		0.0043156286180
1.2500000000000		0.0000163087510
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0009061979342
-2.7500000000000		0.0009061979342
-2.2500000000000		0.0009061979342
-1.7500000000000		0.0009061979342
-1.2500000000000		0.0166012855983
-0.7500000000000		0.1259445499269
-0.2500000000000		0.3427956135144
0.2500000000000		0.2933967953739
0.7500000000000		0.0329691751079
1.2500000000000		0.0001982473084
1.7500000000000		0.0000002782386
2.2500000000000		0.0000000000253
2.7500000000000		0.0000000000253
3.2500000000000		0.0000000000253
3.7500000000000		0.0000000000253


"Time = 0.5000000000000
-3.2500000000000		0.0025903770371
-2.7500000000000		0.0025903770371
-2.2500000000000		0.0025903770371
-1.7500000000000		0.0025903770371
-1.2500000000000		0.0362044642778
-0.7500000000000		0.1621216632981
-0.2500000000000		0.3601446470993
0.2500000000000		0.3540264126353
0.7500000000000		0.1313702794211
1.2500000000000		0.0019115513391
1.7500000000000		0.0000049310705
2.2500000000000		0.0000000020603
2.7500000000000		0.0000000020603
3.2500000000000		0.0000000020603
3.7500000000000		0.0000000020603


"Time = 0.6250000000000
-3.2500000000000		0.0060848353955
-2.7500000000000		0.0060848353955
-2.2500000000000		0.0060848353955
-1.7500000000000		0.0060848353955
-1.2500000000000		0.0668350210579
-0.7500000000000		0.1873673163013
-0.2500000000000		0.3674334056809
0.2500000000000		0.3836081554344
0.7500000000000		0.2565759960088
1.2500000000000		0.0153197614179
1.7500000000000		0.0000452392216
2.2500000000000		0.0000000546583
2.7500000000000		0.0000000546583
3.2500000000000		0.0000000546583
3.7500000000000		0.0000000546583


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/vel_1__z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0014080841979
-0.7500000000000		0.0392479056805
-0.2500000000000		0.2371830448687
0.2500000000000		0.0550162074400
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0002566751320
-2.7500000000000		0.0002566751320
-2.2500000000000		0.0002566751320
-1.7500000000000		0.0002566751320
-1.2500000000000		0.0058736526654
-0.7500000000000		0.0830285770178
-0.2500000000000		0.3079045062227
0.2500000000000		0.1911857576188
0.7500000000000		0.0043156286180
1.2500000000000		0.0000163087510
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0009061979342
-2.7500000000000		0.0009061979342
-2.2500000000000		0.0009061979342
-1.7500000000000		0.0009061979342
-1.2500000000000		0.0166012855983
-0.7500000000000		0.1259445499269
-0.2500000000000		0.3427956135144
0.2500000000000		0.2933967953739
0.7500000000000		0.0329691751079
1.2500000000000		0.0001982473084
1.7500000000000		0.0000002782386
2.2500000000000		0.0000000000253
2.7500000000000		0.0000000000253
3.2500000000000		0.0000000000253
3.7500000000000		0.0000000000253


"Time = 0.5000000000000
-3.2500000000000		0.0025903770371
-2.7500000000000		0.0025903770371
-2.2500000000000		0.0025903770371
-1.7500000000000		0.0025903770371
-1.2500000000000		0.0362044642778
-0.7500000000000		0.1621216632981
-0.2500000000000		0.3601446470993
0.2500000000000		0.3540264126353
0.7500000000000		0.1313702794211
1.2500000000000		0.0019115513391
1.7500000000000		0.0000049310705
2.2500000000000		0.0000000020603
2.7500000000000		0.0000000020603
3.2500000000000		0.0000000020603
3.7500000000000		0.0000000020603


"Time = 0.6250000000000
-3.2500000000000		0.0060848353955
-2.7500000000000		0.0060848353955
-2.2500000000000		0.0060848353955
-1.7500000000000		0.0060848353955
-1.2500000000000		0.0668350210579
-0.7500000000000		0.1873673163013
-0.2500000000000		0.3674334056809
0.2500000000000		0.3836081554344
0.7500000000000		0.2565759960088
1.2500000000000		0.0153197614179
1.7500000000000		0.0000452392216
2.2500000000000		0.0000000546583
2.7500000000000		0.0000000546583
3.2500000000000		0.0000000546583
3.7500000000000		0.0000000546583


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/vel_2__3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0000000000000
0.4330127018922		0.0000000000000
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.1250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0014080841979
0.4330127018922		0.0550162074400
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.2500000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000000000000
-0.4330127018922		0.0058018550940
0.4330127018922		0.1911857576188
1.2990381056767		0.0000000000000
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.3750000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000000
-1.2990381056767		0.0000009546398
-0.4330127018922		0.0165116077017
0.4330127018922		0.2933967953739
1.2990381056767		0.0000000269824
2.1650635094611		0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.5000000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000000217
-1.2990381056767		0.0000055526481
-0.4330127018922		0.0362017714268
0.4330127018922		0.3540264126353
1.2990381056767		0.0000009440546
2.1650635094611		-0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


"Time = 0.6250000000000
-5.6291651245989		0.0000000000000
-4.7631397208144		0.0000000000000
-3.8971143170300		0.0000000000000
-3.0310889132455		0.0000000000000
-2.1650635094611		0.0000000004826
-1.2990381056767		0.0000215903366
-0.4330127018922		0.0675534943462
0.4330127018922		0.3836081554344
1.2990381056767		0.0000209990577
2.1650635094611		-0.0000000000000
3.0310889132455		0.0000000000000
3.8971143170300		0.0000000000000
4.7631397208144		0.0000000000000
5.6291651245989		0.0000000000000
6.4951905283833		0.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/vel_2__x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0014080841979
-0.7500000000000		0.0392479056805
-0.2500000000000		0.2371830448687
0.2500000000000		0.0550162074400
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0002566751320
-2.7500000000000		0.0002566751320
-2.2500000000000		0.0002566751320
-1.7500000000000		0.0002566751320
-1.2500000000000		0.0058736526654
-0.7500000000000		0.0830285770178
-0.2500000000000		0.3079045062227
0.2500000000000		0.1911857576188
0.7500000000000		0.0043156286180
1.2500000000000		0.0000163087510
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0009061979342
-2.7500000000000		0.0009061979342
-2.2500000000000		0.0009061979342
-1.7500000000000		0.0009061979342
-1.2500000000000		0.0166012855983
-0.7500000000000		0.1259445499269
-0.2500000000000		0.3427956135144
0.2500000000000		0.2933967953739
0.7500000000000		0.0329691751079
1.2500000000000		0.0001982473084
1.7500000000000		0.0000002782386
2.2500000000000		0.0000000000253
2.7500000000000		0.0000000000253
3.2500000000000		0.0000000000253
3.7500000000000		0.0000000000253


"Time = 0.5000000000000
-3.2500000000000		0.0025903770371
-2.7500000000000		0.0025903770371
-2.2500000000000		0.0025903770371
-1.7500000000000		0.0025903770371
-1.2500000000000		0.0362044642778
-0.7500000000000		0.1621216632981
-0.2500000000000		0.3601446470993
0.2500000000000		0.3540264126353
0.7500000000000		0.1313702794211
1.2500000000000		0.0019115513391
1.7500000000000		0.0000049310705
2.2500000000000		0.0000000020603
2.7500000000000		0.0000000020603
3.2500000000000		0.0000000020603
3.7500000000000		0.0000000020603


"Time = 0.6250000000000
-3.2500000000000		0.0060848353955
-2.7500000000000		0.0060848353955
-2.2500000000000		0.0060848353955
-1.7500000000000		0.0060848353955
-1.2500000000000		0.0668350210579
-0.7500000000000		0.1873673163013
-0.2500000000000		0.3674334056809
0.2500000000000		0.3836081554344
0.7500000000000		0.2565759960088
1.2500000000000		0.0153197614179
1.7500000000000		0.0000452392216
2.2500000000000		0.0000000546583
2.7500000000000		0.0000000546583
3.2500000000000		0.0000000546583
3.7500000000000		0.0000000546583


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/vel_2__y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0014080841979
-0.7500000000000		0.0392479056805
-0.2500000000000		0.2371830448687
0.2500000000000		0.0550162074400
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0002566751320
-2.7500000000000		0.0002566751320
-2.2500000000000		0.0002566751320
-1.7500000000000		0.0002566751320
-1.2500000000000		0.0058736526654
-0.7500000000000		0.0830285770178
-0.2500000000000		0.3079045062227
0.2500000000000		0.1911857576188
0.7500000000000		0.0043156286180
1.2500000000000		0.0000163087510
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0009061979342
-2.7500000000000		0.0009061979342
-2.2500000000000		0.0009061979342
-1.7500000000000		0.0009061979342
-1.2500000000000		0.0166012855983
-0.7500000000000		0.1259445499269
-0.2500000000000		0.3427956135144
0.2500000000000		0.2933967953739
0.7500000000000		0.0329691751079
1.2500000000000		0.0001982473084
1.7500000000000		0.0000002782386
2.2500000000000		0.0000000000253
2.7500000000000		0.0000000000253
3.2500000000000		0.0000000000253
3.7500000000000		0.0000000000253


"Time = 0.5000000000000
-3.2500000000000		0.0025903770371
-2.7500000000000		0.0025903770371
-2.2500000000000		0.0025903770371
-1.7500000000000		0.0025903770371
-1.2500000000000		0.0362044642778
-0.7500000000000		0.1621216632981
-0.2500000000000		0.3601446470993
0.2500000000000		0.3540264126353
0.7500000000000		0.1313702794211
1.2500000000000		0.0019115513391
1.7500000000000		0.0000049310705
2.2500000000000		0.0000000020603
2.7500000000000		0.0000000020603
3.2500000000000		0.0000000020603
3.7500000000000		0.0000000020603


"Time = 0.6250000000000
-3.2500000000000		0.0060848353955
-2.7500000000000		0.0060848353955
-2.2500000000000		0.0060848353955
-1.7500000000000		0.0060848353955
-1.2500000000000		0.0668350210579
-0.7500000000000		0.1873673163013
-0.2500000000000		0.3674334056809
0.2500000000000		0.3836081554344
0.7500000000000		0.2565759960088
1.2500000000000		0.0153197614179
1.7500000000000		0.0000452392216
2.2500000000000		0.0000000546583
2.7500000000000		0.0000000546583
3.2500000000000		0.0000000546583
3.7500000000000		0.0000000546583


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/vel_2__z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0000000000000
-0.7500000000000		0.0000000000000
-0.2500000000000		0.0000000000000
0.2500000000000		0.0000000000000
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.1250000000000
-3.2500000000000		0.0000000000000
-2.7500000000000		0.0000000000000
-2.2500000000000		0.0000000000000
-1.7500000000000		0.0000000000000
-1.2500000000000		0.0014080841979
-0.7500000000000		0.0392479056805
-0.2500000000000		0.2371830448687
0.2500000000000		0.0550162074400
0.7500000000000		0.0000000000000
1.2500000000000		0.0000000000000
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.2500000000000
-3.2500000000000		0.0001946578036
-2.7500000000000		0.0001946578036
-2.2500000000000		0.0001946578036
-1.7500000000000		0.0001946578036
-1.2500000000000		0.0058874760065
-0.7500000000000		0.0829502892867
-0.2500000000000		0.3076476424031
0.2500000000000		0.1911857576188
0.7500000000000		0.0043179386795
1.2500000000000		0.0000039664694
1.7500000000000		0.0000000000000
2.2500000000000		0.0000000000000
2.7500000000000		0.0000000000000
3.2500000000000		0.0000000000000
3.7500000000000		0.0000000000000


"Time = 0.3750000000000
-3.2500000000000		0.0006116299775
-2.7500000000000		0.0006116299775
-2.2500000000000		0.0006116299775
-1.7500000000000		0.0006116299775
-1.2500000000000		0.0167617698279
-0.7500000000000		0.1257746246686
-0.2500000000000		0.3427202366985
0.2500000000000		0.2933967953739
0.7500000000000		0.0332723834415
1.2500000000000		0.0000936998396
1.7500000000000		0.0000000408466
2.2500000000000		0.0000000000017
2.7500000000000		0.0000000000017
3.2500000000000		0.0000000000017
3.7500000000000		0.0000000000017


"Time = 0.5000000000000
-3.2500000000000		0.0015740886197
-2.7500000000000		0.0015740886197
-2.2500000000000		0.0015740886197
-1.7500000000000		0.0015740886197
-1.2500000000000		0.0367302548532
-0.7500000000000		0.1615663003935
-0.2500000000000		0.3605042644031
0.2500000000000		0.3540264126353
0.7500000000000		0.1320994820566
1.2500000000000		0.0012525302214
1.7500000000000		0.0000012775355
2.2500000000000		0.0000000001865
2.7500000000000		0.0000000001865
3.2500000000000		0.0000000001865
3.7500000000000		0.0000000001865


"Time = 0.6250000000000
-3.2500000000000		0.0035277651788
-2.7500000000000		0.0035277651788
-2.2500000000000		0.0035277651788
-1.7500000000000		0.0035277651788
-1.2500000000000		0.0686093181596
-0.7500000000000		0.1863428597497
-0.2500000000000		0.3678414713853
0.2500000000000		0.3836081554344
0.7500000000000		0.2567531715959
1.2500000000000		0.0131551537389
1.7500000000000		0.0000254051148
2.2500000000000		0.0000000050425
2.7500000000000		0.0000000050425
3.2500000000000		0.0000000050425
3.7500000000000		0.0000000050425


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/w_lorentz_3D_diagonal.xg <==


"Time = 0.0000000000000
-5.6291651245989		1.0000000000000
-4.7631397208144		1.0000000000000
-3.8971143170300		1.0000000000000
-3.0310889132455		1.0000000000000
-2.1650635094611		1.0000000000000
-1.2990381056767		1.0000000000000
-0.4330127018922		1.0000000000000
0.4330127018922		1.0000000000000
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.1250000000000
-5.6291651245989		1.0000000000000
-4.7631397208144		1.0000000000000
-3.8971143170300		1.0000000000000
-3.0310889132455		1.0000000000000
-2.1650635094611		1.0000000000000
-1.2990381056767		1.0000000000000
-0.4330127018922		1.0000029740649
0.4330127018922		1.0045713302429
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.2500000000000
-5.6291651245989		1.0000000000000
-4.7631397208144		1.0000000000000
-3.8971143170300		1.0000000000000
-3.0310889132455		1.0000000000000
-2.1650635094611		1.0000000000000
-1.2990381056767		1.0000000000000
-0.4330127018922		1.0000504961083
0.4330127018922		1.0597930749865
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.3750000000000
-5.6291651245989		1.0000000000000
-4.7631397208144		1.0000000000000
-3.8971143170300		1.0000000000000
-3.0310889132455		1.0000000000000
-2.1650635094611		1.0000000000000
-1.2990381056767		1.0000000000014
-0.4330127018922		1.0004092008143
0.4330127018922		1.1611003876709
1.2990381056767		1.0000000000000
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.5000000000000
-5.6291651245989		1.0000000000000
-4.7631397208144		1.0000000000000
-3.8971143170300		1.0000000000000
-3.0310889132455		1.0000000000000
-2.1650635094611		1.0000000000000
-1.2990381056767		1.0000000000462
-0.4330127018922		1.0019716683036
0.4330127018922		1.2659283703273
1.2990381056767		1.0000000000013
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


"Time = 0.6250000000000
-5.6291651245989		1.0000000000000
-4.7631397208144		1.0000000000000
-3.8971143170300		1.0000000000000
-3.0310889132455		1.0000000000000
-2.1650635094611		1.0000000000000
-1.2990381056767		1.0000000006992
-0.4330127018922		1.0069163088759
0.4330127018922		1.3380583623317
1.2990381056767		1.0000000006614
2.1650635094611		1.0000000000000
3.0310889132455		1.0000000000000
3.8971143170300		1.0000000000000
4.7631397208144		1.0000000000000
5.6291651245989		1.0000000000000
6.4951905283833		1.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/w_lorentz_x__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		1.0000000000000
-2.7500000000000		1.0000000000000
-2.2500000000000		1.0000000000000
-1.7500000000000		1.0000000000000
-1.2500000000000		1.0000000000000
-0.7500000000000		1.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		1.0000000000000
-2.7500000000000		1.0000000000000
-2.2500000000000		1.0000000000000
-1.7500000000000		1.0000000000000
-1.2500000000000		1.0000029740649
-0.7500000000000		1.0023186364044
-0.2500000000000		1.0968284674757
0.2500000000000		1.0045713302429
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		1.0000000848280
-2.7500000000000		1.0000000848280
-2.2500000000000		1.0000000848280
-1.7500000000000		1.0000000848280
-1.2500000000000		1.0000518350125
-0.7500000000000		1.0104971207962
-0.2500000000000		1.1820111665656
0.2500000000000		1.0597930749865
0.7500000000000		1.0000279481192
1.2500000000000		1.0000000002738
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		1.0000010082418
-2.7500000000000		1.0000010082418
-2.2500000000000		1.0000010082418
-1.7500000000000		1.0000010082418
-1.2500000000000		1.0004163410129
-0.7500000000000		1.0246543378150
-0.2500000000000		1.2427153745528
0.2500000000000		1.1611003876709
0.7500000000000		1.0016445401486
1.2500000000000		1.0000000436918
1.7500000000000		1.0000000000001
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.5000000000000
-3.2500000000000		1.0000079490255
-2.7500000000000		1.0000079490255
-2.2500000000000		1.0000079490255
-1.7500000000000		1.0000079490255
-1.2500000000000		1.0019912509130
-0.7500000000000		1.0418195916188
-0.2500000000000		1.2797098746656
0.2500000000000		1.2659283703273
0.7500000000000		1.0270419310788
1.2500000000000		1.0000044384740
1.7500000000000		1.0000000000251
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.6250000000000
-3.2500000000000		1.0000432505911
-2.7500000000000		1.0000432505911
-2.2500000000000		1.0000432505911
-1.7500000000000		1.0000432505911
-1.2500000000000		1.0068911217538
-0.7500000000000		1.0569954576015
-0.2500000000000		1.2967583421289
0.2500000000000		1.3380583623317
0.7500000000000		1.1163500409232
1.2500000000000		1.0003213789852
1.7500000000000		1.0000000023693
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/w_lorentz_y__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		1.0000000000000
-2.7500000000000		1.0000000000000
-2.2500000000000		1.0000000000000
-1.7500000000000		1.0000000000000
-1.2500000000000		1.0000000000000
-0.7500000000000		1.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		1.0000000000000
-2.7500000000000		1.0000000000000
-2.2500000000000		1.0000000000000
-1.7500000000000		1.0000000000000
-1.2500000000000		1.0000029740649
-0.7500000000000		1.0023186364044
-0.2500000000000		1.0968284674757
0.2500000000000		1.0045713302429
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		1.0000000848280
-2.7500000000000		1.0000000848280
-2.2500000000000		1.0000000848280
-1.7500000000000		1.0000000848280
-1.2500000000000		1.0000518350125
-0.7500000000000		1.0104971207962
-0.2500000000000		1.1820111665656
0.2500000000000		1.0597930749865
0.7500000000000		1.0000279481192
1.2500000000000		1.0000000002738
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		1.0000010082418
-2.7500000000000		1.0000010082418
-2.2500000000000		1.0000010082418
-1.7500000000000		1.0000010082418
-1.2500000000000		1.0004163410129
-0.7500000000000		1.0246543378150
-0.2500000000000		1.2427153745528
0.2500000000000		1.1611003876709
0.7500000000000		1.0016445401486
1.2500000000000		1.0000000436918
1.7500000000000		1.0000000000001
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.5000000000000
-3.2500000000000		1.0000079490255
-2.7500000000000		1.0000079490255
-2.2500000000000		1.0000079490255
-1.7500000000000		1.0000079490255
-1.2500000000000		1.0019912509130
-0.7500000000000		1.0418195916188
-0.2500000000000		1.2797098746656
0.2500000000000		1.2659283703273
0.7500000000000		1.0270419310788
1.2500000000000		1.0000044384740
1.7500000000000		1.0000000000251
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.6250000000000
-3.2500000000000		1.0000432505911
-2.7500000000000		1.0000432505911
-2.2500000000000		1.0000432505911
-1.7500000000000		1.0000432505911
-1.2500000000000		1.0068911217538
-0.7500000000000		1.0569954576015
-0.2500000000000		1.2967583421289
0.2500000000000		1.3380583623317
0.7500000000000		1.1163500409232
1.2500000000000		1.0003213789852
1.7500000000000		1.0000000023693
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_shock_ppm/w_lorentz_z__7__7_.xg <==


"Time = 0.0000000000000
-3.2500000000000		1.0000000000000
-2.7500000000000		1.0000000000000
-2.2500000000000		1.0000000000000
-1.7500000000000		1.0000000000000
-1.2500000000000		1.0000000000000
-0.7500000000000		1.0000000000000
-0.2500000000000		1.0000000000000
0.2500000000000		1.0000000000000
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.1250000000000
-3.2500000000000		1.0000000000000
-2.7500000000000		1.0000000000000
-2.2500000000000		1.0000000000000
-1.7500000000000		1.0000000000000
-1.2500000000000		1.0000029740649
-0.7500000000000		1.0023186364044
-0.2500000000000		1.0968284674757
0.2500000000000		1.0045713302429
0.7500000000000		1.0000000000000
1.2500000000000		1.0000000000000
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.2500000000000
-3.2500000000000		1.0000000848280
-2.7500000000000		1.0000000848280
-2.2500000000000		1.0000000848280
-1.7500000000000		1.0000000848280
-1.2500000000000		1.0000518350125
-0.7500000000000		1.0104971207962
-0.2500000000000		1.1820111665656
0.2500000000000		1.0597930749865
0.7500000000000		1.0000279481192
1.2500000000000		1.0000000002738
1.7500000000000		1.0000000000000
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.3750000000000
-3.2500000000000		1.0000010082418
-2.7500000000000		1.0000010082418
-2.2500000000000		1.0000010082418
-1.7500000000000		1.0000010082418
-1.2500000000000		1.0004163410129
-0.7500000000000		1.0246543378150
-0.2500000000000		1.2427153745528
0.2500000000000		1.1611003876709
0.7500000000000		1.0016445401486
1.2500000000000		1.0000000436918
1.7500000000000		1.0000000000001
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.5000000000000
-3.2500000000000		1.0000079490255
-2.7500000000000		1.0000079490255
-2.2500000000000		1.0000079490255
-1.7500000000000		1.0000079490255
-1.2500000000000		1.0019912509130
-0.7500000000000		1.0418195916188
-0.2500000000000		1.2797098746656
0.2500000000000		1.2659283703273
0.7500000000000		1.0270419310788
1.2500000000000		1.0000044384740
1.7500000000000		1.0000000000251
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


"Time = 0.6250000000000
-3.2500000000000		1.0000432505911
-2.7500000000000		1.0000432505911
-2.2500000000000		1.0000432505911
-1.7500000000000		1.0000432505911
-1.2500000000000		1.0068911217538
-0.7500000000000		1.0569954576015
-0.2500000000000		1.2967583421289
0.2500000000000		1.3380583623317
0.7500000000000		1.1163500409232
1.2500000000000		1.0003213789852
1.7500000000000		1.0000000023693
2.2500000000000		1.0000000000000
2.7500000000000		1.0000000000000
3.2500000000000		1.0000000000000
3.7500000000000		1.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/alp_minimum.xg <==
"alp v time
0.0000000000000	0.6698612280496
0.3515742187500	0.6698494685186
0.7031484375000	0.6698165793507
1.0547226562500	0.6697665635662
1.4062968750000	0.6697030000792
1.7578710937500	0.6696287344186
2.1094453125000	0.6695458176464
2.4610195312500	0.6694555351442


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/alp_norm1.xg <==
"alp v time
0.0000000000000	0.9005424762216
0.3515742187500	0.9005410813638
0.7031484375000	0.9005399343733
1.0547226562500	0.9005387622437
1.4062968750000	0.9005373489507
1.7578710937500	0.9005355742556
2.1094453125000	0.9005333898855
2.4610195312500	0.9005307812322


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/dens_norm2.xg <==
"dens v time
0.0000000000000	0.0002699839971
0.3515742187500	0.0002699764665
0.7031484375000	0.0002699666064
1.0547226562500	0.0002699544617
1.4062968750000	0.0002699400582
1.7578710937500	0.0002699234563
2.1094453125000	0.0002699048432
2.4610195312500	0.0002698841956


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/dens_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118667e-07
-1.4062468750e+01		1.3384391219e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981106180e-07
-1.1249875000e+01		1.4365191094e-07
-1.0312343750e+01		1.4830410281e-07
-9.3748125000e+00		1.5405186023e-07
-8.4372812500e+00		1.6132793503e-07
-7.4997500000e+00		1.2386636971e-04
-6.5622187500e+00		3.7172156546e-04
-5.6246875000e+00		7.1289093645e-04
-4.6871562500e+00		1.1658601330e-03
-3.7496250000e+00		1.7343421185e-03
-2.8120937500e+00		2.3861905287e-03
-1.8745625000e+00		3.0311062063e-03
-9.3703125000e-01		3.5218078087e-03
5.0000000000e-04		3.7072030825e-03
9.3803125000e-01		3.5214246401e-03
1.8755625000e+00		3.0304710121e-03
2.8130937500e+00		2.3854770107e-03
3.7506250000e+00		1.7336810988e-03
4.6881562500e+00		1.1653138020e-03
5.6256875000e+00		7.1247004943e-04
6.5632187500e+00		3.7141126902e-04
7.5007500000e+00		1.2364422229e-04
8.4382812500e+00		1.6131914635e-07
9.3758125000e+00		1.5404500995e-07
1.0313343750e+01		1.4829861798e-07
1.1250875000e+01		1.4364742294e-07
1.2188406250e+01		1.3980732310e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384120424e-07
1.5001000000e+01		1.3147884171e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148681651e-07
-1.4062468750e+01		1.3384715535e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981096893e-07
-1.1249875000e+01		1.4365177820e-07
-1.0312343750e+01		1.4830390535e-07
-9.3748125000e+00		1.5438862462e-07
-8.4372812500e+00		4.2356062175e-07
-7.4997500000e+00		1.2347224791e-04
-6.5622187500e+00		3.7140395139e-04
-5.6246875000e+00		7.1228617452e-04
-4.6871562500e+00		1.1648487258e-03
-3.7496250000e+00		1.7327619454e-03
-2.8120937500e+00		2.3838980892e-03
-1.8745625000e+00		3.0280818628e-03
-9.3703125000e-01		3.5191049984e-03
5.0000000000e-04		3.7014083615e-03
9.3803125000e-01		3.5187259684e-03
1.8755625000e+00		3.0274475597e-03
2.8130937500e+00		2.3831853877e-03
3.7506250000e+00		1.7321016158e-03
4.6881562500e+00		1.1643029140e-03
5.6256875000e+00		7.1186564326e-04
6.5632187500e+00		3.7109392136e-04
7.5007500000e+00		1.2325126779e-04
8.4382812500e+00		4.2253252293e-07
9.3758125000e+00		1.5438018385e-07
1.0313343750e+01		1.4829842061e-07
1.1250875000e+01		1.4364729026e-07
1.2188406250e+01		1.3980723027e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384444627e-07
1.5001000000e+01		1.3148446967e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3149100669e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981068337e-07
-1.1249875000e+01		1.4369322715e-07
-1.0312343750e+01		1.4830331644e-07
-9.3748125000e+00		1.5511312449e-07
-8.4372812500e+00		6.8293714208e-07
-7.4997500000e+00		1.2309088460e-04
-6.5622187500e+00		3.7110056313e-04
-5.6246875000e+00		7.1167686881e-04
-4.6871562500e+00		1.1638331708e-03
-3.7496250000e+00		1.7311618723e-03
-2.8120937500e+00		2.3815624860e-03
-1.8745625000e+00		3.0250254447e-03
-9.3703125000e-01		3.5162917380e-03
5.0000000000e-04		3.6955205442e-03
9.3803125000e-01		3.5159166409e-03
1.8755625000e+00		3.0243922945e-03
2.8130937500e+00		2.3808506570e-03
3.7506250000e+00		1.7305022515e-03
4.6881562500e+00		1.1632878884e-03
5.6256875000e+00		7.1125668879e-04
6.5632187500e+00		3.7079084937e-04
7.5007500000e+00		1.2287102082e-04
8.4382812500e+00		6.8089506619e-07
9.3758125000e+00		1.5510129947e-07
1.0313343750e+01		1.4829783195e-07
1.1250875000e+01		1.4368873154e-07
1.2188406250e+01		1.3980694481e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3148865842e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149287419e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981017481e-07
-1.1249875000e+01		1.4372317070e-07
-1.0312343750e+01		1.4830235774e-07
-9.3748125000e+00		1.5611014868e-07
-8.4372812500e+00		9.3943243767e-07
-7.4997500000e+00		1.2272262166e-04
-6.5622187500e+00		3.7081300938e-04
-5.6246875000e+00		7.1106743266e-04
-4.6871562500e+00		1.1628232703e-03
-3.7496250000e+00		1.7295597944e-03
-2.8120937500e+00		2.3792187378e-03
-1.8745625000e+00		3.0219712330e-03
-9.3703125000e-01		3.5134118895e-03
5.0000000000e-04		3.6896266998e-03
9.3803125000e-01		3.5130404895e-03
1.8755625000e+00		3.0213394467e-03
2.8130937500e+00		2.3785078467e-03
3.7506250000e+00		1.7289008887e-03
4.6881562500e+00		1.1622785199e-03
5.6256875000e+00		7.1064759766e-04
6.5632187500e+00		3.7050365646e-04
7.5007500000e+00		1.2250382271e-04
8.4382812500e+00		9.3638203205e-07
9.3758125000e+00		1.5609376557e-07
1.0313343750e+01		1.4829687359e-07
1.1250875000e+01		1.4371866765e-07
1.2188406250e+01		1.3980643643e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149052525e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980940325e-07
-1.1249875000e+01		1.4377285054e-07
-1.0312343750e+01		1.4830108222e-07
-9.3748125000e+00		1.5733931558e-07
-8.4372812500e+00		1.1928315556e-06
-7.4997500000e+00		1.2236794907e-04
-6.5622187500e+00		3.7054043341e-04
-5.6246875000e+00		7.1045168325e-04
-4.6871562500e+00		1.1618067382e-03
-3.7496250000e+00		1.7279398213e-03
-2.8120937500e+00		2.3768599800e-03
-1.8745625000e+00		3.0189125361e-03
-9.3703125000e-01		3.5104830526e-03
5.0000000000e-04		3.6837644931e-03
9.3803125000e-01		3.5101133818e-03
1.8755625000e+00		3.0182823954e-03
2.8130937500e+00		2.3761499885e-03
3.7506250000e+00		1.7272816458e-03
4.6881562500e+00		1.1612625281e-03
5.6256875000e+00		7.1003219578e-04
6.5632187500e+00		3.7023148716e-04
7.5007500000e+00		1.2215016270e-04
8.4382812500e+00		1.1887798417e-06
9.3758125000e+00		1.5731704539e-07
1.0313343750e+01		1.4829559827e-07
1.1250875000e+01		1.4376833513e-07
1.2188406250e+01		1.3980566513e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980832960e-07
-1.1249875000e+01		1.4384247732e-07
-1.0312343750e+01		1.4829956667e-07
-9.3748125000e+00		1.5876768587e-07
-8.4372812500e+00		1.4429089004e-06
-7.4997500000e+00		1.2202736487e-04
-6.5622187500e+00		3.7028092425e-04
-5.6246875000e+00		7.0983225505e-04
-4.6871562500e+00		1.1607923497e-03
-3.7496250000e+00		1.7263124518e-03
-2.8120937500e+00		2.3745052354e-03
-1.8745625000e+00		3.0158387552e-03
-9.3703125000e-01		3.5075006842e-03
5.0000000000e-04		3.6778973889e-03
9.3803125000e-01		3.5071327203e-03
1.8755625000e+00		3.0152106352e-03
2.8130937500e+00		2.3737959802e-03
3.7506250000e+00		1.7256550751e-03
4.6881562500e+00		1.1602486825e-03
5.6256875000e+00		7.0941311251e-04
6.5632187500e+00		3.6997242323e-04
7.5007500000e+00		1.2181053927e-04
8.4382812500e+00		1.4378639556e-06
9.3758125000e+00		1.5873827671e-07
1.0313343750e+01		1.4829408252e-07
1.1250875000e+01		1.4383794472e-07
1.2188406250e+01		1.3980459184e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980693009e-07
-1.1249875000e+01		1.4393111444e-07
-1.0312343750e+01		1.4829789254e-07
-9.3748125000e+00		1.6036638487e-07
-8.4372812500e+00		1.6894455170e-06
-7.4997500000e+00		1.2169995062e-04
-6.5622187500e+00		3.7003823537e-04
-5.6246875000e+00		7.0921507334e-04
-4.6871562500e+00		1.1597923280e-03
-3.7496250000e+00		1.7247009863e-03
-2.8120937500e+00		2.3722607067e-03
-1.8745625000e+00		3.0128810429e-03
-9.3703125000e-01		3.5046064651e-03
5.0000000000e-04		3.6722483311e-03
9.3803125000e-01		3.5042454806e-03
1.8755625000e+00		3.0122536297e-03
2.8130937500e+00		2.3715520017e-03
3.7506250000e+00		1.7240444269e-03
4.6881562500e+00		1.1592492045e-03
5.6256875000e+00		7.0879627011e-04
6.5632187500e+00		3.6973032502e-04
7.5007500000e+00		1.2148403579e-04
8.4382812500e+00		1.6834163569e-06
9.3758125000e+00		1.6032865764e-07
1.0313343750e+01		1.4829240765e-07
1.1250875000e+01		1.4392655995e-07
1.2188406250e+01		1.3980319277e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980520698e-07
-1.1249875000e+01		1.4403921258e-07
-1.0312343750e+01		1.4829613432e-07
-9.3748125000e+00		1.6213774063e-07
-8.4372812500e+00		1.9322004759e-06
-7.4997500000e+00		1.2138625711e-04
-6.5622187500e+00		3.6982577054e-04
-5.6246875000e+00		7.0860608693e-04
-4.6871562500e+00		1.1588589363e-03
-3.7496250000e+00		1.7232186689e-03
-2.8120937500e+00		2.3702095844e-03
-1.8745625000e+00		3.0101622537e-03
-9.3703125000e-01		3.5018508638e-03
5.0000000000e-04		3.6670733913e-03
9.3803125000e-01		3.5014889833e-03
1.8755625000e+00		3.0095365726e-03
2.8130937500e+00		2.3695014607e-03
3.7506250000e+00		1.7225627780e-03
4.6881562500e+00		1.1583162645e-03
5.6256875000e+00		7.0818761854e-04
6.5632187500e+00		3.6951855501e-04
7.5007500000e+00		1.2117120045e-04
8.4382812500e+00		1.9251957636e-06
9.3758125000e+00		1.6209177067e-07
1.0313343750e+01		1.4829064834e-07
1.1250875000e+01		1.4403463150e-07
1.2188406250e+01		1.3980147015e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/dens_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118667e-07
-1.4062468750e+01		1.3384391219e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981106180e-07
-1.1249875000e+01		1.4365191094e-07
-1.0312343750e+01		1.4830410281e-07
-9.3748125000e+00		1.5405186023e-07
-8.4372812500e+00		1.6132793503e-07
-7.4997500000e+00		1.2386636971e-04
-6.5622187500e+00		3.7172156546e-04
-5.6246875000e+00		7.1289093645e-04
-4.6871562500e+00		1.1658601330e-03
-3.7496250000e+00		1.7343421185e-03
-2.8120937500e+00		2.3861905287e-03
-1.8745625000e+00		3.0311062063e-03
-9.3703125000e-01		3.5218078087e-03
5.0000000000e-04		3.7072030825e-03
9.3803125000e-01		3.5214246401e-03
1.8755625000e+00		3.0304710121e-03
2.8130937500e+00		2.3854770107e-03
3.7506250000e+00		1.7336810988e-03
4.6881562500e+00		1.1653138020e-03
5.6256875000e+00		7.1247004943e-04
6.5632187500e+00		3.7141126902e-04
7.5007500000e+00		1.2364422229e-04
8.4382812500e+00		1.6131914635e-07
9.3758125000e+00		1.5404500995e-07
1.0313343750e+01		1.4829861798e-07
1.1250875000e+01		1.4364742294e-07
1.2188406250e+01		1.3980732310e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384120424e-07
1.5001000000e+01		1.3147884171e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148681651e-07
-1.4062468750e+01		1.3384715535e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981096893e-07
-1.1249875000e+01		1.4365177820e-07
-1.0312343750e+01		1.4830390535e-07
-9.3748125000e+00		1.5438862462e-07
-8.4372812500e+00		4.2356062175e-07
-7.4997500000e+00		1.2347224791e-04
-6.5622187500e+00		3.7140395139e-04
-5.6246875000e+00		7.1228617452e-04
-4.6871562500e+00		1.1648487258e-03
-3.7496250000e+00		1.7327619454e-03
-2.8120937500e+00		2.3838980892e-03
-1.8745625000e+00		3.0280818628e-03
-9.3703125000e-01		3.5191049984e-03
5.0000000000e-04		3.7014083615e-03
9.3803125000e-01		3.5187259684e-03
1.8755625000e+00		3.0274475597e-03
2.8130937500e+00		2.3831853877e-03
3.7506250000e+00		1.7321016158e-03
4.6881562500e+00		1.1643029140e-03
5.6256875000e+00		7.1186564326e-04
6.5632187500e+00		3.7109392136e-04
7.5007500000e+00		1.2325126779e-04
8.4382812500e+00		4.2253252293e-07
9.3758125000e+00		1.5438018385e-07
1.0313343750e+01		1.4829842061e-07
1.1250875000e+01		1.4364729026e-07
1.2188406250e+01		1.3980723027e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384444627e-07
1.5001000000e+01		1.3148446967e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3149100669e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981068337e-07
-1.1249875000e+01		1.4369322715e-07
-1.0312343750e+01		1.4830331644e-07
-9.3748125000e+00		1.5511312449e-07
-8.4372812500e+00		6.8293714208e-07
-7.4997500000e+00		1.2309088460e-04
-6.5622187500e+00		3.7110056313e-04
-5.6246875000e+00		7.1167686881e-04
-4.6871562500e+00		1.1638331708e-03
-3.7496250000e+00		1.7311618723e-03
-2.8120937500e+00		2.3815624860e-03
-1.8745625000e+00		3.0250254447e-03
-9.3703125000e-01		3.5162917380e-03
5.0000000000e-04		3.6955205442e-03
9.3803125000e-01		3.5159166409e-03
1.8755625000e+00		3.0243922945e-03
2.8130937500e+00		2.3808506570e-03
3.7506250000e+00		1.7305022515e-03
4.6881562500e+00		1.1632878884e-03
5.6256875000e+00		7.1125668879e-04
6.5632187500e+00		3.7079084937e-04
7.5007500000e+00		1.2287102082e-04
8.4382812500e+00		6.8089506619e-07
9.3758125000e+00		1.5510129947e-07
1.0313343750e+01		1.4829783195e-07
1.1250875000e+01		1.4368873154e-07
1.2188406250e+01		1.3980694481e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3148865842e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149287419e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981017481e-07
-1.1249875000e+01		1.4372317070e-07
-1.0312343750e+01		1.4830235774e-07
-9.3748125000e+00		1.5611014868e-07
-8.4372812500e+00		9.3943243767e-07
-7.4997500000e+00		1.2272262166e-04
-6.5622187500e+00		3.7081300938e-04
-5.6246875000e+00		7.1106743266e-04
-4.6871562500e+00		1.1628232703e-03
-3.7496250000e+00		1.7295597944e-03
-2.8120937500e+00		2.3792187378e-03
-1.8745625000e+00		3.0219712330e-03
-9.3703125000e-01		3.5134118895e-03
5.0000000000e-04		3.6896266998e-03
9.3803125000e-01		3.5130404895e-03
1.8755625000e+00		3.0213394467e-03
2.8130937500e+00		2.3785078467e-03
3.7506250000e+00		1.7289008887e-03
4.6881562500e+00		1.1622785199e-03
5.6256875000e+00		7.1064759766e-04
6.5632187500e+00		3.7050365646e-04
7.5007500000e+00		1.2250382271e-04
8.4382812500e+00		9.3638203205e-07
9.3758125000e+00		1.5609376557e-07
1.0313343750e+01		1.4829687359e-07
1.1250875000e+01		1.4371866765e-07
1.2188406250e+01		1.3980643643e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149052525e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980940325e-07
-1.1249875000e+01		1.4377285054e-07
-1.0312343750e+01		1.4830108222e-07
-9.3748125000e+00		1.5733931558e-07
-8.4372812500e+00		1.1928315556e-06
-7.4997500000e+00		1.2236794907e-04
-6.5622187500e+00		3.7054043341e-04
-5.6246875000e+00		7.1045168325e-04
-4.6871562500e+00		1.1618067382e-03
-3.7496250000e+00		1.7279398213e-03
-2.8120937500e+00		2.3768599800e-03
-1.8745625000e+00		3.0189125361e-03
-9.3703125000e-01		3.5104830526e-03
5.0000000000e-04		3.6837644931e-03
9.3803125000e-01		3.5101133818e-03
1.8755625000e+00		3.0182823954e-03
2.8130937500e+00		2.3761499885e-03
3.7506250000e+00		1.7272816458e-03
4.6881562500e+00		1.1612625281e-03
5.6256875000e+00		7.1003219578e-04
6.5632187500e+00		3.7023148716e-04
7.5007500000e+00		1.2215016270e-04
8.4382812500e+00		1.1887798417e-06
9.3758125000e+00		1.5731704539e-07
1.0313343750e+01		1.4829559827e-07
1.1250875000e+01		1.4376833513e-07
1.2188406250e+01		1.3980566513e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980832960e-07
-1.1249875000e+01		1.4384247732e-07
-1.0312343750e+01		1.4829956667e-07
-9.3748125000e+00		1.5876768587e-07
-8.4372812500e+00		1.4429089004e-06
-7.4997500000e+00		1.2202736487e-04
-6.5622187500e+00		3.7028092425e-04
-5.6246875000e+00		7.0983225505e-04
-4.6871562500e+00		1.1607923497e-03
-3.7496250000e+00		1.7263124518e-03
-2.8120937500e+00		2.3745052354e-03
-1.8745625000e+00		3.0158387552e-03
-9.3703125000e-01		3.5075006842e-03
5.0000000000e-04		3.6778973889e-03
9.3803125000e-01		3.5071327203e-03
1.8755625000e+00		3.0152106352e-03
2.8130937500e+00		2.3737959802e-03
3.7506250000e+00		1.7256550751e-03
4.6881562500e+00		1.1602486825e-03
5.6256875000e+00		7.0941311251e-04
6.5632187500e+00		3.6997242323e-04
7.5007500000e+00		1.2181053927e-04
8.4382812500e+00		1.4378639556e-06
9.3758125000e+00		1.5873827671e-07
1.0313343750e+01		1.4829408252e-07
1.1250875000e+01		1.4383794472e-07
1.2188406250e+01		1.3980459184e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980693009e-07
-1.1249875000e+01		1.4393111444e-07
-1.0312343750e+01		1.4829789254e-07
-9.3748125000e+00		1.6036638487e-07
-8.4372812500e+00		1.6894455170e-06
-7.4997500000e+00		1.2169995062e-04
-6.5622187500e+00		3.7003823537e-04
-5.6246875000e+00		7.0921507334e-04
-4.6871562500e+00		1.1597923280e-03
-3.7496250000e+00		1.7247009863e-03
-2.8120937500e+00		2.3722607067e-03
-1.8745625000e+00		3.0128810429e-03
-9.3703125000e-01		3.5046064651e-03
5.0000000000e-04		3.6722483311e-03
9.3803125000e-01		3.5042454806e-03
1.8755625000e+00		3.0122536297e-03
2.8130937500e+00		2.3715520017e-03
3.7506250000e+00		1.7240444269e-03
4.6881562500e+00		1.1592492045e-03
5.6256875000e+00		7.0879627011e-04
6.5632187500e+00		3.6973032502e-04
7.5007500000e+00		1.2148403579e-04
8.4382812500e+00		1.6834163569e-06
9.3758125000e+00		1.6032865764e-07
1.0313343750e+01		1.4829240765e-07
1.1250875000e+01		1.4392655995e-07
1.2188406250e+01		1.3980319277e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980520698e-07
-1.1249875000e+01		1.4403921258e-07
-1.0312343750e+01		1.4829613432e-07
-9.3748125000e+00		1.6213774063e-07
-8.4372812500e+00		1.9322004759e-06
-7.4997500000e+00		1.2138625711e-04
-6.5622187500e+00		3.6982577054e-04
-5.6246875000e+00		7.0860608693e-04
-4.6871562500e+00		1.1588589363e-03
-3.7496250000e+00		1.7232186689e-03
-2.8120937500e+00		2.3702095844e-03
-1.8745625000e+00		3.0101622537e-03
-9.3703125000e-01		3.5018508638e-03
5.0000000000e-04		3.6670733913e-03
9.3803125000e-01		3.5014889833e-03
1.8755625000e+00		3.0095365726e-03
2.8130937500e+00		2.3695014607e-03
3.7506250000e+00		1.7225627780e-03
4.6881562500e+00		1.1583162645e-03
5.6256875000e+00		7.0818761854e-04
6.5632187500e+00		3.6951855501e-04
7.5007500000e+00		1.2117120045e-04
8.4382812500e+00		1.9251957636e-06
9.3758125000e+00		1.6209177067e-07
1.0313343750e+01		1.4829064834e-07
1.1250875000e+01		1.4403463150e-07
1.2188406250e+01		1.3980147015e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/eps_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000000000e-05
-2.2733058596e+01		1.0000000000e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		7.2219006219e-05
-6.4945410093e+00		2.1373637815e-02
-4.8706892506e+00		5.0455351209e-02
-3.2468374920e+00		8.4649304100e-02
-1.6229857333e+00		1.1520020591e-01
8.6602540378e-04		1.2799999584e-01
1.6247177841e+00		1.1517452780e-01
3.2485695428e+00		8.4612544773e-02
4.8724213015e+00		5.0420704352e-02
6.4962730601e+00		2.1346660210e-02
8.1201248188e+00		5.3713844673e-05
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000000000e-05
2.4358642406e+01		1.0000000000e-05
2.5982494164e+01		1.0000000000e-05


"Time = 3.5157421875e-01
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000000000e-05
-2.2733058596e+01		1.0000001165e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		1.1950962894e-04
-6.4945410093e+00		2.1373294371e-02
-4.8706892506e+00		5.0455182021e-02
-3.2468374920e+00		8.4650452027e-02
-1.6229857333e+00		1.1529068590e-01
8.6602540378e-04		1.2780104111e-01
1.6247177841e+00		1.1526534646e-01
3.2485695428e+00		8.4613702030e-02
4.8724213015e+00		5.0420535786e-02
6.4962730601e+00		2.1346316399e-02
8.1201248188e+00		1.0133739857e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000001165e-05
2.4358642406e+01		1.0000000000e-05
2.5982494164e+01		1.0000000000e-05


"Time = 7.0314843750e-01
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000000000e-05
-2.2733058596e+01		1.0000005173e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		1.6523366878e-04
-6.4945410093e+00		2.1372248858e-02
-4.8706892506e+00		5.0454776388e-02
-3.2468374920e+00		8.4653595403e-02
-1.6229857333e+00		1.1537884546e-01
8.6602540378e-04		1.2760088104e-01
1.6247177841e+00		1.1535382604e-01
3.2485695428e+00		8.4616872239e-02
4.8724213015e+00		5.0420132499e-02
6.4962730601e+00		2.1345271147e-02
8.1201248188e+00		1.4742982734e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000005173e-05
2.4358642406e+01		1.0000000000e-05
2.5982494164e+01		1.0000000000e-05


"Time = 1.0547226562e+00
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000000000e-05
-2.2733058596e+01		1.0000013168e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		2.0932892661e-04
-6.4945410093e+00		2.1370469922e-02
-4.8706892506e+00		5.0454338766e-02
-3.2468374920e+00		8.4658153954e-02
-1.6229857333e+00		1.1546387910e-01
8.6602540378e-04		1.2740213198e-01
1.6247177841e+00		1.1543915974e-01
3.2485695428e+00		8.4621472909e-02
4.8724213015e+00		5.0419699845e-02
6.4962730601e+00		2.1343494276e-02
8.1201248188e+00		1.9192972041e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000013166e-05
2.4358642406e+01		1.0000000000e-05
2.5982494164e+01		1.0000000000e-05


"Time = 1.4062968750e+00
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000007748e-05
-2.2733058596e+01		1.0000025590e-05
-2.1109206837e+01		1.0000000738e-05
-1.9485355079e+01		1.0001574710e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		2.5125658520e-04
-6.4945410093e+00		2.1367895760e-02
-4.8706892506e+00		5.0454100967e-02
-3.2468374920e+00		8.4663503493e-02
-1.6229857333e+00		1.1554607918e-01
8.6602540378e-04		1.2720574737e-01
1.6247177841e+00		1.1552147371e-01
3.2485695428e+00		8.4626886733e-02
4.8724213015e+00		5.0419465183e-02
6.4962730601e+00		2.1340924935e-02
8.1201248188e+00		2.3466666261e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0001574472e-05
2.1110938888e+01		1.0000000740e-05
2.2734790647e+01		1.0000025587e-05
2.4358642406e+01		1.0000007747e-05
2.5982494164e+01		1.0000000000e-05


"Time = 1.7578710937e+00
-2.5980762114e+01		1.0000002969e-05
-2.4356910355e+01		1.0000023618e-05
-2.2733058596e+01		1.0000042501e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0001843292e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		2.9078474067e-04
-6.4945410093e+00		2.1364394329e-02
-4.8706892506e+00		5.0454682460e-02
-3.2468374920e+00		8.4668861711e-02
-1.6229857333e+00		1.1562608388e-01
8.6602540378e-04		1.2701019023e-01
1.6247177841e+00		1.1560159223e-01
3.2485695428e+00		8.4632339116e-02
4.8724213015e+00		5.0420039935e-02
6.4962730601e+00		2.1337434036e-02
8.1201248188e+00		2.7501430541e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0001842993e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000042495e-05
2.4358642406e+01		1.0000023615e-05
2.5982494164e+01		1.0000002970e-05


"Time = 2.1094453125e+00
-2.5980762114e+01		1.0000015628e-05
-2.4356910355e+01		1.0000046366e-05
-2.2733058596e+01		1.0000063831e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		3.2802863028e-04
-6.4945410093e+00		2.1359732867e-02
-4.8706892506e+00		5.0456626620e-02
-3.2468374920e+00		8.4674025689e-02
-1.6229857333e+00		1.1569753920e-01
8.6602540378e-04		1.2682296139e-01
1.6247177841e+00		1.1567356447e-01
3.2485695428e+00		8.4637497505e-02
4.8724213015e+00		5.0421977636e-02
6.4962730601e+00		2.1332791555e-02
8.1201248188e+00		3.1290744458e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000063821e-05
2.4358642406e+01		1.0000046359e-05
2.5982494164e+01		1.0000015627e-05


"Time = 2.4610195312e+00
-2.5980762114e+01		1.0000036861e-05
-2.4356910355e+01		1.0000074815e-05
-2.2733058596e+01		1.0000089513e-05
-2.1109206837e+01		1.0000009413e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0013736975e-05
-1.6237651561e+01		1.0000068406e-05
-1.4613799803e+01		1.0005193250e-05
-1.2989948044e+01		1.0003031612e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		3.6364468234e-04
-6.4945410093e+00		2.1354044444e-02
-4.8706892506e+00		5.0459387236e-02
-3.2468374920e+00		8.4680641180e-02
-1.6229857333e+00		1.1575737474e-01
8.6602540378e-04		1.2665278152e-01
1.6247177841e+00		1.1573327695e-01
3.2485695428e+00		8.4644191856e-02
4.8724213015e+00		5.0424728003e-02
6.4962730601e+00		2.1327121580e-02
8.1201248188e+00		3.4878271392e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0003031000e-05
1.4615531854e+01		1.0005192244e-05
1.6239383612e+01		1.0000068386e-05
1.7863235371e+01		1.0013734728e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000009413e-05
2.2734790647e+01		1.0000089498e-05
2.4358642406e+01		1.0000074802e-05
2.5982494164e+01		1.0000036857e-05


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/eps_minimum.xg <==
"eps v time
0.0000000000000	0.0000100000000
0.3515742187500	0.0000100000000
0.7031484375000	0.0000100000000
1.0547226562500	0.0000100000000
1.4062968750000	0.0000100000000
1.7578710937500	0.0000100000000
2.1094453125000	0.0000100000000
2.4610195312500	0.0000100000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/eps_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000000000e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0000000000e-05
-8.4372812500e+00		1.0000000000e-05
-7.4997500000e+00		7.2529424086e-03
-6.5622187500e+00		2.0326313159e-02
-5.6246875000e+00		3.6049890672e-02
-4.6871562500e+00		5.4161822971e-02
-3.7496250000e+00		7.3893919065e-02
-2.8120937500e+00		9.3724408138e-02
-1.8745625000e+00		1.1126260974e-01
-9.3703125000e-01		1.2355413765e-01
5.0000000000e-04		1.2799999584e-01
9.3803125000e-01		1.2354484331e-01
1.8755625000e+00		1.1124616148e-01
2.8130937500e+00		9.3703980883e-02
3.7506250000e+00		7.3872471271e-02
4.6881562500e+00		5.4141445771e-02
5.6256875000e+00		3.6031764555e-02
6.5632187500e+00		2.0310942344e-02
7.5007500000e+00		7.2404201366e-03
8.4382812500e+00		1.0000000000e-05
9.3758125000e+00		1.0000000000e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000000000e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000008737e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0021792807e-05
-8.4372812500e+00		2.6251194611e-05
-7.4997500000e+00		7.2298671662e-03
-6.5622187500e+00		2.0308959759e-02
-5.6246875000e+00		3.6019340221e-02
-4.6871562500e+00		5.4114907389e-02
-3.7496250000e+00		7.3826761238e-02
-2.8120937500e+00		9.3634734360e-02
-1.8745625000e+00		1.1115227789e-01
-9.3703125000e-01		1.2346033800e-01
5.0000000000e-04		1.2780104111e-01
9.3803125000e-01		1.2345118544e-01
1.8755625000e+00		1.1113585511e-01
2.8130937500e+00		9.3614331595e-02
3.7506250000e+00		7.3805336579e-02
4.6881562500e+00		5.4094549904e-02
5.6256875000e+00		3.6001229390e-02
6.5632187500e+00		2.0293602133e-02
7.5007500000e+00		7.2174116779e-03
8.4382812500e+00		2.6188926527e-05
9.3758125000e+00		1.0021690538e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000008735e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000034736e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0002865805e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0068621025e-05
-8.4372812500e+00		4.2325338626e-05
-7.4997500000e+00		7.2075415548e-03
-6.5622187500e+00		2.0292408230e-02
-5.6246875000e+00		3.5988614599e-02
-4.6871562500e+00		5.4067923016e-02
-3.7496250000e+00		7.3759054249e-02
-2.8120937500e+00		9.3544033046e-02
-1.8745625000e+00		1.1104202195e-01
-9.3703125000e-01		1.2336457453e-01
5.0000000000e-04		1.2760088104e-01
9.3803125000e-01		1.2335555604e-01
1.8755625000e+00		1.1102563352e-01
2.8130937500e+00		9.3523656313e-02
3.7506250000e+00		7.3737653167e-02
4.6881562500e+00		5.4047585588e-02
5.6256875000e+00		3.5970518760e-02
6.5632187500e+00		2.0277066551e-02
7.5007500000e+00		7.1951498969e-03
8.4382812500e+00		4.2201124546e-05
9.3758125000e+00		1.0068301156e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0002865366e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000034726e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000020371e-05
-1.3124937500e+01		1.0000082746e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0004855005e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0133005147e-05
-8.4372812500e+00		5.8222441045e-05
-7.4997500000e+00		7.1859834230e-03
-6.5622187500e+00		2.0276738369e-02
-5.6246875000e+00		3.5957924062e-02
-4.6871562500e+00		5.4021298496e-02
-3.7496250000e+00		7.3691504606e-02
-2.8120937500e+00		9.3453569999e-02
-1.8745625000e+00		1.1093291841e-01
-9.3703125000e-01		1.2326815381e-01
5.0000000000e-04		1.2740213198e-01
9.3803125000e-01		1.2325926096e-01
1.8755625000e+00		1.1091657152e-01
2.8130937500e+00		9.3433221407e-02
3.7506250000e+00		7.3670127131e-02
4.6881562500e+00		5.4000981177e-02
5.6256875000e+00		3.5939842863e-02
6.5632187500e+00		2.0261415107e-02
7.5007500000e+00		7.1736526438e-03
8.4382812500e+00		5.8036612650e-05
9.3758125000e+00		1.0132392263e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0004854141e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000082722e-05
1.4063468750e+01		1.0000020367e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000089511e-05
-1.3124937500e+01		1.0000153421e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0008143159e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0212322149e-05
-8.4372812500e+00		7.3929239106e-05
-7.4997500000e+00		7.1652214224e-03
-6.5622187500e+00		2.0261893277e-02
-5.6246875000e+00		3.5926945167e-02
-4.6871562500e+00		5.3974445420e-02
-3.7496250000e+00		7.3623396361e-02
-2.8120937500e+00		9.3362988619e-02
-1.8745625000e+00		1.1082456298e-01
-9.3703125000e-01		1.2317144378e-01
5.0000000000e-04		1.2720574737e-01
9.3803125000e-01		1.2316260753e-01
1.8755625000e+00		1.1080826759e-01
2.8130937500e+00		9.3342666246e-02
3.7506250000e+00		7.3602042865e-02
4.6881562500e+00		5.3954148484e-02
5.6256875000e+00		3.5908878672e-02
6.5632187500e+00		2.0246590969e-02
7.5007500000e+00		7.1529485458e-03
8.4382812500e+00		7.3682211622e-05
9.3758125000e+00		1.0211330627e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0008141595e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000153376e-05
1.4063468750e+01		1.0000089488e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000065187e-05
-1.4062468750e+01		1.0000191100e-05
-1.3124937500e+01		1.0000245724e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0012746366e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0304433564e-05
-8.4372812500e+00		8.9431591739e-05
-7.4997500000e+00		7.1452866222e-03
-6.5622187500e+00		2.0247757530e-02
-5.6246875000e+00		3.5895801834e-02
-4.6871562500e+00		5.3927763378e-02
-3.7496250000e+00		7.3555157049e-02
-2.8120937500e+00		9.3272978138e-02
-1.8745625000e+00		1.1071644088e-01
-9.3703125000e-01		1.2307403534e-01
5.0000000000e-04		1.2701019023e-01
9.3803125000e-01		1.2306525494e-01
1.8755625000e+00		1.1070021054e-01
2.8130937500e+00		9.3252675300e-02
3.7506250000e+00		7.3533830260e-02
4.6881562500e+00		5.3907486882e-02
5.6256875000e+00		3.5877749848e-02
6.5632187500e+00		2.0232478310e-02
7.5007500000e+00		7.1330686836e-03
8.4382812500e+00		8.9123844414e-05
9.3758125000e+00		1.0302982643e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0012743835e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000245653e-05
1.4063468750e+01		1.0000191051e-05
1.5001000000e+01		1.0000065172e-05


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000177692e-05
-1.4062468750e+01		1.0000315258e-05
-1.3124937500e+01		1.0000358099e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0018601216e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0407464744e-05
-8.4372812500e+00		1.0471558840e-04
-7.4997500000e+00		7.1261274382e-03
-6.5622187500e+00		2.0234525507e-02
-5.6246875000e+00		3.5864783685e-02
-4.6871562500e+00		5.3881819121e-02
-3.7496250000e+00		7.3487776112e-02
-2.8120937500e+00		9.3187680932e-02
-1.8745625000e+00		1.1061327320e-01
-9.3703125000e-01		1.2298065957e-01
5.0000000000e-04		1.2682296139e-01
9.3803125000e-01		1.2297212028e-01
1.8755625000e+00		1.1059705995e-01
2.8130937500e+00		9.3167390446e-02
3.7506250000e+00		7.3466476724e-02
4.6881562500e+00		5.3861563075e-02
5.6256875000e+00		3.5846745867e-02
6.5632187500e+00		2.0219277360e-02
7.5007500000e+00		7.1139615391e-03
8.4382812500e+00		1.0434765796e-04
9.3758125000e+00		1.0405478225e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0018597468e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000357997e-05
1.4063468750e+01		1.0000315177e-05
1.5001000000e+01		1.0000177652e-05


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000317139e-05
-1.4062468750e+01		1.0000455286e-05
-1.3124937500e+01		1.0000488843e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0025741021e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0521565399e-05
-8.4372812500e+00		1.1976579341e-04
-7.4997500000e+00		7.1077767560e-03
-6.5622187500e+00		2.0222920605e-02
-5.6246875000e+00		3.5834177528e-02
-4.6871562500e+00		5.3839040656e-02
-3.7496250000e+00		7.3426083723e-02
-2.8120937500e+00		9.3110357455e-02
-1.8745625000e+00		1.1051950093e-01
-9.3703125000e-01		1.2289286665e-01
5.0000000000e-04		1.2665278152e-01
9.3803125000e-01		1.2288429266e-01
1.8755625000e+00		1.1050334305e-01
2.8130937500e+00		9.3090080995e-02
3.7506250000e+00		7.3404805761e-02
4.6881562500e+00		5.3818800966e-02
5.6256875000e+00		3.5816153581e-02
6.5632187500e+00		2.0207709290e-02
7.5007500000e+00		7.0956598138e-03
8.4382812500e+00		1.1933819532e-04
9.3758125000e+00		1.0519048560e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0025735811e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000488705e-05
1.4063468750e+01		1.0000455171e-05
1.5001000000e+01		1.0000317069e-05


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/eps_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000000000e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0000000000e-05
-8.4372812500e+00		1.0000000000e-05
-7.4997500000e+00		7.2529424086e-03
-6.5622187500e+00		2.0326313159e-02
-5.6246875000e+00		3.6049890672e-02
-4.6871562500e+00		5.4161822971e-02
-3.7496250000e+00		7.3893919065e-02
-2.8120937500e+00		9.3724408138e-02
-1.8745625000e+00		1.1126260974e-01
-9.3703125000e-01		1.2355413765e-01
5.0000000000e-04		1.2799999584e-01
9.3803125000e-01		1.2354484331e-01
1.8755625000e+00		1.1124616148e-01
2.8130937500e+00		9.3703980883e-02
3.7506250000e+00		7.3872471271e-02
4.6881562500e+00		5.4141445771e-02
5.6256875000e+00		3.6031764555e-02
6.5632187500e+00		2.0310942344e-02
7.5007500000e+00		7.2404201366e-03
8.4382812500e+00		1.0000000000e-05
9.3758125000e+00		1.0000000000e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000000000e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000008737e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0021792807e-05
-8.4372812500e+00		2.6251194611e-05
-7.4997500000e+00		7.2298671662e-03
-6.5622187500e+00		2.0308959759e-02
-5.6246875000e+00		3.6019340221e-02
-4.6871562500e+00		5.4114907389e-02
-3.7496250000e+00		7.3826761238e-02
-2.8120937500e+00		9.3634734360e-02
-1.8745625000e+00		1.1115227789e-01
-9.3703125000e-01		1.2346033800e-01
5.0000000000e-04		1.2780104111e-01
9.3803125000e-01		1.2345118544e-01
1.8755625000e+00		1.1113585511e-01
2.8130937500e+00		9.3614331595e-02
3.7506250000e+00		7.3805336579e-02
4.6881562500e+00		5.4094549904e-02
5.6256875000e+00		3.6001229390e-02
6.5632187500e+00		2.0293602133e-02
7.5007500000e+00		7.2174116779e-03
8.4382812500e+00		2.6188926527e-05
9.3758125000e+00		1.0021690538e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000008735e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000034736e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0002865805e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0068621025e-05
-8.4372812500e+00		4.2325338626e-05
-7.4997500000e+00		7.2075415548e-03
-6.5622187500e+00		2.0292408230e-02
-5.6246875000e+00		3.5988614599e-02
-4.6871562500e+00		5.4067923016e-02
-3.7496250000e+00		7.3759054249e-02
-2.8120937500e+00		9.3544033046e-02
-1.8745625000e+00		1.1104202195e-01
-9.3703125000e-01		1.2336457453e-01
5.0000000000e-04		1.2760088104e-01
9.3803125000e-01		1.2335555604e-01
1.8755625000e+00		1.1102563352e-01
2.8130937500e+00		9.3523656313e-02
3.7506250000e+00		7.3737653167e-02
4.6881562500e+00		5.4047585588e-02
5.6256875000e+00		3.5970518760e-02
6.5632187500e+00		2.0277066551e-02
7.5007500000e+00		7.1951498969e-03
8.4382812500e+00		4.2201124546e-05
9.3758125000e+00		1.0068301156e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0002865366e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000034726e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000020371e-05
-1.3124937500e+01		1.0000082746e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0004855005e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0133005147e-05
-8.4372812500e+00		5.8222441045e-05
-7.4997500000e+00		7.1859834230e-03
-6.5622187500e+00		2.0276738369e-02
-5.6246875000e+00		3.5957924062e-02
-4.6871562500e+00		5.4021298496e-02
-3.7496250000e+00		7.3691504606e-02
-2.8120937500e+00		9.3453569999e-02
-1.8745625000e+00		1.1093291841e-01
-9.3703125000e-01		1.2326815381e-01
5.0000000000e-04		1.2740213198e-01
9.3803125000e-01		1.2325926096e-01
1.8755625000e+00		1.1091657152e-01
2.8130937500e+00		9.3433221407e-02
3.7506250000e+00		7.3670127131e-02
4.6881562500e+00		5.4000981177e-02
5.6256875000e+00		3.5939842863e-02
6.5632187500e+00		2.0261415107e-02
7.5007500000e+00		7.1736526438e-03
8.4382812500e+00		5.8036612650e-05
9.3758125000e+00		1.0132392263e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0004854141e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000082722e-05
1.4063468750e+01		1.0000020367e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000089511e-05
-1.3124937500e+01		1.0000153421e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0008143159e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0212322149e-05
-8.4372812500e+00		7.3929239106e-05
-7.4997500000e+00		7.1652214224e-03
-6.5622187500e+00		2.0261893277e-02
-5.6246875000e+00		3.5926945167e-02
-4.6871562500e+00		5.3974445420e-02
-3.7496250000e+00		7.3623396361e-02
-2.8120937500e+00		9.3362988619e-02
-1.8745625000e+00		1.1082456298e-01
-9.3703125000e-01		1.2317144378e-01
5.0000000000e-04		1.2720574737e-01
9.3803125000e-01		1.2316260753e-01
1.8755625000e+00		1.1080826759e-01
2.8130937500e+00		9.3342666246e-02
3.7506250000e+00		7.3602042865e-02
4.6881562500e+00		5.3954148484e-02
5.6256875000e+00		3.5908878672e-02
6.5632187500e+00		2.0246590969e-02
7.5007500000e+00		7.1529485458e-03
8.4382812500e+00		7.3682211622e-05
9.3758125000e+00		1.0211330627e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0008141595e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000153376e-05
1.4063468750e+01		1.0000089488e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000065187e-05
-1.4062468750e+01		1.0000191100e-05
-1.3124937500e+01		1.0000245724e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0012746366e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0304433564e-05
-8.4372812500e+00		8.9431591739e-05
-7.4997500000e+00		7.1452866222e-03
-6.5622187500e+00		2.0247757530e-02
-5.6246875000e+00		3.5895801834e-02
-4.6871562500e+00		5.3927763378e-02
-3.7496250000e+00		7.3555157049e-02
-2.8120937500e+00		9.3272978138e-02
-1.8745625000e+00		1.1071644088e-01
-9.3703125000e-01		1.2307403534e-01
5.0000000000e-04		1.2701019023e-01
9.3803125000e-01		1.2306525494e-01
1.8755625000e+00		1.1070021054e-01
2.8130937500e+00		9.3252675300e-02
3.7506250000e+00		7.3533830260e-02
4.6881562500e+00		5.3907486882e-02
5.6256875000e+00		3.5877749848e-02
6.5632187500e+00		2.0232478310e-02
7.5007500000e+00		7.1330686836e-03
8.4382812500e+00		8.9123844414e-05
9.3758125000e+00		1.0302982643e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0012743835e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000245653e-05
1.4063468750e+01		1.0000191051e-05
1.5001000000e+01		1.0000065172e-05


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000177692e-05
-1.4062468750e+01		1.0000315258e-05
-1.3124937500e+01		1.0000358099e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0018601216e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0407464744e-05
-8.4372812500e+00		1.0471558840e-04
-7.4997500000e+00		7.1261274382e-03
-6.5622187500e+00		2.0234525507e-02
-5.6246875000e+00		3.5864783685e-02
-4.6871562500e+00		5.3881819121e-02
-3.7496250000e+00		7.3487776112e-02
-2.8120937500e+00		9.3187680932e-02
-1.8745625000e+00		1.1061327320e-01
-9.3703125000e-01		1.2298065957e-01
5.0000000000e-04		1.2682296139e-01
9.3803125000e-01		1.2297212028e-01
1.8755625000e+00		1.1059705995e-01
2.8130937500e+00		9.3167390446e-02
3.7506250000e+00		7.3466476724e-02
4.6881562500e+00		5.3861563075e-02
5.6256875000e+00		3.5846745867e-02
6.5632187500e+00		2.0219277360e-02
7.5007500000e+00		7.1139615391e-03
8.4382812500e+00		1.0434765796e-04
9.3758125000e+00		1.0405478225e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0018597468e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000357997e-05
1.4063468750e+01		1.0000315177e-05
1.5001000000e+01		1.0000177652e-05


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000317139e-05
-1.4062468750e+01		1.0000455286e-05
-1.3124937500e+01		1.0000488843e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0025741021e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0521565399e-05
-8.4372812500e+00		1.1976579341e-04
-7.4997500000e+00		7.1077767560e-03
-6.5622187500e+00		2.0222920605e-02
-5.6246875000e+00		3.5834177528e-02
-4.6871562500e+00		5.3839040656e-02
-3.7496250000e+00		7.3426083723e-02
-2.8120937500e+00		9.3110357455e-02
-1.8745625000e+00		1.1051950093e-01
-9.3703125000e-01		1.2289286665e-01
5.0000000000e-04		1.2665278152e-01
9.3803125000e-01		1.2288429266e-01
1.8755625000e+00		1.1050334305e-01
2.8130937500e+00		9.3090080995e-02
3.7506250000e+00		7.3404805761e-02
4.6881562500e+00		5.3818800966e-02
5.6256875000e+00		3.5816153581e-02
6.5632187500e+00		2.0207709290e-02
7.5007500000e+00		7.0956598138e-03
8.4382812500e+00		1.1933819532e-04
9.3758125000e+00		1.0519048560e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0025735811e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000488705e-05
1.4063468750e+01		1.0000455171e-05
1.5001000000e+01		1.0000317069e-05


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/gxx_maximum.xg <==
"gxx v time
0.0000000000000	2.0318467472317
0.3515742187500	2.0318348573456
0.7031484375000	2.0318016028567
1.0547226562500	2.0317510294303
1.4062968750000	2.0316867536288
1.7578710937500	2.0316116505817
2.1094453125000	2.0315277923292
2.4610195312500	2.0314364768521


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/gxx_norm1.xg <==
"gxx v time
0.0000000000000	1.2317730312624
0.3515742187500	1.2317747146170
0.7031484375000	1.2317757691609
1.0547226562500	1.2317762073217
1.4062968750000	1.2317761375080
1.7578710937500	1.2317756652422
2.1094453125000	1.2317748719199
2.4610195312500	1.2317738123338


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/gxy_maximum.xg <==
"gxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000003878225
0.7031484375000	0.0000014716390
1.0547226562500	0.0000035201568
1.4062968750000	0.0000082192580
1.7578710937500	0.0000143600443
2.1094453125000	0.0000215318556
2.4610195312500	0.0000279671893


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/gxy_minimum.xg <==
"gxy v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000003877776
0.7031484375000	-0.0000014714865
1.0547226562500	-0.0000035286366
1.4062968750000	-0.0000082374362
1.7578710937500	-0.0000143963982
2.1094453125000	-0.0000215811127
2.4610195312500	-0.0000280213543


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/gxy_norm1.xg <==
"gxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000101443
0.7031484375000	0.0000000483717
1.0547226562500	0.0000001345101
1.4062968750000	0.0000002823326
1.7578710937500	0.0000004986161
2.1094453125000	0.0000007884003
2.4610195312500	0.0000011560086


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/gxz_maximum.xg <==
"gxz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000003878225
0.7031484375000	0.0000014716390
1.0547226562500	0.0000035201568
1.4062968750000	0.0000082192580
1.7578710937500	0.0000143600443
2.1094453125000	0.0000215318556
2.4610195312500	0.0000279671893


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/gyz_maximum.xg <==
"gyz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000003878225
0.7031484375000	0.0000014716390
1.0547226562500	0.0000035201568
1.4062968750000	0.0000082192580
1.7578710937500	0.0000143600443
2.1094453125000	0.0000215318556
2.4610195312500	0.0000279671893


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/kxz_minimum.xg <==
"kxz v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000015137296
0.7031484375000	-0.0000028041814
1.0547226562500	-0.0000061478255
1.4062968750000	-0.0000096189087
1.7578710937500	-0.0000120598130
2.1094453125000	-0.0000120650357
2.4610195312500	-0.0000120292867


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/kyy_norm2.xg <==
"kyy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000028127992
0.7031484375000	0.0000053893920
1.0547226562500	0.0000078474913
1.4062968750000	0.0000101081418
1.7578710937500	0.0000120291798
2.1094453125000	0.0000136689545
2.4610195312500	0.0000151449042


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/kyz_norm1.xg <==
"kyz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000367467
0.7031484375000	0.0000000999875
1.0547226562500	0.0000001919643
1.4062968750000	0.0000003031044
1.7578710937500	0.0000004271051
2.1094453125000	0.0000005741366
2.4610195312500	0.0000007721042


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/kzz_minimum.xg <==
"kzz v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000203525278
0.7031484375000	-0.0000395037653
1.0547226562500	-0.0000536824800
1.4062968750000	-0.0000538670826
1.7578710937500	-0.0000421848396
2.1094453125000	-0.0000536992017
2.4610195312500	-0.0000571228238


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/momx_maximum.xg <==
"momx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000155682027
0.7031484375000	0.0000251364562
1.0547226562500	0.0000309281233
1.4062968750000	0.0000341896111
1.7578710937500	0.0000417478672
2.1094453125000	0.0000489923507
2.4610195312500	0.0000557885535


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/momy_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		9.3121609627e-11
-1.3124937500e+01		9.1966881443e-11
-1.2187406250e+01		1.2698181487e-10
-1.1249875000e+01		1.9434447301e-10
-1.0312343750e+01		3.9102437483e-10
-9.3748125000e+00		4.3526775314e-10
-8.4372812500e+00		-1.9051500351e-09
-7.4997500000e+00		1.8719805301e-09
-6.5622187500e+00		2.8188996116e-09
-5.6246875000e+00		5.8208624098e-09
-4.6871562500e+00		1.0906340058e-08
-3.7496250000e+00		1.8477921849e-08
-2.8120937500e+00		2.8469251833e-08
-1.8745625000e+00		3.9448396547e-08
-9.3703125000e-01		4.8572591802e-08
5.0000000000e-04		5.2011668414e-08
9.3803125000e-01		4.8556754479e-08
1.8755625000e+00		3.9466178477e-08
2.8130937500e+00		2.8433380469e-08
3.7506250000e+00		1.8435573478e-08
4.6881562500e+00		1.0902634959e-08
5.6256875000e+00		5.8275832281e-09
6.5632187500e+00		2.8192639330e-09
7.5007500000e+00		1.8714180097e-09
8.4382812500e+00		-1.8928150566e-09
9.3758125000e+00		4.3776018021e-10
1.0313343750e+01		3.9209732085e-10
1.1250875000e+01		1.9454348936e-10
1.2188406250e+01		1.2739525843e-10
1.3125937500e+01		9.2310906482e-11
1.4063468750e+01		9.3262339952e-11
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		2.2321904096e-10
-1.3124937500e+01		2.2847800058e-10
-1.2187406250e+01		2.4667448356e-10
-1.1249875000e+01		4.1004549298e-10
-1.0312343750e+01		8.6366769791e-10
-9.3748125000e+00		2.6372882806e-10
-8.4372812500e+00		-2.3527660248e-09
-7.4997500000e+00		2.9100558477e-09
-6.5622187500e+00		5.5170547534e-09
-5.6246875000e+00		1.0794766363e-08
-4.6871562500e+00		2.0260277756e-08
-3.7496250000e+00		3.4375676699e-08
-2.8120937500e+00		5.3025974414e-08
-1.8745625000e+00		7.3609397507e-08
-9.3703125000e-01		9.0804860076e-08
5.0000000000e-04		9.6986024738e-08
9.3803125000e-01		9.0776197973e-08
1.8755625000e+00		7.3633574586e-08
2.8130937500e+00		5.2969942324e-08
3.7506250000e+00		3.4298571829e-08
4.6881562500e+00		2.0253050041e-08
5.6256875000e+00		1.0808928630e-08
6.5632187500e+00		5.5136560069e-09
7.5007500000e+00		2.9137589893e-09
8.4382812500e+00		-2.3318518256e-09
9.3758125000e+00		2.6895351049e-10
1.0313343750e+01		8.6331582113e-10
1.1250875000e+01		4.1064831454e-10
1.2188406250e+01		2.4621725406e-10
1.3125937500e+01		2.2816652550e-10
1.4063468750e+01		2.2296751316e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.8110409690e-10
-1.3124937500e+01		3.6779833952e-10
-1.2187406250e+01		3.8180085170e-10
-1.1249875000e+01		6.6210363878e-10
-1.0312343750e+01		1.2638039967e-09
-9.3748125000e+00		-3.9441593947e-10
-8.4372812500e+00		-9.9340685460e-10
-7.4997500000e+00		2.9848515613e-09
-6.5622187500e+00		8.1508175373e-09
-5.6246875000e+00		1.4874128770e-08
-4.6871562500e+00		2.7910293261e-08
-3.7496250000e+00		4.7424277686e-08
-2.8120937500e+00		7.3247179585e-08
-1.8745625000e+00		1.0190792684e-07
-9.3703125000e-01		1.2593868166e-07
5.0000000000e-04		1.3420802353e-07
9.3803125000e-01		1.2590119677e-07
1.8755625000e+00		1.0192367033e-07
2.8130937500e+00		7.3190656153e-08
3.7506250000e+00		4.7327160075e-08
4.6881562500e+00		2.7898516158e-08
5.6256875000e+00		1.4892041666e-08
6.5632187500e+00		8.1429098850e-09
7.5007500000e+00		2.9973406876e-09
8.4382812500e+00		-9.6952478909e-10
9.3758125000e+00		-3.8568768619e-10
1.0313343750e+01		1.2611566891e-09
1.1250875000e+01		6.6163576794e-10
1.2188406250e+01		3.8023048581e-10
1.3125937500e+01		3.6651182068e-10
1.4063468750e+01		3.8015405011e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.1436672904e-10
-1.3124937500e+01		4.9249111444e-10
-1.2187406250e+01		5.5147022034e-10
-1.1249875000e+01		9.3965830728e-10
-1.0312343750e+01		1.3497149180e-09
-9.3748125000e+00		-8.9475207745e-10
-8.4372812500e+00		1.6437972080e-09
-7.4997500000e+00		2.6859736213e-09
-6.5622187500e+00		1.1252170205e-08
-5.6246875000e+00		1.9476263473e-08
-4.6871562500e+00		3.6419927414e-08
-3.7496250000e+00		6.1952414641e-08
-2.8120937500e+00		9.5801462896e-08
-1.8745625000e+00		1.3364739476e-07
-9.3703125000e-01		1.6533284749e-07
5.0000000000e-04		1.7586907308e-07
9.3803125000e-01		1.6528936990e-07
1.8755625000e+00		1.3364159000e-07
2.8130937500e+00		9.5756254430e-08
3.7506250000e+00		6.1852705721e-08
4.6881562500e+00		3.6399563481e-08
5.6256875000e+00		1.9488660996e-08
6.5632187500e+00		1.1245382423e-08
7.5007500000e+00		2.7063800180e-09
8.4382812500e+00		1.6667118415e-09
9.3758125000e+00		-8.8173217524e-10
1.0313343750e+01		1.3466183605e-09
1.1250875000e+01		9.3743226040e-10
1.2188406250e+01		5.4934893282e-10
1.3125937500e+01		4.9120177130e-10
1.4063468750e+01		5.1353272052e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.9367838799e-10
-1.3124937500e+01		6.0281674470e-10
-1.2187406250e+01		7.5293798927e-10
-1.1249875000e+01		1.1775868180e-09
-1.0312343750e+01		1.0171505497e-09
-9.3748125000e+00		-4.6734568439e-10
-8.4372812500e+00		4.6005300892e-09
-7.4997500000e+00		3.0839244079e-09
-6.5622187500e+00		1.4139981041e-08
-5.6246875000e+00		2.3530009088e-08
-4.6871562500e+00		4.3368240264e-08
-3.7496250000e+00		7.3696059896e-08
-2.8120937500e+00		1.1387892494e-07
-1.8745625000e+00		1.5902767720e-07
-9.3703125000e-01		1.9672337997e-07
5.0000000000e-04		2.0904928288e-07
9.3803125000e-01		1.9667950115e-07
1.8755625000e+00		1.5899945141e-07
2.8130937500e+00		1.1385003118e-07
3.7506250000e+00		7.3613739147e-08
4.6881562500e+00		4.3336106836e-08
5.6256875000e+00		2.3528340588e-08
6.5632187500e+00		1.4143290030e-08
7.5007500000e+00		3.1013947499e-09
8.4382812500e+00		4.6254487311e-09
9.3758125000e+00		-4.5185527509e-10
1.0313343750e+01		1.0203358159e-09
1.1250875000e+01		1.1749559771e-09
1.2188406250e+01		7.5156620063e-10
1.3125937500e+01		6.0272265740e-10
1.4063468750e+01		5.9431108436e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.2259060905e-10
-1.3124937500e+01		7.0617285707e-10
-1.2187406250e+01		9.5998498967e-10
-1.1249875000e+01		1.2673125736e-09
-1.0312343750e+01		4.7699554837e-10
-9.3748125000e+00		1.3303143537e-09
-8.4372812500e+00		6.9178624629e-09
-7.4997500000e+00		5.2623590191e-09
-6.5622187500e+00		1.6249934030e-08
-5.6246875000e+00		2.7444977999e-08
-4.6871562500e+00		4.8982874816e-08
-3.7496250000e+00		7.6470361653e-08
-2.8120937500e+00		1.1760663920e-07
-1.8745625000e+00		1.6337695862e-07
-9.3703125000e-01		2.0386798601e-07
5.0000000000e-04		2.1447160424e-07
9.3803125000e-01		2.0383428071e-07
1.8755625000e+00		1.6333790293e-07
2.8130937500e+00		1.1759420003e-07
3.7506250000e+00		7.6422550286e-08
4.6881562500e+00		4.8936828114e-08
5.6256875000e+00		2.7426320235e-08
6.5632187500e+00		1.6266656541e-08
7.5007500000e+00		5.2638807184e-09
8.4382812500e+00		6.9531053904e-09
9.3758125000e+00		1.3466482993e-09
1.0313343750e+01		4.9220011656e-10
1.1250875000e+01		1.2666240449e-09
1.2188406250e+01		9.6000507602e-10
1.3125937500e+01		7.0757766682e-10
1.4063468750e+01		6.2518936083e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.3107585151e-10
-1.3124937500e+01		8.0915970993e-10
-1.2187406250e+01		1.1243737027e-09
-1.1249875000e+01		1.1398304468e-09
-1.0312343750e+01		2.4288604161e-10
-9.3748125000e+00		4.2583689877e-09
-8.4372812500e+00		7.9652699204e-09
-7.4997500000e+00		9.4404180118e-09
-6.5622187500e+00		1.7085891461e-08
-5.6246875000e+00		3.1559623247e-08
-4.6871562500e+00		4.9290974010e-08
-3.7496250000e+00		8.9309577047e-08
-2.8120937500e+00		1.3809779128e-07
-1.8745625000e+00		1.9185518485e-07
-9.3703125000e-01		2.3920081811e-07
5.0000000000e-04		2.5172535387e-07
9.3803125000e-01		2.3917930224e-07
1.8755625000e+00		1.9180668396e-07
2.8130937500e+00		1.3808424750e-07
3.7506250000e+00		8.9291545383e-08
4.6881562500e+00		4.9236788896e-08
5.6256875000e+00		3.1532328305e-08
6.5632187500e+00		1.7106698483e-08
7.5007500000e+00		9.4294889761e-09
8.4382812500e+00		8.0012373544e-09
9.3758125000e+00		4.2867623144e-09
1.0313343750e+01		2.6747581985e-10
1.1250875000e+01		1.1422744409e-09
1.2188406250e+01		1.1250097855e-09
1.3125937500e+01		8.1161284723e-10
1.4063468750e+01		6.3403513734e-10
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/momy_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-1.6251273301e-07
-1.3124937500e+01		1.6118295064e-08
-1.2187406250e+01		-7.8449430343e-07
-1.1249875000e+01		-1.6958699753e-06
-1.0312343750e+01		-2.8351725383e-06
-9.3748125000e+00		2.5422902122e-06
-8.4372812500e+00		4.1348288586e-06
-7.4997500000e+00		-9.2433872196e-07
-6.5622187500e+00		3.8115960979e-07
-5.6246875000e+00		5.4177975740e-07
-4.6871562500e+00		-5.4162025312e-07
-3.7496250000e+00		-3.1736064048e-06
-2.8120937500e+00		-6.8943495875e-06
-1.8745625000e+00		-9.2735267304e-06
-9.3703125000e-01		-2.5177562198e-07
5.0000000000e-04		5.2011668414e-08
9.3803125000e-01		2.0843405377e-07
1.8755625000e+00		9.2730921085e-06
2.8130937500e+00		6.8904408316e-06
3.7506250000e+00		3.1699965207e-06
4.6881562500e+00		5.3973892889e-07
5.6256875000e+00		-5.4250882260e-07
6.5632187500e+00		-3.7537333362e-07
7.5007500000e+00		8.9735160811e-07
8.4382812500e+00		-4.1407575264e-06
9.3758125000e+00		-2.5083007270e-06
1.0313343750e+01		2.8333957466e-06
1.1250875000e+01		1.6952325915e-06
1.2188406250e+01		7.8407140140e-07
1.3125937500e+01		-1.6200705054e-08
1.4063468750e+01		1.6242825946e-07
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.4716614284e-07
-1.3124937500e+01		7.3371388574e-07
-1.2187406250e+01		-8.9803972831e-07
-1.1249875000e+01		-3.2681385719e-06
-1.0312343750e+01		-5.4274455121e-06
-9.3748125000e+00		4.0419068435e-06
-8.4372812500e+00		8.3854073642e-06
-7.4997500000e+00		-8.2936416913e-07
-6.5622187500e+00		9.0784304058e-07
-5.6246875000e+00		1.4196033440e-06
-4.6871562500e+00		-6.6697014989e-07
-3.7496250000e+00		-5.7572164211e-06
-2.8120937500e+00		-1.3031441221e-05
-1.8745625000e+00		-1.7976690140e-05
-9.3703125000e-01		-1.6816884043e-07
5.0000000000e-04		9.6986024738e-08
9.3803125000e-01		8.7528167652e-08
1.8755625000e+00		1.7976514374e-05
2.8130937500e+00		1.3023386657e-05
3.7506250000e+00		5.7502057834e-06
4.6881562500e+00		6.6340516781e-07
5.6256875000e+00		-1.4215556423e-06
6.5632187500e+00		-8.9595043778e-07
7.5007500000e+00		7.7863812918e-07
8.4382812500e+00		-8.3960714555e-06
9.3758125000e+00		-3.9790313044e-06
1.0313343750e+01		5.4237080864e-06
1.1250875000e+01		3.2675199911e-06
1.2188406250e+01		8.9744699443e-07
1.3125937500e+01		-7.3368970656e-07
1.4063468750e+01		-1.4721621860e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		8.2172732915e-07
-1.3124937500e+01		2.1763822985e-06
-1.2187406250e+01		-6.8654040369e-07
-1.1249875000e+01		-4.7000327081e-06
-1.0312343750e+01		-7.4097052932e-06
-9.3748125000e+00		3.9627638413e-06
-8.4372812500e+00		1.2423747571e-05
-7.4997500000e+00		7.3674007292e-07
-6.5622187500e+00		1.3414063500e-06
-5.6246875000e+00		2.4578487353e-06
-4.6871562500e+00		-6.8350257351e-07
-3.7496250000e+00		-8.0235686289e-06
-2.8120937500e+00		-1.8506634957e-05
-1.8745625000e+00		-2.6233418081e-05
-9.3703125000e-01		1.7213318254e-07
5.0000000000e-04		1.3420802353e-07
9.3803125000e-01		-2.8390385669e-07
1.8755625000e+00		2.6235516859e-05
2.8130937500e+00		1.8493980329e-05
3.7506250000e+00		8.0134352123e-06
4.6881562500e+00		6.7831733327e-07
5.6256875000e+00		-2.4612610110e-06
6.5632187500e+00		-1.3242277476e-06
7.5007500000e+00		-8.0372787241e-07
8.4382812500e+00		-1.2438665594e-05
9.3758125000e+00		-3.8810180152e-06
1.0313343750e+01		7.4055213042e-06
1.1250875000e+01		4.6996233828e-06
1.2188406250e+01		6.8613194424e-07
1.3125937500e+01		-2.1760524066e-06
1.4063468750e+01		-8.2167641978e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.9379955498e-06
-1.3124937500e+01		3.8979175808e-06
-1.2187406250e+01		-2.5177737088e-07
-1.1249875000e+01		-6.0104407236e-06
-1.0312343750e+01		-8.4514673880e-06
-9.3748125000e+00		2.2418437218e-06
-8.4372812500e+00		1.6092973023e-05
-7.4997500000e+00		3.9079172372e-06
-6.5622187500e+00		1.1987609925e-06
-5.6246875000e+00		3.4326413877e-06
-4.6871562500e+00		-9.5311480636e-07
-3.7496250000e+00		-1.0359181859e-05
-2.8120937500e+00		-2.3589993752e-05
-1.8745625000e+00		-3.4154672602e-05
-9.3703125000e-01		4.6509831994e-07
5.0000000000e-04		1.7586907308e-07
9.3803125000e-01		-6.3690396950e-07
1.8755625000e+00		3.4184964430e-05
2.8130937500e+00		2.3572436991e-05
3.7506250000e+00		1.0346169345e-05
4.6881562500e+00		9.4611430894e-07
5.6256875000e+00		-3.4369470580e-06
6.5632187500e+00		-1.1784253623e-06
7.5007500000e+00		-3.9787646191e-06
8.4382812500e+00		-1.6113899117e-05
9.3758125000e+00		-2.1560260258e-06
1.0313343750e+01		8.4510140131e-06
1.1250875000e+01		6.0094520206e-06
1.2188406250e+01		2.5197821242e-07
1.3125937500e+01		-3.8971542321e-06
1.4063468750e+01		-1.9377608201e-06
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.2729475467e-06
-1.3124937500e+01		5.4326729791e-06
-1.2187406250e+01		3.2805472549e-07
-1.1249875000e+01		-7.1027454098e-06
-1.0312343750e+01		-8.4511955242e-06
-9.3748125000e+00		-4.6166891242e-07
-8.4372812500e+00		1.9646361943e-05
-7.4997500000e+00		8.2637774905e-06
-6.5622187500e+00		-7.7337267847e-08
-5.6246875000e+00		4.0044100366e-06
-4.6871562500e+00		-1.7535060239e-06
-3.7496250000e+00		-1.3139085156e-05
-2.8120937500e+00		-2.8637878275e-05
-1.8745625000e+00		-4.1689535513e-05
-9.3703125000e-01		1.2243020273e-07
5.0000000000e-04		2.0904928288e-07
9.3803125000e-01		-3.4479574744e-07
1.8755625000e+00		4.1747867235e-05
2.8130937500e+00		2.8615263381e-05
3.7506250000e+00		1.3123259662e-05
4.6881562500e+00		1.7442734003e-06
5.6256875000e+00		-4.0077866936e-06
6.5632187500e+00		9.8959520445e-08
7.5007500000e+00		-8.3224376793e-06
8.4382812500e+00		-1.9678215196e-05
9.3758125000e+00		5.3296786394e-07
1.0313343750e+01		8.4605016410e-06
1.1250875000e+01		7.0999331251e-06
1.2188406250e+01		-3.2710549489e-07
1.3125937500e+01		-5.4313340886e-06
1.4063468750e+01		-3.2724354706e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		4.5026301214e-06
-1.3124937500e+01		6.4084733615e-06
-1.2187406250e+01		9.3037351383e-07
-1.1249875000e+01		-7.6942838042e-06
-1.0312343750e+01		-7.5829389492e-06
-9.3748125000e+00		-2.6429328055e-06
-8.4372812500e+00		2.3484948208e-05
-7.4997500000e+00		1.2780806582e-05
-6.5622187500e+00		-2.6695586503e-06
-5.6246875000e+00		3.5927791062e-06
-4.6871562500e+00		-3.1879547155e-06
-3.7496250000e+00		-1.6663941618e-05
-2.8120937500e+00		-3.3977076987e-05
-1.8745625000e+00		-4.8895300471e-05
-9.3703125000e-01		-9.7865201906e-07
5.0000000000e-04		2.1447160424e-07
9.3803125000e-01		7.2482804867e-07
1.8755625000e+00		4.8992350701e-05
2.8130937500e+00		3.3949203399e-05
3.7506250000e+00		1.6645125000e-05
4.6881562500e+00		3.1761590758e-06
5.6256875000e+00		-3.5915619851e-06
6.5632187500e+00		2.6914703468e-06
7.5007500000e+00		-1.2811219214e-05
8.4382812500e+00		-2.3533008935e-05
9.3758125000e+00		2.6793389763e-06
1.0313343750e+01		7.6068717385e-06
1.1250875000e+01		7.6893473771e-06
1.2188406250e+01		-9.2920854688e-07
1.3125937500e+01		-6.4063823283e-06
1.4063468750e+01		-4.5016347761e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.3443651631e-06
-1.3124937500e+01		6.5961594388e-06
-1.2187406250e+01		1.4194686097e-06
-1.1249875000e+01		-7.4064613820e-06
-1.0312343750e+01		-6.0916267892e-06
-9.3748125000e+00		-2.2954746834e-06
-8.4372812500e+00		2.7392183169e-05
-7.4997500000e+00		1.6175411635e-05
-6.5622187500e+00		-5.8115146780e-06
-5.6246875000e+00		1.3901018601e-06
-4.6871562500e+00		-5.2288434941e-06
-3.7496250000e+00		-2.0906146150e-05
-2.8120937500e+00		-3.9915201948e-05
-1.8745625000e+00		-5.5657804320e-05
-9.3703125000e-01		-2.9974623345e-06
5.0000000000e-04		2.5172535387e-07
9.3803125000e-01		2.6842156077e-06
1.8755625000e+00		5.5788553535e-05
2.8130937500e+00		3.9883011017e-05
3.7506250000e+00		2.0884470257e-05
4.6881562500e+00		5.2146452342e-06
5.6256875000e+00		-1.3789517332e-06
6.5632187500e+00		5.8314562363e-06
7.5007500000e+00		-1.6167090072e-05
8.4382812500e+00		-2.7455045305e-05
9.3758125000e+00		2.2792715502e-06
1.0313343750e+01		6.1297522659e-06
1.1250875000e+01		7.4012793974e-06
1.2188406250e+01		-1.4192658333e-06
1.3125937500e+01		-6.5932798644e-06
1.4063468750e+01		-5.3425299415e-06
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/momz_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.4157950810e-08
-2.2733058596e+01		2.0106737619e-08
-2.1109206837e+01		4.3027710653e-08
-1.9485355079e+01		2.7656276356e-08
-1.7861503320e+01		4.5443583632e-08
-1.6237651561e+01		7.7774090433e-08
-1.4613799803e+01		1.4057164949e-07
-1.2989948044e+01		2.7137351413e-07
-1.1366096285e+01		5.6833318289e-07
-9.7422445267e+00		1.2017199886e-06
-8.1183927680e+00		-4.5932768411e-07
-6.4945410093e+00		-3.7334974198e-07
-4.8706892506e+00		-2.5369101992e-06
-3.2468374920e+00		-5.7094118066e-06
-1.6229857333e+00		-4.3150346626e-07
8.6602540378e-04		5.2011668414e-08
1.6247177841e+00		3.9417888973e-07
3.2485695428e+00		5.7065745036e-06
4.8724213015e+00		2.5339325167e-06
6.4962730601e+00		3.7339121958e-07
8.1201248188e+00		4.4682355095e-07
9.7439765775e+00		-1.2018000185e-06
1.1367828336e+01		-5.6786552185e-07
1.2991680095e+01		-2.7117794196e-07
1.4615531854e+01		-1.4047485660e-07
1.6239383612e+01		-7.7731250074e-08
1.7863235371e+01		-4.5421224071e-08
1.9487087130e+01		-2.7643853736e-08
2.1110938888e+01		-4.3013711913e-08
2.2734790647e+01		-2.0102017077e-08
2.4358642406e+01		1.4152975051e-08
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-2.3007144581e-08
-2.2733058596e+01		8.8838944886e-08
-2.1109206837e+01		1.2482850059e-07
-1.9485355079e+01		5.3017343991e-08
-1.7861503320e+01		9.4412150124e-08
-1.6237651561e+01		1.5568755488e-07
-1.4613799803e+01		2.8113536699e-07
-1.2989948044e+01		5.4281245755e-07
-1.1366096285e+01		1.1371498607e-06
-9.7422445267e+00		2.5879097586e-06
-8.1183927680e+00		2.5029820095e-07
-6.4945410093e+00		-1.0343392641e-06
-4.8706892506e+00		-5.0399235088e-06
-3.2468374920e+00		-1.1511785224e-05
-1.6229857333e+00		-9.1052633232e-07
8.6602540378e-04		9.6986024739e-08
1.6247177841e+00		8.4182275964e-07
3.2485695428e+00		1.1507091702e-05
4.8724213015e+00		5.0338592690e-06
6.4962730601e+00		1.0387296939e-06
8.1201248188e+00		-2.7380917926e-07
9.7439765775e+00		-2.5914675642e-06
1.1367828336e+01		-1.1361941657e-06
1.2991680095e+01		-5.4241482462e-07
1.4615531854e+01		-2.8094794908e-07
1.6239383612e+01		-1.5559228676e-07
1.7863235371e+01		-9.4357233291e-08
1.9487087130e+01		-5.2993198275e-08
2.1110938888e+01		-1.2478726980e-07
2.2734790647e+01		-8.8815188759e-08
2.4358642406e+01		2.2997528638e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-5.0542594023e-09
-2.2733058596e+01		2.1561519830e-07
-2.1109206837e+01		2.2562581918e-07
-1.9485355079e+01		7.7795246548e-08
-1.7861503320e+01		1.4780497389e-07
-1.6237651561e+01		2.3503995594e-07
-1.4613799803e+01		4.2173137681e-07
-1.2989948044e+01		8.1434836249e-07
-1.1366096285e+01		1.7057375248e-06
-9.7422445267e+00		5.5042532353e-06
-8.1183927680e+00		1.6808502949e-06
-6.4945410093e+00		-3.6511137978e-06
-4.8706892506e+00		-7.4617222318e-06
-3.2468374920e+00		-1.7410090532e-05
-1.6229857333e+00		-1.3049392364e-06
8.6602540378e-04		1.3420802354e-07
1.6247177841e+00		1.2106071551e-06
3.2485695428e+00		1.7405488447e-05
4.8724213015e+00		7.4523828789e-06
6.4962730601e+00		3.6641186869e-06
8.1201248188e+00		-1.7119334932e-06
9.7439765775e+00		-5.5130461951e-06
1.1367828336e+01		-1.7042920609e-06
1.2991680095e+01		-8.1374121119e-07
1.4615531854e+01		-4.2145190871e-07
1.6239383612e+01		-2.3489635737e-07
1.7863235371e+01		-1.4772110928e-07
1.9487087130e+01		-7.7754164205e-08
2.1110938888e+01		-2.2555152189e-07
2.2734790647e+01		-2.1555615245e-07
2.4358642406e+01		5.0485337427e-09
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		5.1402745349e-08
-2.2733058596e+01		3.8213908729e-07
-2.1109206837e+01		3.3403158729e-07
-1.9485355079e+01		1.0683738711e-07
-1.7861503320e+01		2.0239833642e-07
-1.6237651561e+01		3.1824299952e-07
-1.4613799803e+01		5.6283109743e-07
-1.2989948044e+01		1.0859783293e-06
-1.1366096285e+01		2.2527293678e-06
-9.7422445267e+00		9.6145357249e-06
-8.1183927680e+00		2.9773263441e-06
-6.4945410093e+00		-8.4164164937e-06
-4.8706892506e+00		-9.7588489384e-06
-3.2468374920e+00		-2.3253798847e-05
-1.6229857333e+00		-1.6467917103e-06
8.6602540378e-04		1.7586907308e-07
1.6247177841e+00		1.5012343980e-06
3.2485695428e+00		2.3265215420e-05
4.8724213015e+00		9.7460346453e-06
6.4962730601e+00		8.4383142291e-06
8.1201248188e+00		-3.0150866315e-06
9.7439765775e+00		-9.6272158603e-06
1.1367828336e+01		-2.2509147010e-06
1.2991680095e+01		-1.0851638680e-06
1.4615531854e+01		-5.6245702266e-07
1.6239383612e+01		-3.1805517830e-07
1.7863235371e+01		-2.0229224476e-07
1.9487087130e+01		-1.0677907187e-07
2.1110938888e+01		-3.3392466229e-07
2.2734790647e+01		-3.8203209852e-07
2.4358642406e+01		-5.1393155998e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		1.4130652947e-07
-2.2733058596e+01		5.5053341316e-07
-2.1109206837e+01		4.5058178046e-07
-1.9485355079e+01		1.5660072205e-07
-1.7861503320e+01		2.5014192898e-07
-1.6237651561e+01		4.0672876464e-07
-1.4613799803e+01		7.0578160345e-07
-1.2989948044e+01		1.3577669109e-06
-1.1366096285e+01		2.7517352037e-06
-9.7422445267e+00		1.2664207269e-05
-8.1183927680e+00		3.7811828122e-06
-6.4945410093e+00		-1.3122535310e-05
-4.8706892506e+00		-1.1918043705e-05
-3.2468374920e+00		-2.8898282677e-05
-1.6229857333e+00		-2.0673277892e-06
8.6602540378e-04		2.0904928288e-07
1.6247177841e+00		1.8779084003e-06
3.2485695428e+00		2.8927082527e-05
4.8724213015e+00		1.1901886152e-05
6.4962730601e+00		1.3145690199e-05
8.1201248188e+00		-3.8197924275e-06
9.7439765775e+00		-1.2674673316e-05
1.1367828336e+01		-2.7498022373e-06
1.2991680095e+01		-1.3567558017e-06
1.4615531854e+01		-7.0531376170e-07
1.6239383612e+01		-4.0649276521e-07
1.7863235371e+01		-2.5001315111e-07
1.9487087130e+01		-1.5652577730e-07
2.1110938888e+01		-4.5044278442e-07
2.2734790647e+01		-5.5037454166e-07
2.4358642406e+01		-1.4127217031e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		2.4560164217e-07
-2.2733058596e+01		6.7909492508e-07
-2.1109206837e+01		5.6727963252e-07
-1.9485355079e+01		2.3417219425e-07
-1.7861503320e+01		2.9396249272e-07
-1.6237651561e+01		4.9840890039e-07
-1.4613799803e+01		8.5263302238e-07
-1.2989948044e+01		1.6295742931e-06
-1.1366096285e+01		3.3013922285e-06
-9.7422445267e+00		1.2866746681e-05
-8.1183927680e+00		4.4771199239e-06
-6.4945410093e+00		-1.5047582006e-05
-4.8706892506e+00		-1.4037421057e-05
-3.2468374920e+00		-3.4109391115e-05
-1.6229857333e+00		-2.3872068301e-06
8.6602540378e-04		2.1447160424e-07
1.6247177841e+00		2.1646810610e-06
3.2485695428e+00		3.4163112577e-05
4.8724213015e+00		1.4018612191e-05
6.4962730601e+00		1.5054604782e-05
8.1201248188e+00		-4.5219789428e-06
9.7439765775e+00		-1.2863421669e-05
1.1367828336e+01		-3.2991607754e-06
1.2991680095e+01		-1.6283745917e-06
1.4615531854e+01		-8.5207166240e-07
1.6239383612e+01		-4.9811989489e-07
1.7863235371e+01		-2.9380769964e-07
1.9487087130e+01		-2.3407494975e-07
2.1110938888e+01		-5.6710640086e-07
2.2734790647e+01		-6.7889236421e-07
2.4358642406e+01		-2.4553673013e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		3.3942669381e-07
-2.2733058596e+01		7.3910895409e-07
-2.1109206837e+01		6.7656041676e-07
-1.9485355079e+01		3.4967994543e-07
-1.7861503320e+01		3.2869265523e-07
-1.6237651561e+01		5.8480926226e-07
-1.4613799803e+01		1.0016224162e-06
-1.2989948044e+01		1.8942132843e-06
-1.1366096285e+01		4.1590741081e-06
-9.7422445267e+00		1.0673654806e-05
-8.1183927680e+00		5.4571456821e-06
-6.4945410093e+00		-1.3447982566e-05
-4.8706892506e+00		-1.6410386505e-05
-3.2468374920e+00		-3.8560568801e-05
-1.6229857333e+00		-2.6121097998e-06
8.6602540378e-04		2.5172535387e-07
1.6247177841e+00		2.3358128295e-06
3.2485695428e+00		3.8636648932e-05
4.8724213015e+00		1.6390048883e-05
6.4962730601e+00		1.3420053947e-05
8.1201248188e+00		-5.5178403303e-06
9.7439765775e+00		-1.0645068481e-05
1.1367828336e+01		-4.1553025146e-06
1.2991680095e+01		-1.8928438650e-06
1.4615531854e+01		-1.0009649261e-06
1.6239383612e+01		-5.8446769156e-07
1.7863235371e+01		-3.2851477536e-07
1.9487087130e+01		-3.4954866590e-07
2.1110938888e+01		-6.7635064101e-07
2.2734790647e+01		-7.3888171218e-07
2.4358642406e+01		-3.3933125548e-07
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/press_norm1.xg <==
"press v time
0.0000000000000	0.0000013103160
0.3515742187500	0.0000013102421
0.7031484375000	0.0000013101652
1.0547226562500	0.0000013100848
1.4062968750000	0.0000013100001
1.7578710937500	0.0000013099101
2.1094453125000	0.0000013098141
2.4610195312500	0.0000013097104


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/scon_0__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-5.6622988024e-09
-6.4945410093e+00		-2.7187684861e-08
-4.8706892506e+00		-8.6973318079e-08
-3.2468374920e+00		-1.8473875622e-07
-1.6229857333e+00		-7.3872321937e-07
8.6602540378e-04		-5.5933917346e-09
1.6247177841e+00		7.4329566423e-07
3.2485695428e+00		1.8474860172e-07
4.8724213015e+00		8.6887786518e-08
6.4962730601e+00		2.7149716672e-08
8.1201248188e+00		6.4028014030e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.3241042109e-09
-6.4945410093e+00		-5.5187687375e-08
-4.8706892506e+00		-1.7218302605e-07
-3.2468374920e+00		-3.9679742290e-07
-1.6229857333e+00		-1.3511178417e-06
8.6602540378e-04		-1.0867346195e-08
1.6247177841e+00		1.3598134800e-06
3.2485695428e+00		3.9696164155e-07
4.8724213015e+00		1.7201420362e-07
6.4962730601e+00		5.5119058123e-08
8.1201248188e+00		1.0706378200e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1228827663e-08
-6.4945410093e+00		-8.3893992022e-08
-4.8706892506e+00		-2.5516070737e-07
-3.2468374920e+00		-6.2817696945e-07
-1.6229857333e+00		-1.8399594318e-06
8.6602540378e-04		-1.5847915523e-08
1.6247177841e+00		1.8523607269e-06
3.2485695428e+00		6.2862277064e-07
4.8724213015e+00		2.5491459458e-07
6.4962730601e+00		8.3797476401e-08
8.1201248188e+00		1.3161958801e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		7.2552438453e-11
-1.9485355079e+01		8.5978632255e-11
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1221664119e-08
-6.4945410093e+00		-1.1307742589e-07
-4.8706892506e+00		-3.3544290119e-07
-3.2468374920e+00		-8.8475943387e-07
-1.6229857333e+00		-2.1871879174e-06
8.6602540378e-04		-2.1922773110e-08
1.6247177841e+00		2.2062593569e-06
3.2485695428e+00		8.8425479227e-07
4.8724213015e+00		3.3512549232e-07
6.4962730601e+00		1.1295076005e-07
8.1201248188e+00		1.3908569948e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		-8.5962312450e-11
2.1110938888e+01		-7.2539789088e-11
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		1.0357869184e-10
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.4171537381e-09
-6.4945410093e+00		-1.4239771158e-07
-4.8706892506e+00		-4.1279831090e-07
-3.2468374920e+00		-1.1663842092e-06
-1.6229857333e+00		-2.3657290990e-06
8.6602540378e-04		-2.7566249737e-08
1.6247177841e+00		2.3907990754e-06
3.2485695428e+00		1.1651419938e-06
4.8724213015e+00		4.1241034176e-07
6.4962730601e+00		1.4223922458e-07
8.1201248188e+00		1.2720204006e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		-1.0355713198e-10
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-6.0723305628e-09
-6.4945410093e+00		-1.7138207955e-07
-4.8706892506e+00		-4.8752005673e-07
-3.2468374920e+00		-1.4701205506e-06
-1.6229857333e+00		-2.3942717231e-06
8.6602540378e-04		-3.0695398405e-08
1.6247177841e+00		2.4242775662e-06
3.2485695428e+00		1.4678720659e-06
4.8724213015e+00		4.8705240264e-07
6.4962730601e+00		1.7118923333e-07
8.1201248188e+00		9.8453496282e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		7.2324928340e-11
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		1.0424838083e-10
-1.6237651561e+01		1.2782323377e-10
-1.4613799803e+01		1.6045027949e-10
-1.2989948044e+01		2.0708352135e-10
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.4838204093e-09
-6.4945410093e+00		-2.0029606275e-07
-4.8706892506e+00		-5.5945473180e-07
-3.2468374920e+00		-1.7879408068e-06
-1.6229857333e+00		-2.2877539840e-06
8.6602540378e-04		-3.8006461949e-08
1.6247177841e+00		2.3249601657e-06
3.2485695428e+00		1.7851921727e-06
4.8724213015e+00		5.5889529018e-07
6.4962730601e+00		2.0005146346e-07
8.1201248188e+00		5.6476507285e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		-2.0702294952e-10
1.4615531854e+01		-1.6040889378e-10
1.6239383612e+01		-1.2779380354e-10
1.7863235371e+01		-1.0422663557e-10
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		-7.2312327213e-11
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/scon_0__maximum.xg <==
"scon[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000008718697
0.7031484375000	0.0000015632917
1.0547226562500	0.0000020825223
1.4062968750000	0.0000024272908
1.7578710937500	0.0000025602245
2.1094453125000	0.0000025397000
2.4610195312500	0.0000030748682


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/scon_1__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-5.6622988024e-09
-6.4945410093e+00		-2.7187684861e-08
-4.8706892506e+00		-8.6973318079e-08
-3.2468374920e+00		-1.8473875622e-07
-1.6229857333e+00		-7.3872321937e-07
8.6602540378e-04		-5.5933917346e-09
1.6247177841e+00		7.4329566423e-07
3.2485695428e+00		1.8474860172e-07
4.8724213015e+00		8.6887786518e-08
6.4962730601e+00		2.7149716672e-08
8.1201248188e+00		6.4028014030e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.3241042109e-09
-6.4945410093e+00		-5.5187687375e-08
-4.8706892506e+00		-1.7218302605e-07
-3.2468374920e+00		-3.9679742290e-07
-1.6229857333e+00		-1.3511178417e-06
8.6602540378e-04		-1.0867346195e-08
1.6247177841e+00		1.3598134800e-06
3.2485695428e+00		3.9696164155e-07
4.8724213015e+00		1.7201420362e-07
6.4962730601e+00		5.5119058123e-08
8.1201248188e+00		1.0706378200e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1228827663e-08
-6.4945410093e+00		-8.3893992022e-08
-4.8706892506e+00		-2.5516070737e-07
-3.2468374920e+00		-6.2817696945e-07
-1.6229857333e+00		-1.8399594318e-06
8.6602540378e-04		-1.5847915523e-08
1.6247177841e+00		1.8523607269e-06
3.2485695428e+00		6.2862277064e-07
4.8724213015e+00		2.5491459458e-07
6.4962730601e+00		8.3797476401e-08
8.1201248188e+00		1.3161958801e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		7.2552438453e-11
-1.9485355079e+01		8.5978632255e-11
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1221664119e-08
-6.4945410093e+00		-1.1307742589e-07
-4.8706892506e+00		-3.3544290119e-07
-3.2468374920e+00		-8.8475943387e-07
-1.6229857333e+00		-2.1871879175e-06
8.6602540378e-04		-2.1922773110e-08
1.6247177841e+00		2.2062593569e-06
3.2485695428e+00		8.8425479227e-07
4.8724213015e+00		3.3512549232e-07
6.4962730601e+00		1.1295076005e-07
8.1201248188e+00		1.3908569948e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		-8.5962312450e-11
2.1110938888e+01		-7.2539789088e-11
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		1.0357869184e-10
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.4171537381e-09
-6.4945410093e+00		-1.4239771158e-07
-4.8706892506e+00		-4.1279831090e-07
-3.2468374920e+00		-1.1663842092e-06
-1.6229857333e+00		-2.3657290990e-06
8.6602540378e-04		-2.7566249736e-08
1.6247177841e+00		2.3907990754e-06
3.2485695428e+00		1.1651419938e-06
4.8724213015e+00		4.1241034176e-07
6.4962730601e+00		1.4223922458e-07
8.1201248188e+00		1.2720204006e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		-1.0355713198e-10
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-6.0723305628e-09
-6.4945410093e+00		-1.7138207955e-07
-4.8706892506e+00		-4.8752005673e-07
-3.2468374920e+00		-1.4701205506e-06
-1.6229857333e+00		-2.3942717231e-06
8.6602540378e-04		-3.0695398405e-08
1.6247177841e+00		2.4242775662e-06
3.2485695428e+00		1.4678720659e-06
4.8724213015e+00		4.8705240264e-07
6.4962730601e+00		1.7118923333e-07
8.1201248188e+00		9.8453496282e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		7.2324928340e-11
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		1.0424838083e-10
-1.6237651561e+01		1.2782323377e-10
-1.4613799803e+01		1.6045027949e-10
-1.2989948044e+01		2.0708352135e-10
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.4838204093e-09
-6.4945410093e+00		-2.0029606275e-07
-4.8706892506e+00		-5.5945473180e-07
-3.2468374920e+00		-1.7879408068e-06
-1.6229857333e+00		-2.2877539840e-06
8.6602540378e-04		-3.8006461949e-08
1.6247177841e+00		2.3249601657e-06
3.2485695428e+00		1.7851921727e-06
4.8724213015e+00		5.5889529018e-07
6.4962730601e+00		2.0005146346e-07
8.1201248188e+00		5.6476507285e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		-2.0702294952e-10
1.4615531854e+01		-1.6040889378e-10
1.6239383612e+01		-1.2779380354e-10
1.7863235371e+01		-1.0422663557e-10
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		-7.2312327213e-11
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/scon_1__norm1.xg <==
"scon[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000057599
0.7031484375000	0.0000000112613
1.0547226562500	0.0000000164721
1.4062968750000	0.0000000213339
1.7578710937500	0.0000000258160
2.1094453125000	0.0000000299205
2.4610195312500	0.0000000336524


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/scon_1__z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.9407103355e-14
-8.4372812500e+00		-1.4040606646e-13
-7.4997500000e+00		-3.9367847389e-11
-6.5622187500e+00		-1.5771428457e-10
-5.6246875000e+00		-4.0137668284e-10
-4.6871562500e+00		-8.5178687813e-10
-3.7496250000e+00		-1.6017307124e-09
-2.8120937500e+00		-2.6931904713e-09
-1.8745625000e+00		-3.9994285065e-09
-9.3703125000e-01		-5.1375157668e-09
5.0000000000e-04		-5.5933917346e-09
9.3803125000e-01		-5.1365839652e-09
1.8755625000e+00		-3.9980057920e-09
2.8130937500e+00		-2.6918788670e-09
3.7506250000e+00		-1.6007819538e-09
4.6881562500e+00		-8.5114604184e-10
5.6256875000e+00		-4.0102003957e-10
6.5632187500e+00		-1.5753260013e-10
7.5007500000e+00		-3.9284655478e-11
8.4382812500e+00		-1.4002697805e-13
9.3758125000e+00		-3.9392750671e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.1795883905e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.9224623008e-14
-8.4372812500e+00		-4.4956052528e-13
-7.4997500000e+00		-7.8880773000e-11
-6.5622187500e+00		-3.1028125479e-10
-5.6246875000e+00		-7.8664276021e-10
-4.6871562500e+00		-1.6644093979e-09
-3.7496250000e+00		-3.1229960025e-09
-2.8120937500e+00		-5.2433330655e-09
-1.8745625000e+00		-7.7795601177e-09
-9.3703125000e-01		-9.9913907952e-09
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		-9.9895914247e-09
1.8755625000e+00		-7.7768120140e-09
2.8130937500e+00		-5.2407772186e-09
3.7506250000e+00		-3.1211489598e-09
4.6881562500e+00		-1.6631608946e-09
5.6256875000e+00		-7.8594605394e-10
6.5632187500e+00		-3.0992545946e-10
7.5007500000e+00		-7.8714443835e-11
8.4382812500e+00		-4.4809069581e-13
9.3758125000e+00		-7.9193964420e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.1789628961e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.3567630836e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1964789726e-13
-8.4372812500e+00		-9.2456362300e-13
-7.4997500000e+00		-1.1853689462e-10
-6.5622187500e+00		-4.5793448274e-10
-5.6246875000e+00		-1.1567520177e-09
-4.6871562500e+00		-2.4404501272e-09
-3.7496250000e+00		-4.5694843517e-09
-2.8120937500e+00		-7.6610969911e-09
-1.8745625000e+00		-1.1357338791e-08
-9.3703125000e-01		-1.4583756613e-08
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		-1.4581151242e-08
1.8755625000e+00		-1.1353361015e-08
2.8130937500e+00		-7.6573577921e-09
3.7506250000e+00		-4.5667839078e-09
4.6881562500e+00		-2.4386243745e-09
5.6256875000e+00		-1.1557304428e-09
6.5632187500e+00		-4.5738355151e-10
7.5007500000e+00		-1.1828750058e-10
8.4382812500e+00		-9.2130194758e-13
9.3758125000e+00		-1.1959783966e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.3555189645e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-6.5324048851e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.6081736260e-13
-8.4372812500e+00		-1.5626808934e-12
-7.4997500000e+00		-1.5842905376e-10
-6.5622187500e+00		-6.3981832115e-10
-5.6246875000e+00		-1.6106293813e-09
-4.6871562500e+00		-3.3894076219e-09
-3.7496250000e+00		-6.3357483621e-09
-2.8120937500e+00		-1.0612449181e-08
-1.8745625000e+00		-1.5722428318e-08
-9.3703125000e-01		-2.0194326495e-08
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		-2.0190730830e-08
1.8755625000e+00		-1.5716948712e-08
2.8130937500e+00		-1.0607259533e-08
3.7506250000e+00		-6.3319786536e-09
4.6881562500e+00		-3.3868929545e-09
5.6256875000e+00		-1.6092140327e-09
6.5632187500e+00		-6.3902447725e-10
7.5007500000e+00		-1.5809618242e-10
8.4382812500e+00		-1.5569368373e-12
9.3758125000e+00		-1.6074722326e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-6.5305481741e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-8.7040462664e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.0285498011e-13
-8.4372812500e+00		-2.3641962754e-12
-7.4997500000e+00		-1.9987799644e-10
-6.5622187500e+00		-8.1444522356e-10
-5.6246875000e+00		-2.0414125151e-09
-4.6871562500e+00		-4.2829613813e-09
-3.7496250000e+00		-7.9894389242e-09
-2.8120937500e+00		-1.3365422615e-08
-1.8745625000e+00		-1.9788965727e-08
-9.3703125000e-01		-2.5416913574e-08
5.0000000000e-04		-2.7566249736e-08
9.3803125000e-01		-2.5412405637e-08
1.8755625000e+00		-1.9782115512e-08
2.8130937500e+00		-1.3358888473e-08
3.7506250000e+00		-7.9846743519e-09
4.6881562500e+00		-4.2798033048e-09
5.6256875000e+00		-2.0396274453e-09
6.5632187500e+00		-8.1345686447e-10
7.5007500000e+00		-1.9938219391e-10
8.4382812500e+00		-2.3551919316e-12
9.3758125000e+00		-2.0276025104e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.7015927956e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.0869230051e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.4589365826e-13
-8.4372812500e+00		-3.3362692578e-12
-7.4997500000e+00		-2.4955660188e-10
-6.5622187500e+00		-9.6442612302e-10
-5.6246875000e+00		-2.4502154895e-09
-4.6871562500e+00		-5.1254606881e-09
-3.7496250000e+00		-9.0070192883e-09
-2.8120937500e+00		-1.5005701924e-08
-1.8745625000e+00		-2.2090493615e-08
-9.3703125000e-01		-2.8543463371e-08
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		-2.8538498879e-08
1.8755625000e+00		-2.2082933205e-08
2.8130937500e+00		-1.4998385368e-08
3.7506250000e+00		-9.0016906325e-09
4.6881562500e+00		-5.1217045150e-09
5.6256875000e+00		-2.4480873584e-09
6.5632187500e+00		-9.6324915213e-10
7.5007500000e+00		-2.4895977012e-10
8.4382812500e+00		-3.3232033614e-12
9.3758125000e+00		-2.4574575395e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0866161981e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.3024843293e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.9014462834e-13
-8.4372812500e+00		-4.4856549903e-12
-7.4997500000e+00		-2.9899353124e-10
-6.5622187500e+00		-1.0894669113e-09
-5.6246875000e+00		-2.8354435033e-09
-4.6871562500e+00		-5.5914959003e-09
-3.7496250000e+00		-1.1103513944e-08
-2.8120937500e+00		-1.8530967572e-08
-1.8745625000e+00		-2.7340748309e-08
-9.3703125000e-01		-3.5304914500e-08
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		-3.5298800467e-08
1.8755625000e+00		-2.7331324445e-08
2.8130937500e+00		-1.8521911584e-08
3.7506250000e+00		-1.1096901230e-08
4.6881562500e+00		-5.5874648074e-09
5.6256875000e+00		-2.8331380198e-09
6.5632187500e+00		-1.0881846332e-09
7.5007500000e+00		-2.9829666101e-10
8.4382812500e+00		-4.4677827477e-12
9.3758125000e+00		-2.8991037926e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3021159304e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/scon_2__minimum.xg <==
"scon[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000008661671
0.7031484375000	-0.0000015525736
1.0547226562500	-0.0000020674335
1.4062968750000	-0.0000024044625
1.7578710937500	-0.0000025305833
2.1094453125000	-0.0000025420849
2.4610195312500	-0.0000030778076


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/scon_2__z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.4566992725e-10
-8.4372812500e+00		-8.0462411708e-09
-7.4997500000e+00		-6.5871510705e-09
-6.5622187500e+00		-1.1477580190e-07
-5.6246875000e+00		-1.3961406208e-07
-4.6871562500e+00		-2.2920791209e-07
-3.7496250000e+00		-3.2814789791e-07
-2.8120937500e+00		-3.7997697484e-07
-1.8745625000e+00		-3.6460653098e-07
-9.3703125000e-01		-8.6616706257e-07
5.0000000000e-04		-5.5933917346e-09
9.3803125000e-01		8.7186968620e-07
1.8755625000e+00		3.6489152575e-07
2.8130937500e+00		3.7996442141e-07
3.7506250000e+00		3.2805365359e-07
4.6881562500e+00		2.2910065422e-07
5.6256875000e+00		1.3953419701e-07
6.5632187500e+00		1.1478803904e-07
7.5007500000e+00		6.3537422936e-09
8.4382812500e+00		7.9987255272e-09
9.3758125000e+00		-7.4555267597e-10
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		4.9821567831e-10
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.4772893877e-09
-8.4372812500e+00		-1.4511081402e-08
-7.4997500000e+00		-1.3903562535e-08
-6.5622187500e+00		-2.2584956441e-07
-5.6246875000e+00		-2.7427681532e-07
-4.6871562500e+00		-4.4597061445e-07
-3.7496250000e+00		-6.3427593346e-07
-2.8120937500e+00		-7.2518945068e-07
-1.8745625000e+00		-7.5457361757e-07
-9.3703125000e-01		-1.5525736392e-06
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		1.5632916605e-06
1.8755625000e+00		7.5544942517e-07
2.8130937500e+00		7.2517165027e-07
3.7506250000e+00		6.3409797907e-07
4.6881562500e+00		4.4576475183e-07
5.6256875000e+00		2.7412557712e-07
6.5632187500e+00		2.2585680788e-07
7.5007500000e+00		1.3448403131e-08
8.4382812500e+00		1.4421775675e-08
9.3758125000e+00		-1.4771477235e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.9811619363e-10
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		9.9553729674e-10
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.2028250232e-09
-8.4372812500e+00		-1.9446149752e-08
-7.4997500000e+00		-2.1953341604e-08
-6.5622187500e+00		-3.3315724655e-07
-5.6246875000e+00		-4.0401032066e-07
-4.6871562500e+00		-6.5055394683e-07
-3.7496250000e+00		-9.1756007293e-07
-2.8120937500e+00		-1.0352503273e-06
-1.8745625000e+00		-1.1546144580e-06
-9.3703125000e-01		-2.0674335149e-06
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		2.0825223312e-06
1.8755625000e+00		1.1563298563e-06
2.8130937500e+00		1.0352484427e-06
3.7506250000e+00		9.1731082179e-07
4.6881562500e+00		6.5025860320e-07
5.6256875000e+00		4.0379454694e-07
6.5632187500e+00		3.3314407866e-07
7.5007500000e+00		2.1288096838e-08
8.4382812500e+00		1.9320561193e-08
9.3758125000e+00		-2.2026798942e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-9.9533847162e-10
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.4919259082e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.9257441373e-09
-8.4372812500e+00		-2.2901290619e-08
-7.4997500000e+00		-3.0789381064e-08
-6.5622187500e+00		-4.3664129555e-07
-5.6246875000e+00		-5.2875082931e-07
-4.6871562500e+00		-8.4309765454e-07
-3.7496250000e+00		-1.1773827694e-06
-2.8120937500e+00		-1.3098734070e-06
-1.8745625000e+00		-1.5634062535e-06
-9.3703125000e-01		-2.4044625384e-06
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		2.4272907969e-06
1.8755625000e+00		1.5636090742e-06
2.8130937500e+00		1.3099022135e-06
3.7506250000e+00		1.1770768362e-06
4.6881562500e+00		8.4272223421e-07
5.6256875000e+00		5.2847600617e-07
6.5632187500e+00		4.3659437284e-07
7.5007500000e+00		2.9925104427e-08
8.4382812500e+00		2.2744787043e-08
9.3758125000e+00		-2.9256145468e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.4916279510e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.9865715141e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6489422369e-09
-8.4372812500e+00		-2.4929122379e-08
-7.4997500000e+00		-4.0468918332e-08
-6.5622187500e+00		-5.3628233161e-07
-5.6246875000e+00		-6.4833699432e-07
-4.6871562500e+00		-1.0236767955e-06
-3.7496250000e+00		-1.4128286824e-06
-2.8120937500e+00		-1.5489448389e-06
-1.8745625000e+00		-1.9975776047e-06
-9.3703125000e-01		-2.5305832813e-06
5.0000000000e-04		-2.7566249736e-08
9.3803125000e-01		2.5602244974e-06
1.8755625000e+00		1.9966837080e-06
2.8130937500e+00		1.5490101009e-06
3.7506250000e+00		1.4124960384e-06
4.6881562500e+00		1.0232324130e-06
5.6256875000e+00		6.4800719902e-07
6.5632187500e+00		5.3619020193e-07
7.5007500000e+00		3.9415616631e-08
8.4382812500e+00		2.4746902911e-08
9.3758125000e+00		-3.6488285450e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.9861753688e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.4786888706e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		4.3745733405e-09
-8.4372812500e+00		-2.5584792160e-08
-7.4997500000e+00		-5.1026473418e-08
-6.5622187500e+00		-6.3213343390e-07
-5.6246875000e+00		-7.6257386554e-07
-4.6871562500e+00		-1.1921356296e-06
-3.7496250000e+00		-1.6191614830e-06
-2.8120937500e+00		-1.7578287876e-06
-1.8745625000e+00		-2.4514266048e-06
-9.3703125000e-01		-2.4684946443e-06
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		2.5029128850e-06
1.8755625000e+00		2.4488712465e-06
2.8130937500e+00		1.7579548699e-06
3.7506250000e+00		1.6188101621e-06
4.6881562500e+00		1.1916378199e-06
5.6256875000e+00		7.6219086097e-07
6.5632187500e+00		6.3198517880e-07
7.5007500000e+00		4.9793934304e-08
8.4382812500e+00		2.5381875056e-08
9.3758125000e+00		-4.3744581008e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.4781956417e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.9673608801e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		5.1026644133e-09
-8.4372812500e+00		-2.4923799705e-08
-7.4997500000e+00		-6.2483908231e-08
-6.5622187500e+00		-7.2428604096e-07
-5.6246875000e+00		-8.7128589495e-07
-4.6871562500e+00		-1.3493160272e-06
-3.7496250000e+00		-1.8027667067e-06
-2.8120937500e+00		-1.9380732828e-06
-1.8745625000e+00		-2.9152409786e-06
-9.3703125000e-01		-2.2461178015e-06
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		2.2886235572e-06
1.8755625000e+00		2.9120048948e-06
2.8130937500e+00		1.9381495621e-06
3.7506250000e+00		1.8023924488e-06
4.6881562500e+00		1.3487732405e-06
5.6256875000e+00		8.7084944235e-07
6.5632187500e+00		7.2407043435e-07
7.5007500000e+00		6.1081393203e-08
8.4382812500e+00		2.4704950604e-08
9.3758125000e+00		-5.1024544694e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.9667721017e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/tau_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.1729671931e-12
-2.4356910355e+01		1.1853326151e-12
-2.2733058596e+01		1.1995974220e-12
-2.1109206837e+01		1.2162343870e-12
-1.9485355079e+01		1.2358868882e-12
-1.7861503320e+01		1.2594532286e-12
-1.6237651561e+01		1.2882262552e-12
-1.4613799803e+01		1.3241355929e-12
-1.2989948044e+01		1.3701922811e-12
-1.1366096285e+01		1.4313636440e-12
-9.7422445267e+00		1.5164529020e-12
-8.1183927680e+00		8.5672786440e-11
-6.4945410093e+00		8.3992008728e-06
-4.8706892506e+00		5.3879035310e-05
-3.2468374920e+00		1.7588135325e-04
-1.6229857333e+00		3.6689128665e-04
8.6602540378e-04		4.7452197913e-04
1.6247177841e+00		3.6669283379e-04
3.2485695428e+00		1.7570221661e-04
4.8724213015e+00		5.3796500439e-05
6.4962730601e+00		8.3768598762e-06
8.1201248188e+00		4.7387983507e-11
9.7439765775e+00		1.5163444739e-12
1.1367828336e+01		1.4312877247e-12
1.2991680095e+01		1.3701362326e-12
1.4615531854e+01		1.3240925516e-12
1.6239383612e+01		1.2881921813e-12
1.7863235371e+01		1.2594255934e-12
1.9487087130e+01		1.2358640295e-12
2.1110938888e+01		1.2162151682e-12
2.2734790647e+01		1.1995810398e-12
2.4358642406e+01		1.1853184859e-12
2.5982494164e+01		1.1729548829e-12


"Time = 3.5157421875e-01
-2.5980762114e+01		1.1729711231e-12
-2.4356910355e+01		1.1853347769e-12
-2.2733058596e+01		1.1995975618e-12
-2.1109206837e+01		1.2162343438e-12
-1.9485355079e+01		1.2358868638e-12
-1.7861503320e+01		1.2594532351e-12
-1.6237651561e+01		1.2882263149e-12
-1.4613799803e+01		1.3241357494e-12
-1.2989948044e+01		1.3701926248e-12
-1.1366096285e+01		1.4313643809e-12
-9.7422445267e+00		1.5164545555e-12
-8.1183927680e+00		2.5220779792e-10
-6.4945410093e+00		8.3989440693e-06
-4.8706892506e+00		5.3878695296e-05
-3.2468374920e+00		1.7588566852e-04
-1.6229857333e+00		3.6746524551e-04
8.6602540378e-04		4.7304384219e-04
1.6247177841e+00		3.6726877179e-04
3.2485695428e+00		1.7570656907e-04
4.8724213015e+00		5.3796162138e-05
6.4962730601e+00		8.3766031336e-06
8.1201248188e+00		1.9520928023e-10
9.7439765775e+00		1.5163461258e-12
1.1367828336e+01		1.4312884609e-12
1.2991680095e+01		1.3701365761e-12
1.4615531854e+01		1.3240927079e-12
1.6239383612e+01		1.2881922409e-12
1.7863235371e+01		1.2594255999e-12
1.9487087130e+01		1.2358640051e-12
2.1110938888e+01		1.2162151251e-12
2.2734790647e+01		1.1995811796e-12
2.4358642406e+01		1.1853206472e-12
2.5982494164e+01		1.1729588119e-12


"Time = 7.0314843750e-01
-2.5980762114e+01		1.1729744310e-12
-2.4356910355e+01		1.1853359891e-12
-2.2733058596e+01		1.1995980426e-12
-2.1109206837e+01		1.2162341944e-12
-1.9485355079e+01		1.2358867904e-12
-1.7861503320e+01		1.2594532544e-12
-1.6237651561e+01		1.2882264936e-12
-1.4613799803e+01		1.3241362176e-12
-1.2989948044e+01		1.3701936532e-12
-1.1366096285e+01		1.4313665842e-12
-9.7422445267e+00		1.5164594930e-12
-8.1183927680e+00		4.8299356256e-10
-6.4945410093e+00		8.3981611669e-06
-4.8706892506e+00		5.3877887715e-05
-3.2468374920e+00		1.7589737604e-04
-1.6229857333e+00		3.6801949852e-04
8.6602540378e-04		4.7155167737e-04
1.6247177841e+00		3.6782489981e-04
3.2485695428e+00		1.7571838407e-04
4.8724213015e+00		5.3795360534e-05
6.4962730601e+00		8.3758215041e-06
8.1201248188e+00		4.0800992674e-10
9.7439765775e+00		1.5163510588e-12
1.1367828336e+01		1.4312906624e-12
1.2991680095e+01		1.3701376036e-12
1.4615531854e+01		1.3240931757e-12
1.6239383612e+01		1.2881924194e-12
1.7863235371e+01		1.2594256190e-12
1.9487087130e+01		1.2358639317e-12
2.1110938888e+01		1.2162149756e-12
2.2734790647e+01		1.1995816603e-12
2.4358642406e+01		1.1853218589e-12
2.5982494164e+01		1.1729621189e-12


"Time = 1.0547226562e+00
-2.5980762114e+01		1.1729765591e-12
-2.4356910355e+01		1.1853361352e-12
-2.2733058596e+01		1.1995990015e-12
-2.1109206837e+01		1.2162338529e-12
-1.9485355079e+01		1.2358866604e-12
-1.7861503320e+01		1.2594532858e-12
-1.6237651561e+01		1.2882267903e-12
-1.4613799803e+01		1.3241369952e-12
-1.2989948044e+01		1.3701953606e-12
-1.1366096285e+01		1.4313702389e-12
-9.7422445267e+00		1.5164677465e-12
-8.1183927680e+00		7.5931029962e-10
-6.4945410093e+00		8.3968269621e-06
-4.8706892506e+00		5.3877038806e-05
-3.2468374920e+00		1.7591406965e-04
-1.6229857333e+00		3.6854871161e-04
8.6602540378e-04		4.7006630781e-04
1.6247177841e+00		3.6835587381e-04
3.2485695428e+00		1.7573524751e-04
4.8724213015e+00		5.3794523424e-05
6.4962730601e+00		8.3744907500e-06
8.1201248188e+00		6.6426661548e-10
9.7439765775e+00		1.5163593047e-12
1.1367828336e+01		1.4312943141e-12
1.2991680095e+01		1.3701393096e-12
1.4615531854e+01		1.3240939526e-12
1.6239383612e+01		1.2881927158e-12
1.7863235371e+01		1.2594256502e-12
1.9487087130e+01		1.2358638016e-12
2.1110938888e+01		1.2162146341e-12
2.2734790647e+01		1.1995826192e-12
2.4358642406e+01		1.1853220049e-12
2.5982494164e+01		1.1729642464e-12


"Time = 1.4062968750e+00
-2.5980762114e+01		1.1729774422e-12
-2.4356910355e+01		1.1853370536e-12
-2.2733058596e+01		1.1996004918e-12
-2.1109206837e+01		1.2732104532e-12
-1.9485355079e+01		1.3141700437e-12
-1.7861503320e+01		1.2594533261e-12
-1.6237651561e+01		1.2882272032e-12
-1.4613799803e+01		1.3241380785e-12
-1.2989948044e+01		1.3701977378e-12
-1.1366096285e+01		1.4313753200e-12
-9.7422445267e+00		1.5164798287e-12
-8.1183927680e+00		1.0699157804e-09
-6.4945410093e+00		8.3948945651e-06
-4.8706892506e+00		5.3876626904e-05
-3.2468374920e+00		1.7593316282e-04
-1.6229857333e+00		3.6905491401e-04
8.6602540378e-04		4.6859601559e-04
1.6247177841e+00		3.6886266178e-04
3.2485695428e+00		1.7575460181e-04
4.8724213015e+00		5.3794119227e-05
6.4962730601e+00		8.3725647870e-06
8.1201248188e+00		9.5860195434e-10
9.7439765775e+00		1.5163713742e-12
1.1367828336e+01		1.4312993910e-12
1.2991680095e+01		1.3701416849e-12
1.4615531854e+01		1.3240950349e-12
1.6239383612e+01		1.2881931281e-12
1.7863235371e+01		1.2594256902e-12
1.9487087130e+01		1.3141199531e-12
2.1110938888e+01		1.2731728689e-12
2.2734790647e+01		1.1995841091e-12
2.4358642406e+01		1.1853229232e-12
2.5982494164e+01		1.1729651291e-12


"Time = 1.7578710937e+00
-2.5980762114e+01		1.1729777904e-12
-2.4356910355e+01		1.1853389347e-12
-2.2733058596e+01		1.1996025204e-12
-2.1109206837e+01		1.2162320965e-12
-1.9485355079e+01		1.2358860569e-12
-1.7861503320e+01		1.3694598712e-12
-1.6237651561e+01		1.2882277290e-12
-1.4613799803e+01		1.3241394618e-12
-1.2989948044e+01		1.3702007716e-12
-1.1366096285e+01		1.4313817926e-12
-9.7422445267e+00		1.5164965211e-12
-8.1183927680e+00		1.4090353551e-09
-6.4945410093e+00		8.3922650186e-06
-4.8706892506e+00		5.3877952621e-05
-3.2468374920e+00		1.7595141786e-04
-1.6229857333e+00		3.6954271991e-04
8.6602540378e-04		4.6713044713e-04
1.6247177841e+00		3.6935105909e-04
3.2485695428e+00		1.7577324328e-04
4.8724213015e+00		5.3795430272e-05
6.4962730601e+00		8.3699470978e-06
8.1201248188e+00		1.2809202356e-09
9.7439765775e+00		1.5163880460e-12
1.1367828336e+01		1.4313058582e-12
1.2991680095e+01		1.3701447162e-12
1.4615531854e+01		1.3240964170e-12
1.6239383612e+01		1.2881936532e-12
1.7863235371e+01		1.3693905599e-12
1.9487087130e+01		1.2358631977e-12
2.1110938888e+01		1.2162128777e-12
2.2734790647e+01		1.1995861374e-12
2.4358642406e+01		1.1853248040e-12
2.5982494164e+01		1.1729654774e-12


"Time = 2.1094453125e+00
-2.5980762114e+01		1.1729792753e-12
-2.4356910355e+01		1.1853416311e-12
-2.2733058596e+01		1.1996050791e-12
-2.1109206837e+01		1.2162304517e-12
-1.9485355079e+01		1.2358853924e-12
-1.7861503320e+01		1.2594533556e-12
-1.6237651561e+01		1.2882283600e-12
-1.4613799803e+01		1.3241411378e-12
-1.2989948044e+01		1.3702044444e-12
-1.1366096285e+01		1.4313896285e-12
-9.7422445267e+00		1.5165176375e-12
-8.1183927680e+00		1.7750380077e-09
-6.4945410093e+00		8.3887589151e-06
-4.8706892506e+00		5.3882150583e-05
-3.2468374920e+00		1.7596802443e-04
-1.6229857333e+00		3.6997242669e-04
8.6602540378e-04		4.6572540850e-04
1.6247177841e+00		3.6978395049e-04
3.2485695428e+00		1.7578982260e-04
4.8724213015e+00		5.3799611884e-05
6.4962730601e+00		8.3664606611e-06
8.1201248188e+00		1.6286095575e-09
9.7439765775e+00		1.5164091335e-12
1.1367828336e+01		1.4313136877e-12
1.2991680095e+01		1.3701483861e-12
1.4615531854e+01		1.3240980915e-12
1.6239383612e+01		1.2881942834e-12
1.7863235371e+01		1.2594257189e-12
1.9487087130e+01		1.2358625330e-12
2.1110938888e+01		1.2162112331e-12
2.2734790647e+01		1.1995886956e-12
2.4358642406e+01		1.1853275000e-12
2.5982494164e+01		1.1729669621e-12


"Time = 2.4610195312e+00
-2.5980762114e+01		1.1729817659e-12
-2.4356910355e+01		1.1853450033e-12
-2.2733058596e+01		1.1996081600e-12
-2.1109206837e+01		1.2728511100e-12
-1.9485355079e+01		1.2358843089e-12
-1.7861503320e+01		1.3737472520e-12
-1.6237651561e+01		1.4489352828e-12
-1.4613799803e+01		1.5672430419e-12
-1.2989948044e+01		1.7514656348e-12
-1.1366096285e+01		1.4313988767e-12
-9.7422445267e+00		1.5165413201e-12
-8.1183927680e+00		2.1727918324e-09
-6.4945410093e+00		8.3844770344e-06
-4.8706892506e+00		5.3888028924e-05
-3.2468374920e+00		1.7598988441e-04
-1.6229857333e+00		3.7032553673e-04
8.6602540378e-04		4.6444504531e-04
1.6247177841e+00		3.7013617697e-04
3.2485695428e+00		1.7581200340e-04
4.8724213015e+00		5.3805464506e-05
6.4962730601e+00		8.3621990707e-06
8.1201248188e+00		2.0042493799e-09
9.7439765775e+00		1.5164327827e-12
1.1367828336e+01		1.4313229277e-12
1.2991680095e+01		1.7512128074e-12
1.4615531854e+01		1.5670881164e-12
1.6239383612e+01		1.4488342956e-12
1.7863235371e+01		1.3736768169e-12
1.9487087130e+01		1.2358614494e-12
2.1110938888e+01		1.2728136542e-12
2.2734790647e+01		1.1995917759e-12
2.4358642406e+01		1.1853308714e-12
2.5982494164e+01		1.1729694523e-12


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/tau_maximum.xg <==
"tau v time
0.0000000000000	0.0004745219791
0.3515742187500	0.0004730438422
0.7031484375000	0.0004715516774
1.0547226562500	0.0004700663078
1.4062968750000	0.0004685960156
1.7578710937500	0.0004671304471
2.1094453125000	0.0004657254085
2.4610195312500	0.0004644450453


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/tau_minimum.xg <==
"tau v time
0.0000000000000	0.0000000000012
0.3515742187500	0.0000000000012
0.7031484375000	0.0000000000012
1.0547226562500	0.0000000000012
1.4062968750000	0.0000000000012
1.7578710937500	0.0000000000012
2.1094453125000	0.0000000000012
2.4610195312500	0.0000000000012


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/tau_norm1.xg <==
"tau v time
0.0000000000000	0.0000030682032
0.3515742187500	0.0000030680392
0.7031484375000	0.0000030678485
1.0547226562500	0.0000030676302
1.4062968750000	0.0000030673835
1.7578710937500	0.0000030671076
2.1094453125000	0.0000030668037
2.4610195312500	0.0000030664691


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/tau_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118668e-12
-1.4062468750e+01		1.3384391219e-12
-1.3124937500e+01		1.3658740323e-12
-1.2187406250e+01		1.3981106180e-12
-1.1249875000e+01		1.4365191094e-12
-1.0312343750e+01		1.4830410281e-12
-9.3748125000e+00		1.5405186024e-12
-8.4372812500e+00		1.6132793503e-12
-7.4997500000e+00		8.9839564585e-07
-6.5622187500e+00		7.5557289473e-06
-5.6246875000e+00		2.5699640320e-05
-4.6871562500e+00		6.3145110135e-05
-3.7496250000e+00		1.2815733614e-04
-2.8120937500e+00		2.2364429501e-04
-1.8745625000e+00		3.3724878691e-04
-9.3703125000e-01		4.3513392679e-04
5.0000000000e-04		4.7452197913e-04
9.3803125000e-01		4.3505385541e-04
1.8755625000e+00		3.3712826756e-04
2.8130937500e+00		2.2352869221e-04
3.7506250000e+00		1.2807130716e-04
4.6881562500e+00		6.3091774019e-05
5.6256875000e+00		2.5671553073e-05
6.5632187500e+00		7.5437128711e-06
7.5007500000e+00		8.9523611683e-07
8.4382812500e+00		1.6131914635e-12
9.3758125000e+00		1.5404500995e-12
1.0313343750e+01		1.4829861798e-12
1.1250875000e+01		1.4364742295e-12
1.2188406250e+01		1.3980732310e-12
1.3125937500e+01		1.3658424161e-12
1.4063468750e+01		1.3384120425e-12
1.5001000000e+01		1.3147884171e-12


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148681651e-12
-1.4062468750e+01		1.3384715535e-12
-1.3124937500e+01		1.3658752256e-12
-1.2187406250e+01		1.3981096893e-12
-1.1249875000e+01		1.4365177820e-12
-1.0312343750e+01		1.4830390535e-12
-9.3748125000e+00		2.8972418037e-12
-8.4372812500e+00		6.6674520467e-11
-7.4997500000e+00		8.9268807321e-07
-6.5622187500e+00		7.5428395217e-06
-5.6246875000e+00		2.5656086429e-05
-4.6871562500e+00		6.3035693723e-05
-3.7496250000e+00		1.2792421874e-04
-2.8120937500e+00		2.2321567908e-04
-1.8745625000e+00		3.3657820674e-04
-9.3703125000e-01		4.3446993931e-04
5.0000000000e-04		4.7304384219e-04
9.3803125000e-01		4.3439093939e-04
1.8755625000e+00		3.3645798342e-04
2.8130937500e+00		2.2310032190e-04
3.7506250000e+00		1.2783835905e-04
4.6881562500e+00		6.2982454882e-05
5.6256875000e+00		2.5628046688e-05
6.5632187500e+00		7.5308440258e-06
7.5007500000e+00		8.8955525324e-07
8.4382812500e+00		6.6102624695e-11
9.3758125000e+00		2.8968307039e-12
1.0313343750e+01		1.4829842061e-12
1.1250875000e+01		1.4364729026e-12
1.2188406250e+01		1.3980723027e-12
1.3125937500e+01		1.3658436091e-12
1.4063468750e+01		1.3384444627e-12
1.5001000000e+01		1.3148446967e-12


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3149100669e-12
-1.4062468750e+01		1.3384800727e-12
-1.3124937500e+01		1.3658787767e-12
-1.2187406250e+01		1.3981068337e-12
-1.1249875000e+01		2.1157501646e-12
-1.0312343750e+01		1.4830331644e-12
-9.3748125000e+00		6.8356631016e-12
-8.4372812500e+00		1.4096839242e-10
-7.4997500000e+00		8.8718321144e-07
-6.5622187500e+00		7.5305691468e-06
-5.6246875000e+00		2.5612296896e-05
-4.6871562500e+00		6.2926090791e-05
-3.7496250000e+00		1.2768892348e-04
-2.8120937500e+00		2.2278101372e-04
-1.8745625000e+00		3.3590498491e-04
-9.3703125000e-01		4.3378598449e-04
5.0000000000e-04		4.7155167737e-04
9.3803125000e-01		4.3370800466e-04
1.8755625000e+00		3.3578511370e-04
2.8130937500e+00		2.2266591242e-04
3.7506250000e+00		1.2760323584e-04
4.6881562500e+00		6.2872950201e-05
5.6256875000e+00		2.5584304399e-05
6.5632187500e+00		7.5185957981e-06
7.5007500000e+00		8.8407592421e-07
8.4382812500e+00		1.3975835904e-10
9.3758125000e+00		6.8350413694e-12
1.0313343750e+01		1.4829783196e-12
1.1250875000e+01		2.1154695706e-12
1.2188406250e+01		1.3980694481e-12
1.3125937500e+01		1.3658471591e-12
1.4063468750e+01		1.3384529788e-12
1.5001000000e+01		1.3148865842e-12


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149287419e-12
-1.4062468750e+01		1.3384827994e-12
-1.3124937500e+01		1.3658853343e-12
-1.2187406250e+01		1.3981017481e-12
-1.1249875000e+01		4.1461101383e-12
-1.0312343750e+01		1.4830235774e-12
-9.3748125000e+00		1.3233021124e-11
-8.4372812500e+00		2.0099462458e-10
-7.4997500000e+00		8.8188408943e-07
-6.5622187500e+00		7.5189764278e-06
-5.6246875000e+00		2.5568578990e-05
-4.6871562500e+00		6.2817326303e-05
-3.7496250000e+00		1.2745399138e-04
-2.8120937500e+00		2.2234659465e-04
-1.8745625000e+00		3.3523618921e-04
-9.3703125000e-01		4.3309206396e-04
5.0000000000e-04		4.7006630781e-04
9.3803125000e-01		4.3301504519e-04
1.8755625000e+00		3.3511671414e-04
2.8130937500e+00		2.2223176011e-04
3.7506250000e+00		1.2736847609e-04
4.6881562500e+00		6.2764283759e-05
5.6256875000e+00		2.5540633207e-05
6.5632187500e+00		7.5070265158e-06
7.5007500000e+00		8.7880115709e-07
8.4382812500e+00		1.9923526367e-10
9.3758125000e+00		1.3232792613e-11
1.0313343750e+01		1.4829687359e-12
1.1250875000e+01		4.1451245434e-12
1.2188406250e+01		1.3980643643e-12
1.3125937500e+01		1.3658537146e-12
1.4063468750e+01		1.3384557048e-12
1.5001000000e+01		1.3149052525e-12


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149306426e-12
-1.4062468750e+01		1.3384920535e-12
-1.3124937500e+01		1.3658949876e-12
-1.2187406250e+01		1.3980940325e-12
-1.1249875000e+01		7.5188999060e-12
-1.0312343750e+01		1.4830108222e-12
-9.3748125000e+00		2.1998993024e-11
-8.4372812500e+00		2.4798570724e-10
-7.4997500000e+00		8.7679614190e-07
-6.5622187500e+00		7.5080192702e-06
-5.6246875000e+00		2.5524479094e-05
-4.6871562500e+00		6.2708048071e-05
-3.7496250000e+00		1.2721700905e-04
-2.8120937500e+00		2.2191092724e-04
-1.8745625000e+00		3.3456984782e-04
-9.3703125000e-01		4.3239162716e-04
5.0000000000e-04		4.6859601559e-04
9.3803125000e-01		4.3231508499e-04
1.8755625000e+00		3.3445082877e-04
2.8130937500e+00		2.2179635139e-04
3.7506250000e+00		1.2713166841e-04
4.6881562500e+00		6.2655104501e-05
5.6256875000e+00		2.5496580353e-05
6.5632187500e+00		7.4960941541e-06
7.5007500000e+00		8.7373637619e-07
8.4382812500e+00		2.4575895244e-10
9.3758125000e+00		2.2000295138e-11
1.0313343750e+01		1.4829559828e-12
1.1250875000e+01		7.5167437107e-12
1.2188406250e+01		1.3980566513e-12
1.3125937500e+01		1.3658633649e-12
1.4063468750e+01		1.3384649564e-12
1.5001000000e+01		1.3149071520e-12


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149392141e-12
-1.4062468750e+01		1.3385056510e-12
-1.3124937500e+01		1.3659075950e-12
-1.2187406250e+01		1.3980832960e-12
-1.1249875000e+01		1.2214894531e-11
-1.0312343750e+01		1.4829956667e-12
-9.3748125000e+00		3.3068990136e-11
-8.4372812500e+00		2.8557705942e-10
-7.4997500000e+00		8.7192516121e-07
-6.5622187500e+00		7.4976128129e-06
-5.6246875000e+00		2.5480179186e-05
-4.6871562500e+00		6.2599191468e-05
-3.7496250000e+00		1.2697948720e-04
-2.8120937500e+00		2.2147742127e-04
-1.8745625000e+00		3.3390323617e-04
-9.3703125000e-01		4.3168266368e-04
5.0000000000e-04		4.6713044713e-04
9.3803125000e-01		4.3160659235e-04
1.8755625000e+00		3.3378475488e-04
2.8130937500e+00		2.2136307224e-04
3.7506250000e+00		1.2689433107e-04
4.6881562500e+00		6.2546346854e-05
5.6256875000e+00		2.5452327349e-05
6.5632187500e+00		7.4857136109e-06
7.5007500000e+00		8.6888737502e-07
8.4382812500e+00		2.8295030653e-10
9.3758125000e+00		3.3073255094e-11
1.0313343750e+01		1.4829408252e-12
1.1250875000e+01		1.2211115832e-11
1.2188406250e+01		1.3980459184e-12
1.3125937500e+01		1.3658759685e-12
1.4063468750e+01		1.3384785500e-12
1.5001000000e+01		1.3149157215e-12


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149540079e-12
-1.4062468750e+01		1.3385222693e-12
-1.3124937500e+01		1.3659229440e-12
-1.2187406250e+01		1.3980693009e-12
-1.1249875000e+01		1.8205498857e-11
-1.0312343750e+01		1.4829789254e-12
-9.3748125000e+00		4.6394410459e-11
-8.4372812500e+00		3.1772867398e-10
-7.4997500000e+00		8.6725679153e-07
-6.5622187500e+00		7.4879018714e-06
-5.6246875000e+00		2.5436096132e-05
-4.6871562500e+00		6.2492068358e-05
-3.7496250000e+00		1.2674483923e-04
-2.8120937500e+00		2.2106579145e-04
-1.8745625000e+00		3.3326509063e-04
-9.3703125000e-01		4.3099919610e-04
5.0000000000e-04		4.6572540850e-04
9.3803125000e-01		4.3092488898e-04
1.8755625000e+00		3.3314685114e-04
2.8130937500e+00		2.2095162909e-04
3.7506250000e+00		1.2665986906e-04
4.6881562500e+00		6.2439321973e-05
5.6256875000e+00		2.5408290622e-05
6.5632187500e+00		7.4760339019e-06
7.5007500000e+00		8.6423985060e-07
8.4382812500e+00		3.1475462163e-10
9.3758125000e+00		4.6403195400e-11
1.0313343750e+01		1.4829240766e-12
1.1250875000e+01		1.8199661369e-11
1.2188406250e+01		1.3980319277e-12
1.3125937500e+01		1.3658913128e-12
1.4063468750e+01		1.3384951637e-12
1.5001000000e+01		1.3149305115e-12


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149723441e-12
-1.4062468750e+01		1.3385410119e-12
-1.3124937500e+01		1.3659408020e-12
-1.2187406250e+01		1.3980520699e-12
-1.1249875000e+01		2.5450600816e-11
-1.0312343750e+01		1.4829613432e-12
-9.3748125000e+00		6.1890671566e-11
-8.4372812500e+00		3.4825664402e-10
-7.4997500000e+00		8.6279759352e-07
-6.5622187500e+00		7.4794218872e-06
-5.6246875000e+00		2.5392644198e-05
-4.6871562500e+00		6.2392299483e-05
-3.7496250000e+00		1.2652969370e-04
-2.8120937500e+00		2.2069144814e-04
-1.8745625000e+00		3.3268227657e-04
-9.3703125000e-01		4.3035280745e-04
5.0000000000e-04		4.6444504531e-04
9.3803125000e-01		4.3027832530e-04
1.8755625000e+00		3.3256449760e-04
2.8130937500e+00		2.2057746955e-04
3.7506250000e+00		1.2644488160e-04
4.6881562500e+00		6.2339638479e-05
5.6256875000e+00		2.5364884282e-05
6.5632187500e+00		7.4675883698e-06
7.5007500000e+00		8.5980031783e-07
8.4382812500e+00		3.4497350155e-10
9.3758125000e+00		6.1903680251e-11
1.0313343750e+01		1.4829064834e-12
1.1250875000e+01		2.5442292044e-11
1.2188406250e+01		1.3980147015e-12
1.3125937500e+01		1.3659091655e-12
1.4063468750e+01		1.3385139013e-12
1.5001000000e+01		1.3149488436e-12


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/vel_0__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.0712866394e-03
-6.4945410093e+00		-4.4209864871e-05
-4.8706892506e+00		-4.4879956163e-05
-3.2468374920e+00		-4.1787771144e-05
-1.6229857333e+00		-9.5616087444e-05
8.6602540378e-04		-5.9233555329e-07
1.6247177841e+00		9.6248301183e-05
3.2485695428e+00		4.1821253566e-05
4.8724213015e+00		4.4881359144e-05
6.4962730601e+00		4.4216336723e-05
8.1201248188e+00		2.7627006164e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.4666405915e-03
-6.4945410093e+00		-8.9744602355e-05
-4.8706892506e+00		-8.8850466805e-05
-3.2468374920e+00		-8.9752580375e-05
-1.6229857333e+00		-1.7472868705e-04
8.6602540378e-04		-1.1530630159e-06
1.6247177841e+00		1.7592642138e-04
3.2485695428e+00		8.9856844556e-05
4.8724213015e+00		8.8853501025e-05
6.4962730601e+00		8.9771492840e-05
8.1201248188e+00		3.1749448071e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.3445230896e-03
-6.4945410093e+00		-1.3643624636e-04
-4.8706892506e+00		-1.3166978863e-04
-3.2468374920e+00		-1.4208308488e-04
-1.6229857333e+00		-2.3775301730e-04
8.6602540378e-04		-1.6847801804e-06
1.6247177841e+00		2.3945432037e-04
3.2485695428e+00		1.4229011323e-04
4.8724213015e+00		1.3167637095e-04
6.4962730601e+00		1.3648985100e-04
8.1201248188e+00		2.9978494423e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		5.2353787634e-04
-1.9485355079e+01		6.0396988649e-04
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.9518471699e-03
-6.4945410093e+00		-1.8391713715e-04
-4.8706892506e+00		-1.7309798159e-04
-3.2468374920e+00		-2.0010917398e-04
-1.6229857333e+00		-2.8240594133e-04
8.6602540378e-04		-2.3351073862e-06
1.6247177841e+00		2.8498567931e-04
3.2485695428e+00		2.0014422406e-04
4.8724213015e+00		1.7310979145e-04
6.4962730601e+00		1.8399495785e-04
8.1201248188e+00		2.5907149322e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		-6.0387387553e-04
2.1110938888e+01		-5.2346038476e-04
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		7.0503509818e-04
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.4151842971e-03
-6.4945410093e+00		-2.3164005320e-04
-4.8706892506e+00		-2.1301247823e-04
-3.2468374920e+00		-2.6379634222e-04
-1.6229857333e+00		-3.0524016623e-04
8.6602540378e-04		-2.9419330714e-06
1.6247177841e+00		3.0860141521e-04
3.2485695428e+00		2.6371161102e-04
4.8724213015e+00		2.1302839709e-04
6.4962730601e+00		2.3173966144e-04
8.1201248188e+00		2.0215622439e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		-7.0491414669e-04
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-8.0885005051e-04
-6.4945410093e+00		-2.7884460545e-04
-4.8706892506e+00		-2.5155989093e-04
-3.2468374920e+00		-3.3248391147e-04
-1.6229857333e+00		-3.0873400351e-04
8.6602540378e-04		-3.2820377485e-06
1.6247177841e+00		3.1272973188e-04
3.2485695428e+00		3.3222258682e-04
4.8724213015e+00		2.5157382645e-04
6.4962730601e+00		2.7896091029e-04
8.1201248188e+00		1.3750674938e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		5.2189905168e-04
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		7.0875063327e-04
-1.6237651561e+01		8.3805978343e-04
-1.4613799803e+01		1.0043369244e-03
-1.2989948044e+01		1.2246841113e-03
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.7827374453e-04
-6.4945410093e+00		-3.2596827065e-04
-4.8706892506e+00		-2.8866176405e-04
-3.2468374920e+00		-4.0434949165e-04
-1.6229857333e+00		-2.9485695662e-04
8.6602540378e-04		-4.0707799516e-06
1.6247177841e+00		2.9977394512e-04
3.2485695428e+00		4.0402804248e-04
4.8724213015e+00		2.8866603046e-04
6.4962730601e+00		3.2607272557e-04
8.1201248188e+00		7.0759013827e-04
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		-1.2244094646e-03
1.4615531854e+01		-1.0041323811e-03
1.6239383612e+01		-8.3790377140e-04
1.7863235371e+01		-7.0862887032e-04
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		-5.2182186435e-04
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/vel_0__norm2.xg <==
"vel[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0007551217581
0.7031484375000	0.0009756169603
1.0547226562500	0.0011976830914
1.4062968750000	0.0014425941221
1.7578710937500	0.0017450023199
2.1094453125000	0.0020854962223
2.4610195312500	0.0024199980242


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/vel_0__x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6208287563e-03
-8.4372812500e+00		-1.3807800758e-02
-7.4997500000e+00		-3.6807307744e-05
-6.5622187500e+00		-1.9858202193e-04
-5.6246875000e+00		-1.1605175021e-04
-4.6871562500e+00		-1.0650301348e-04
-3.7496250000e+00		-9.3433648478e-05
-2.8120937500e+00		-7.2003444916e-05
-1.8745625000e+00		-5.0502319168e-05
-9.3703125000e-01		-9.8188539137e-05
5.0000000000e-04		-5.9233555329e-07
9.3803125000e-01		9.8849297518e-05
1.8755625000e+00		5.0555822825e-05
2.8130937500e+00		7.2028967481e-05
3.7506250000e+00		9.3451576551e-05
4.6881562500e+00		1.0651355463e-04
5.6256875000e+00		1.1606458362e-04
6.5632187500e+00		1.9878540224e-04
7.5007500000e+00		3.5569197086e-05
8.4382812500e+00		1.3760173828e-02
9.3758125000e+00		-3.6205646821e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.7233093461e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.1397589411e-03
-8.4372812500e+00		-1.5443220320e-02
-7.4997500000e+00		-7.7933676369e-05
-6.5622187500e+00		-3.9109119036e-04
-5.6246875000e+00		-2.2819648461e-04
-4.6871562500e+00		-2.0742228705e-04
-3.7496250000e+00		-1.8078673712e-04
-2.8120937500e+00		-1.3757614554e-04
-1.8745625000e+00		-1.0464314745e-04
-9.3703125000e-01		-1.7617015873e-04
5.0000000000e-04		-1.1530630159e-06
9.3803125000e-01		1.7741179189e-04
1.8755625000e+00		1.0479365833e-04
2.8130937500e+00		1.3762606394e-04
3.7506250000e+00		1.8082260961e-04
4.6881562500e+00		2.0744411665e-04
5.6256875000e+00		2.2822642795e-04
6.5632187500e+00		3.9146247158e-04
7.5007500000e+00		7.5522479322e-05
8.4382812500e+00		1.5394787901e-02
9.3758125000e+00		-7.1398302686e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.7229074532e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		5.4405355695e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.0577874508e-02
-8.4372812500e+00		-1.5044486837e-02
-7.4997500000e+00		-1.2342967582e-04
-6.5622187500e+00		-5.7737548737e-04
-5.6246875000e+00		-3.3644217960e-04
-4.6871562500e+00		-3.0286426938e-04
-3.7496250000e+00		-2.6180593995e-04
-2.8120937500e+00		-1.9662397196e-04
-1.8745625000e+00		-1.6031378222e-04
-9.3703125000e-01		-2.3482563591e-04
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		2.3657314751e-04
1.8755625000e+00		1.6059643643e-04
2.8130937500e+00		1.9669975633e-04
3.7506250000e+00		2.6186019773e-04
4.6881562500e+00		3.0289842581e-04
5.6256875000e+00		3.3649215833e-04
6.5632187500e+00		5.7788202954e-04
7.5007500000e+00		1.1991147721e-04
8.4382812500e+00		1.4996584063e-02
9.3758125000e+00		-1.0578601535e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.4397327585e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		8.1502857289e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.3938788010e-02
-8.4372812500e+00		-1.3953629946e-02
-7.4997500000e+00		-1.7361825273e-04
-6.5622187500e+00		-7.5729671402e-04
-5.6246875000e+00		-4.4072934160e-04
-4.6871562500e+00		-3.9288171818e-04
-3.7496250000e+00		-3.3629911473e-04
-2.8120937500e+00		-2.4907195773e-04
-1.8745625000e+00		-2.1733698560e-04
-9.3703125000e-01		-2.7338534616e-04
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		2.7602005271e-04
1.8755625000e+00		2.1742530706e-04
2.8130937500e+00		2.4917385830e-04
3.7506250000e+00		3.3637274578e-04
4.6881562500e+00		3.9292941077e-04
5.6256875000e+00		4.4080112570e-04
6.5632187500e+00		7.5790920505e-04
7.5007500000e+00		1.6905720103e-04
8.4382812500e+00		1.3906030887e-02
9.3758125000e+00		-1.3940557411e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.1490837471e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.0846953964e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.7226660321e-02
-8.4372812500e+00		-1.2556634253e-02
-7.4997500000e+00		-2.2884728799e-04
-6.5622187500e+00		-9.3078835848e-04
-5.6246875000e+00		-5.4091330821e-04
-4.6871562500e+00		-4.7749199691e-04
-3.7496250000e+00		-4.0398383048e-04
-2.8120937500e+00		-2.9487412173e-04
-1.8745625000e+00		-2.7803412861e-04
-9.3703125000e-01		-2.8802504774e-04
5.0000000000e-04		-2.9419330714e-06
9.3803125000e-01		2.9143993584e-04
1.8755625000e+00		2.7798642994e-04
2.8130937500e+00		2.9500068778e-04
3.7506250000e+00		4.0408207957e-04
4.6881562500e+00		4.7755525707e-04
5.6256875000e+00		5.4100740745e-04
6.5632187500e+00		9.3148061049e-04
7.5007500000e+00		2.2330311823e-04
8.4382812500e+00		1.2509057813e-02
9.3758125000e+00		-1.7229826300e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0845358776e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.3525187909e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.0444829251e-02
-8.4372812500e+00		-1.1006286962e-02
-7.4997500000e+00		-2.8933944224e-04
-6.5622187500e+00		-1.0978977162e-03
-5.6246875000e+00		-6.3681580657e-04
-4.6871562500e+00		-5.5660016796e-04
-3.7496250000e+00		-4.6347661781e-04
-2.8120937500e+00		-3.3501220893e-04
-1.8745625000e+00		-3.4160802993e-04
-9.3703125000e-01		-2.8124270269e-04
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		2.8520372432e-04
1.8755625000e+00		3.4134612892e-04
2.8130937500e+00		3.3516593014e-04
3.7506250000e+00		4.6359782114e-04
4.6881562500e+00		5.5668305453e-04
5.6256875000e+00		6.3693068686e-04
6.5632187500e+00		1.0986440864e-03
7.5007500000e+00		2.8287177884e-04
8.4382812500e+00		1.0958513538e-02
9.3758125000e+00		-2.0449707563e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3523206539e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.6178861345e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.3584905828e-02
-8.4372812500e+00		-9.3747819817e-03
-7.4997500000e+00		-3.5524212786e-04
-6.5622187500e+00		-1.2587009008e-03
-5.6246875000e+00		-7.2827058781e-04
-4.6871562500e+00		-6.3054998079e-04
-3.7496250000e+00		-5.1654125330e-04
-2.8120937500e+00		-3.6974138705e-04
-1.8745625000e+00		-4.0668589533e-04
-9.3703125000e-01		-2.5615306881e-04
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		2.6103691990e-04
1.8755625000e+00		4.0634639204e-04
2.8130937500e+00		3.6989906733e-04
3.7506250000e+00		5.1668112624e-04
4.6881562500e+00		6.3065351019e-04
5.6256875000e+00		7.2840293029e-04
6.5632187500e+00		1.2594751821e-03
7.5007500000e+00		3.4790863109e-04
8.4382812500e+00		9.3266257958e-03
9.3758125000e+00		-2.3591321468e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.6176503352e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/vel_1__maximum.xg <==
"vel[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0186283835882
0.7031484375000	0.0198191441051
1.0547226562500	0.0193046766474
1.4062968750000	0.0182955407562
1.7578710937500	0.0179538628266
2.1094453125000	0.0214316903470
2.4610195312500	0.0248284801849


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/vel_1__minimum.xg <==
"vel[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0186421184588
0.7031484375000	-0.0198271727814
1.0547226562500	-0.0193109896626
1.4062968750000	-0.0183017792626
1.7578710937500	-0.0179517326963
2.1094453125000	-0.0214262595729
2.4610195312500	-0.0248196266982


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/vel_1__norm1.xg <==
"vel[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0001000750835
0.7031484375000	0.0001525524541
1.0547226562500	0.0002112323270
1.4062968750000	0.0002796794131
1.7578710937500	0.0004118939993
2.1094453125000	0.0005939883259
2.4610195312500	0.0007064924941


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/vel_1__x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.9135331138e-07
-8.4372812500e+00		-2.4094491007e-07
-7.4997500000e+00		-2.1997745024e-07
-6.5622187500e+00		-2.7287305654e-07
-5.6246875000e+00		-3.3363734502e-07
-4.6871562500e+00		-3.9578848388e-07
-3.7496250000e+00		-4.5606110692e-07
-2.8120937500e+00		-5.1034386094e-07
-1.8745625000e+00		-5.5396801844e-07
-9.3703125000e-01		-5.8238779133e-07
5.0000000000e-04		-5.9233555329e-07
9.3803125000e-01		-5.8236646942e-07
1.8755625000e+00		-5.5392466164e-07
2.8130937500e+00		-5.1029298793e-07
3.7506250000e+00		-4.5600939057e-07
4.6881562500e+00		-3.9571503423e-07
5.6256875000e+00		-3.3356856847e-07
6.5632187500e+00		-2.7280876907e-07
7.5007500000e+00		-2.1992139494e-07
8.4382812500e+00		-2.4088804951e-07
9.3758125000e+00		-1.9129974701e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.1913910190e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.8289401945e-07
-8.4372812500e+00		-4.7843961624e-07
-7.4997500000e+00		-4.4215088121e-07
-6.5622187500e+00		-5.3729707486e-07
-5.6246875000e+00		-6.5448138117e-07
-4.6871562500e+00		-7.7412116635e-07
-3.7496250000e+00		-8.9014161448e-07
-2.8120937500e+00		-9.9471431230e-07
-1.8745625000e+00		-1.0788563895e-06
-9.3703125000e-01		-1.1337203212e-06
5.0000000000e-04		-1.1530630159e-06
9.3803125000e-01		-1.1336788527e-06
1.8755625000e+00		-1.0787743872e-06
2.8130937500e+00		-9.9461460107e-07
3.7506250000e+00		-8.9004139192e-07
4.6881562500e+00		-7.7397917072e-07
5.6256875000e+00		-6.5434834042e-07
6.5632187500e+00		-5.3717323190e-07
7.5007500000e+00		-4.4203862133e-07
8.4382812500e+00		-4.7832355793e-07
9.3758125000e+00		-3.8278637468e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.1911111876e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.3809413267e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-5.7454548675e-07
-8.4372812500e+00		-7.1528917363e-07
-7.4997500000e+00		-6.6645809673e-07
-6.5622187500e+00		-7.9362061868e-07
-5.6246875000e+00		-9.6329195200e-07
-4.6871562500e+00		-1.1361448153e-06
-3.7496250000e+00		-1.3037989408e-06
-2.8120937500e+00		-1.4550580985e-06
-1.8745625000e+00		-1.5769177163e-06
-9.3703125000e-01		-1.6564688968e-06
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		-1.6564087710e-06
1.8755625000e+00		-1.5768021110e-06
2.8130937500e+00		-1.4549111063e-06
3.7506250000e+00		-1.3036526139e-06
4.6881562500e+00		-1.1359385917e-06
5.6256875000e+00		-9.6309856860e-07
6.5632187500e+00		-7.9339261306e-07
7.5007500000e+00		-6.6628971047e-07
8.4382812500e+00		-7.1511470097e-07
9.3758125000e+00		-5.7438242059e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.3803855906e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-3.5686162523e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.6616683746e-07
-8.4372812500e+00		-9.5213572466e-07
-7.4997500000e+00		-8.9336476288e-07
-6.5622187500e+00		-1.1096837540e-06
-5.6246875000e+00		-1.3425048233e-06
-4.6871562500e+00		-1.5794499689e-06
-3.7496250000e+00		-1.8096854947e-06
-2.8120937500e+00		-2.0179392245e-06
-1.8745625000e+00		-2.1856408209e-06
-9.3703125000e-01		-2.2960817402e-06
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		-2.2959986433e-06
1.8755625000e+00		-2.1854834147e-06
2.8130937500e+00		-2.0177332082e-06
3.7506250000e+00		-1.8094749263e-06
4.6881562500e+00		-1.5791729429e-06
5.6256875000e+00		-1.3422411975e-06
6.5632187500e+00		-1.1093225399e-06
7.5007500000e+00		-8.9313871201e-07
8.4382812500e+00		-9.5190512336e-07
9.3758125000e+00		-7.6596381393e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-3.5677883588e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.7525480861e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-9.5768613158e-07
-8.4372812500e+00		-1.1908362756e-06
-7.4997500000e+00		-1.1302795629e-06
-6.5622187500e+00		-1.4135849954e-06
-5.6246875000e+00		-1.7031640855e-06
-4.6871562500e+00		-1.9977644216e-06
-3.7496250000e+00		-2.2844740636e-06
-2.8120937500e+00		-2.5443612395e-06
-1.8745625000e+00		-2.7543141998e-06
-9.3703125000e-01		-2.8929148995e-06
5.0000000000e-04		-2.9419330713e-06
9.3803125000e-01		-2.8928108356e-06
1.8755625000e+00		-2.7541207548e-06
2.8130937500e+00		-2.5441016761e-06
3.7506250000e+00		-2.2842047767e-06
4.6881562500e+00		-1.9974229584e-06
5.6256875000e+00		-1.7028370169e-06
6.5632187500e+00		-1.4131624014e-06
7.5007500000e+00		-1.1295604509e-06
8.4382812500e+00		-1.1905082262e-06
9.3758125000e+00		-9.5744467012e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.7514573149e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-5.9309209230e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1492180181e-06
-8.4372812500e+00		-1.4352408436e-06
-7.4997500000e+00		-1.4150495895e-06
-6.5622187500e+00		-1.6750441206e-06
-5.6246875000e+00		-2.0461359966e-06
-4.6871562500e+00		-2.3930168722e-06
-3.7496250000e+00		-2.5781741862e-06
-2.8120937500e+00		-2.8597893754e-06
-1.8745625000e+00		-3.0782872852e-06
-9.3703125000e-01		-3.2521017857e-06
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		-3.2519885750e-06
1.8755625000e+00		-3.0780829236e-06
2.8130937500e+00		-2.8595014094e-06
3.7506250000e+00		-2.5778820890e-06
4.6881562500e+00		-2.3926184127e-06
5.6256875000e+00		-2.0457551285e-06
6.5632187500e+00		-1.6745300174e-06
7.5007500000e+00		-1.4142713973e-06
8.4382812500e+00		-1.4347945888e-06
9.3758125000e+00		-1.1488310909e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.9295583284e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-7.1015326435e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.3411180885e-06
-8.4372812500e+00		-1.6872583359e-06
-7.4997500000e+00		-1.6998021481e-06
-6.5622187500e+00		-1.8933527970e-06
-5.6246875000e+00		-2.3700132272e-06
-4.6871562500e+00		-2.6129243072e-06
-3.7496250000e+00		-3.1813901364e-06
-2.8120937500e+00		-3.5352304283e-06
-1.8745625000e+00		-3.8140688389e-06
-9.3703125000e-01		-4.0264228270e-06
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		-4.0262873806e-06
1.8755625000e+00		-3.8138044541e-06
2.8130937500e+00		-3.5348704550e-06
3.7506250000e+00		-3.1810168256e-06
4.6881562500e+00		-2.6125202637e-06
5.6256875000e+00		-2.3697036170e-06
6.5632187500e+00		-1.8928511461e-06
7.5007500000e+00		-1.6989665343e-06
8.4382812500e+00		-1.6867143106e-06
9.3758125000e+00		-1.3404550132e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-7.0998987169e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/vel_1__z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.9135331138e-07
-8.4372812500e+00		-2.4094491008e-07
-7.4997500000e+00		-2.1997745023e-07
-6.5622187500e+00		-2.7287305654e-07
-5.6246875000e+00		-3.3363734502e-07
-4.6871562500e+00		-3.9578848388e-07
-3.7496250000e+00		-4.5606110691e-07
-2.8120937500e+00		-5.1034386094e-07
-1.8745625000e+00		-5.5396801844e-07
-9.3703125000e-01		-5.8238779134e-07
5.0000000000e-04		-5.9233555329e-07
9.3803125000e-01		-5.8236646942e-07
1.8755625000e+00		-5.5392466164e-07
2.8130937500e+00		-5.1029298793e-07
3.7506250000e+00		-4.5600939057e-07
4.6881562500e+00		-3.9571503422e-07
5.6256875000e+00		-3.3356856847e-07
6.5632187500e+00		-2.7280876907e-07
7.5007500000e+00		-2.1992139493e-07
8.4382812500e+00		-2.4088804951e-07
9.3758125000e+00		-1.9129974701e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.1913910190e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.8289401947e-07
-8.4372812500e+00		-4.7843961623e-07
-7.4997500000e+00		-4.4215088121e-07
-6.5622187500e+00		-5.3729707486e-07
-5.6246875000e+00		-6.5448138118e-07
-4.6871562500e+00		-7.7412116637e-07
-3.7496250000e+00		-8.9014161448e-07
-2.8120937500e+00		-9.9471431231e-07
-1.8745625000e+00		-1.0788563895e-06
-9.3703125000e-01		-1.1337203212e-06
5.0000000000e-04		-1.1530630159e-06
9.3803125000e-01		-1.1336788527e-06
1.8755625000e+00		-1.0787743872e-06
2.8130937500e+00		-9.9461460107e-07
3.7506250000e+00		-8.9004139191e-07
4.6881562500e+00		-7.7397917071e-07
5.6256875000e+00		-6.5434834041e-07
6.5632187500e+00		-5.3717323189e-07
7.5007500000e+00		-4.4203862134e-07
8.4382812500e+00		-4.7832355792e-07
9.3758125000e+00		-3.8278637468e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.1911111876e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.3809413268e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-5.7454548675e-07
-8.4372812500e+00		-7.1528917361e-07
-7.4997500000e+00		-6.6645809674e-07
-6.5622187500e+00		-7.9362061868e-07
-5.6246875000e+00		-9.6329195201e-07
-4.6871562500e+00		-1.1361448153e-06
-3.7496250000e+00		-1.3037989408e-06
-2.8120937500e+00		-1.4550580985e-06
-1.8745625000e+00		-1.5769177163e-06
-9.3703125000e-01		-1.6564688968e-06
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		-1.6564087709e-06
1.8755625000e+00		-1.5768021110e-06
2.8130937500e+00		-1.4549111063e-06
3.7506250000e+00		-1.3036526139e-06
4.6881562500e+00		-1.1359385917e-06
5.6256875000e+00		-9.6309856859e-07
6.5632187500e+00		-7.9339261304e-07
7.5007500000e+00		-6.6628971048e-07
8.4382812500e+00		-7.1511470098e-07
9.3758125000e+00		-5.7438242057e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.3803855907e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-3.5686162526e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.6616683744e-07
-8.4372812500e+00		-9.5213572466e-07
-7.4997500000e+00		-8.9336476291e-07
-6.5622187500e+00		-1.1096837541e-06
-5.6246875000e+00		-1.3425048233e-06
-4.6871562500e+00		-1.5794499689e-06
-3.7496250000e+00		-1.8096854947e-06
-2.8120937500e+00		-2.0179392246e-06
-1.8745625000e+00		-2.1856408209e-06
-9.3703125000e-01		-2.2960817402e-06
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		-2.2959986433e-06
1.8755625000e+00		-2.1854834147e-06
2.8130937500e+00		-2.0177332082e-06
3.7506250000e+00		-1.8094749263e-06
4.6881562500e+00		-1.5791729429e-06
5.6256875000e+00		-1.3422411974e-06
6.5632187500e+00		-1.1093225399e-06
7.5007500000e+00		-8.9313871204e-07
8.4382812500e+00		-9.5190512336e-07
9.3758125000e+00		-7.6596381392e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-3.5677883591e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.7525480861e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-9.5768613158e-07
-8.4372812500e+00		-1.1908362756e-06
-7.4997500000e+00		-1.1302795629e-06
-6.5622187500e+00		-1.4135849954e-06
-5.6246875000e+00		-1.7031640856e-06
-4.6871562500e+00		-1.9977644216e-06
-3.7496250000e+00		-2.2844740636e-06
-2.8120937500e+00		-2.5443612395e-06
-1.8745625000e+00		-2.7543141998e-06
-9.3703125000e-01		-2.8929148995e-06
5.0000000000e-04		-2.9419330713e-06
9.3803125000e-01		-2.8928108356e-06
1.8755625000e+00		-2.7541207548e-06
2.8130937500e+00		-2.5441016761e-06
3.7506250000e+00		-2.2842047767e-06
4.6881562500e+00		-1.9974229584e-06
5.6256875000e+00		-1.7028370169e-06
6.5632187500e+00		-1.4131624014e-06
7.5007500000e+00		-1.1295604509e-06
8.4382812500e+00		-1.1905082262e-06
9.3758125000e+00		-9.5744467010e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.7514573152e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-5.9309209230e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1492180181e-06
-8.4372812500e+00		-1.4352408436e-06
-7.4997500000e+00		-1.4150495895e-06
-6.5622187500e+00		-1.6750441206e-06
-5.6246875000e+00		-2.0461359967e-06
-4.6871562500e+00		-2.3930168722e-06
-3.7496250000e+00		-2.5781741862e-06
-2.8120937500e+00		-2.8597893754e-06
-1.8745625000e+00		-3.0782872852e-06
-9.3703125000e-01		-3.2521017857e-06
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		-3.2519885750e-06
1.8755625000e+00		-3.0780829236e-06
2.8130937500e+00		-2.8595014094e-06
3.7506250000e+00		-2.5778820890e-06
4.6881562500e+00		-2.3926184126e-06
5.6256875000e+00		-2.0457551285e-06
6.5632187500e+00		-1.6745300174e-06
7.5007500000e+00		-1.4142713973e-06
8.4382812500e+00		-1.4347945888e-06
9.3758125000e+00		-1.1488310909e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.9295583285e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-7.1015326432e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.3411180885e-06
-8.4372812500e+00		-1.6872583359e-06
-7.4997500000e+00		-1.6998021482e-06
-6.5622187500e+00		-1.8933527970e-06
-5.6246875000e+00		-2.3700132273e-06
-4.6871562500e+00		-2.6129243072e-06
-3.7496250000e+00		-3.1813901364e-06
-2.8120937500e+00		-3.5352304283e-06
-1.8745625000e+00		-3.8140688389e-06
-9.3703125000e-01		-4.0264228270e-06
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		-4.0262873805e-06
1.8755625000e+00		-3.8138044541e-06
2.8130937500e+00		-3.5348704550e-06
3.7506250000e+00		-3.1810168256e-06
4.6881562500e+00		-2.6125202636e-06
5.6256875000e+00		-2.3697036170e-06
6.5632187500e+00		-1.8928511461e-06
7.5007500000e+00		-1.6989665343e-06
8.4382812500e+00		-1.6867143106e-06
9.3758125000e+00		-1.3404550132e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-7.0998987169e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/vel_2__minimum.xg <==
"vel[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0186421184588
0.7031484375000	-0.0198271727814
1.0547226562500	-0.0193109896626
1.4062968750000	-0.0183017792626
1.7578710937500	-0.0179517326963
2.1094453125000	-0.0214262595729
2.4610195312500	-0.0248196266982


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/vel_2__x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.9135331138e-07
-8.4372812500e+00		-2.4094491007e-07
-7.4997500000e+00		-2.1997745023e-07
-6.5622187500e+00		-2.7287305654e-07
-5.6246875000e+00		-3.3363734502e-07
-4.6871562500e+00		-3.9578848388e-07
-3.7496250000e+00		-4.5606110692e-07
-2.8120937500e+00		-5.1034386095e-07
-1.8745625000e+00		-5.5396801845e-07
-9.3703125000e-01		-5.8238779134e-07
5.0000000000e-04		-5.9233555329e-07
9.3803125000e-01		-5.8236646942e-07
1.8755625000e+00		-5.5392466164e-07
2.8130937500e+00		-5.1029298793e-07
3.7506250000e+00		-4.5600939057e-07
4.6881562500e+00		-3.9571503422e-07
5.6256875000e+00		-3.3356856847e-07
6.5632187500e+00		-2.7280876907e-07
7.5007500000e+00		-2.1992139493e-07
8.4382812500e+00		-2.4088804951e-07
9.3758125000e+00		-1.9129974701e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.1913910190e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.8289401945e-07
-8.4372812500e+00		-4.7843961624e-07
-7.4997500000e+00		-4.4215088121e-07
-6.5622187500e+00		-5.3729707486e-07
-5.6246875000e+00		-6.5448138117e-07
-4.6871562500e+00		-7.7412116635e-07
-3.7496250000e+00		-8.9014161449e-07
-2.8120937500e+00		-9.9471431231e-07
-1.8745625000e+00		-1.0788563895e-06
-9.3703125000e-01		-1.1337203212e-06
5.0000000000e-04		-1.1530630159e-06
9.3803125000e-01		-1.1336788527e-06
1.8755625000e+00		-1.0787743872e-06
2.8130937500e+00		-9.9461460107e-07
3.7506250000e+00		-8.9004139191e-07
4.6881562500e+00		-7.7397917071e-07
5.6256875000e+00		-6.5434834041e-07
6.5632187500e+00		-5.3717323190e-07
7.5007500000e+00		-4.4203862133e-07
8.4382812500e+00		-4.7832355793e-07
9.3758125000e+00		-3.8278637468e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.1911111876e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.3809413267e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-5.7454548675e-07
-8.4372812500e+00		-7.1528917362e-07
-7.4997500000e+00		-6.6645809673e-07
-6.5622187500e+00		-7.9362061868e-07
-5.6246875000e+00		-9.6329195200e-07
-4.6871562500e+00		-1.1361448153e-06
-3.7496250000e+00		-1.3037989408e-06
-2.8120937500e+00		-1.4550580985e-06
-1.8745625000e+00		-1.5769177163e-06
-9.3703125000e-01		-1.6564688968e-06
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		-1.6564087710e-06
1.8755625000e+00		-1.5768021110e-06
2.8130937500e+00		-1.4549111063e-06
3.7506250000e+00		-1.3036526139e-06
4.6881562500e+00		-1.1359385917e-06
5.6256875000e+00		-9.6309856859e-07
6.5632187500e+00		-7.9339261306e-07
7.5007500000e+00		-6.6628971047e-07
8.4382812500e+00		-7.1511470097e-07
9.3758125000e+00		-5.7438242059e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.3803855906e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-3.5686162523e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.6616683746e-07
-8.4372812500e+00		-9.5213572465e-07
-7.4997500000e+00		-8.9336476288e-07
-6.5622187500e+00		-1.1096837540e-06
-5.6246875000e+00		-1.3425048233e-06
-4.6871562500e+00		-1.5794499689e-06
-3.7496250000e+00		-1.8096854947e-06
-2.8120937500e+00		-2.0179392246e-06
-1.8745625000e+00		-2.1856408209e-06
-9.3703125000e-01		-2.2960817402e-06
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		-2.2959986433e-06
1.8755625000e+00		-2.1854834147e-06
2.8130937500e+00		-2.0177332082e-06
3.7506250000e+00		-1.8094749263e-06
4.6881562500e+00		-1.5791729429e-06
5.6256875000e+00		-1.3422411974e-06
6.5632187500e+00		-1.1093225399e-06
7.5007500000e+00		-8.9313871201e-07
8.4382812500e+00		-9.5190512336e-07
9.3758125000e+00		-7.6596381393e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-3.5677883588e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.7525480861e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-9.5768613158e-07
-8.4372812500e+00		-1.1908362756e-06
-7.4997500000e+00		-1.1302795629e-06
-6.5622187500e+00		-1.4135849954e-06
-5.6246875000e+00		-1.7031640855e-06
-4.6871562500e+00		-1.9977644216e-06
-3.7496250000e+00		-2.2844740636e-06
-2.8120937500e+00		-2.5443612395e-06
-1.8745625000e+00		-2.7543141998e-06
-9.3703125000e-01		-2.8929148995e-06
5.0000000000e-04		-2.9419330713e-06
9.3803125000e-01		-2.8928108356e-06
1.8755625000e+00		-2.7541207548e-06
2.8130937500e+00		-2.5441016761e-06
3.7506250000e+00		-2.2842047767e-06
4.6881562500e+00		-1.9974229584e-06
5.6256875000e+00		-1.7028370169e-06
6.5632187500e+00		-1.4131624014e-06
7.5007500000e+00		-1.1295604509e-06
8.4382812500e+00		-1.1905082262e-06
9.3758125000e+00		-9.5744467012e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.7514573149e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-5.9309209230e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1492180181e-06
-8.4372812500e+00		-1.4352408435e-06
-7.4997500000e+00		-1.4150495895e-06
-6.5622187500e+00		-1.6750441206e-06
-5.6246875000e+00		-2.0461359966e-06
-4.6871562500e+00		-2.3930168722e-06
-3.7496250000e+00		-2.5781741862e-06
-2.8120937500e+00		-2.8597893754e-06
-1.8745625000e+00		-3.0782872852e-06
-9.3703125000e-01		-3.2521017857e-06
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		-3.2519885750e-06
1.8755625000e+00		-3.0780829236e-06
2.8130937500e+00		-2.8595014094e-06
3.7506250000e+00		-2.5778820890e-06
4.6881562500e+00		-2.3926184127e-06
5.6256875000e+00		-2.0457551285e-06
6.5632187500e+00		-1.6745300174e-06
7.5007500000e+00		-1.4142713973e-06
8.4382812500e+00		-1.4347945888e-06
9.3758125000e+00		-1.1488310909e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.9295583284e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-7.1015326435e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.3411180885e-06
-8.4372812500e+00		-1.6872583359e-06
-7.4997500000e+00		-1.6998021481e-06
-6.5622187500e+00		-1.8933527970e-06
-5.6246875000e+00		-2.3700132273e-06
-4.6871562500e+00		-2.6129243072e-06
-3.7496250000e+00		-3.1813901364e-06
-2.8120937500e+00		-3.5352304283e-06
-1.8745625000e+00		-3.8140688389e-06
-9.3703125000e-01		-4.0264228270e-06
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		-4.0262873805e-06
1.8755625000e+00		-3.8138044541e-06
2.8130937500e+00		-3.5348704550e-06
3.7506250000e+00		-3.1810168256e-06
4.6881562500e+00		-2.6125202637e-06
5.6256875000e+00		-2.3697036170e-06
6.5632187500e+00		-1.8928511461e-06
7.5007500000e+00		-1.6989665343e-06
8.4382812500e+00		-1.6867143106e-06
9.3758125000e+00		-1.3404550132e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-7.0998987169e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/vel_2__z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6208287563e-03
-8.4372812500e+00		-1.3807800758e-02
-7.4997500000e+00		-3.6807307744e-05
-6.5622187500e+00		-1.9858202193e-04
-5.6246875000e+00		-1.1605175021e-04
-4.6871562500e+00		-1.0650301348e-04
-3.7496250000e+00		-9.3433648478e-05
-2.8120937500e+00		-7.2003444916e-05
-1.8745625000e+00		-5.0502319168e-05
-9.3703125000e-01		-9.8188539137e-05
5.0000000000e-04		-5.9233555329e-07
9.3803125000e-01		9.8849297518e-05
1.8755625000e+00		5.0555822825e-05
2.8130937500e+00		7.2028967481e-05
3.7506250000e+00		9.3451576551e-05
4.6881562500e+00		1.0651355463e-04
5.6256875000e+00		1.1606458362e-04
6.5632187500e+00		1.9878540224e-04
7.5007500000e+00		3.5569197086e-05
8.4382812500e+00		1.3760173828e-02
9.3758125000e+00		-3.6205646821e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.7233093461e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.1397589411e-03
-8.4372812500e+00		-1.5443220320e-02
-7.4997500000e+00		-7.7933676369e-05
-6.5622187500e+00		-3.9109119036e-04
-5.6246875000e+00		-2.2819648461e-04
-4.6871562500e+00		-2.0742228705e-04
-3.7496250000e+00		-1.8078673712e-04
-2.8120937500e+00		-1.3757614554e-04
-1.8745625000e+00		-1.0464314745e-04
-9.3703125000e-01		-1.7617015873e-04
5.0000000000e-04		-1.1530630159e-06
9.3803125000e-01		1.7741179189e-04
1.8755625000e+00		1.0479365833e-04
2.8130937500e+00		1.3762606394e-04
3.7506250000e+00		1.8082260961e-04
4.6881562500e+00		2.0744411665e-04
5.6256875000e+00		2.2822642795e-04
6.5632187500e+00		3.9146247158e-04
7.5007500000e+00		7.5522479322e-05
8.4382812500e+00		1.5394787901e-02
9.3758125000e+00		-7.1398302686e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.7229074532e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		5.4405355695e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.0577874508e-02
-8.4372812500e+00		-1.5044486837e-02
-7.4997500000e+00		-1.2342967582e-04
-6.5622187500e+00		-5.7737548737e-04
-5.6246875000e+00		-3.3644217960e-04
-4.6871562500e+00		-3.0286426938e-04
-3.7496250000e+00		-2.6180593995e-04
-2.8120937500e+00		-1.9662397196e-04
-1.8745625000e+00		-1.6031378222e-04
-9.3703125000e-01		-2.3482563591e-04
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		2.3657314751e-04
1.8755625000e+00		1.6059643643e-04
2.8130937500e+00		1.9669975633e-04
3.7506250000e+00		2.6186019773e-04
4.6881562500e+00		3.0289842581e-04
5.6256875000e+00		3.3649215833e-04
6.5632187500e+00		5.7788202954e-04
7.5007500000e+00		1.1991147721e-04
8.4382812500e+00		1.4996584063e-02
9.3758125000e+00		-1.0578601535e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.4397327585e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		8.1502857289e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.3938788010e-02
-8.4372812500e+00		-1.3953629946e-02
-7.4997500000e+00		-1.7361825273e-04
-6.5622187500e+00		-7.5729671402e-04
-5.6246875000e+00		-4.4072934160e-04
-4.6871562500e+00		-3.9288171818e-04
-3.7496250000e+00		-3.3629911473e-04
-2.8120937500e+00		-2.4907195773e-04
-1.8745625000e+00		-2.1733698560e-04
-9.3703125000e-01		-2.7338534616e-04
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		2.7602005271e-04
1.8755625000e+00		2.1742530706e-04
2.8130937500e+00		2.4917385830e-04
3.7506250000e+00		3.3637274578e-04
4.6881562500e+00		3.9292941077e-04
5.6256875000e+00		4.4080112570e-04
6.5632187500e+00		7.5790920505e-04
7.5007500000e+00		1.6905720103e-04
8.4382812500e+00		1.3906030887e-02
9.3758125000e+00		-1.3940557411e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.1490837471e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.0846953964e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.7226660321e-02
-8.4372812500e+00		-1.2556634253e-02
-7.4997500000e+00		-2.2884728799e-04
-6.5622187500e+00		-9.3078835848e-04
-5.6246875000e+00		-5.4091330821e-04
-4.6871562500e+00		-4.7749199691e-04
-3.7496250000e+00		-4.0398383048e-04
-2.8120937500e+00		-2.9487412173e-04
-1.8745625000e+00		-2.7803412861e-04
-9.3703125000e-01		-2.8802504774e-04
5.0000000000e-04		-2.9419330713e-06
9.3803125000e-01		2.9143993584e-04
1.8755625000e+00		2.7798642994e-04
2.8130937500e+00		2.9500068778e-04
3.7506250000e+00		4.0408207957e-04
4.6881562500e+00		4.7755525707e-04
5.6256875000e+00		5.4100740745e-04
6.5632187500e+00		9.3148061049e-04
7.5007500000e+00		2.2330311823e-04
8.4382812500e+00		1.2509057813e-02
9.3758125000e+00		-1.7229826300e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0845358776e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.3525187909e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.0444829251e-02
-8.4372812500e+00		-1.1006286962e-02
-7.4997500000e+00		-2.8933944224e-04
-6.5622187500e+00		-1.0978977162e-03
-5.6246875000e+00		-6.3681580657e-04
-4.6871562500e+00		-5.5660016796e-04
-3.7496250000e+00		-4.6347661781e-04
-2.8120937500e+00		-3.3501220893e-04
-1.8745625000e+00		-3.4160802993e-04
-9.3703125000e-01		-2.8124270269e-04
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		2.8520372432e-04
1.8755625000e+00		3.4134612892e-04
2.8130937500e+00		3.3516593014e-04
3.7506250000e+00		4.6359782114e-04
4.6881562500e+00		5.5668305453e-04
5.6256875000e+00		6.3693068686e-04
6.5632187500e+00		1.0986440864e-03
7.5007500000e+00		2.8287177884e-04
8.4382812500e+00		1.0958513538e-02
9.3758125000e+00		-2.0449707563e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3523206539e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.6178861345e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.3584905828e-02
-8.4372812500e+00		-9.3747819817e-03
-7.4997500000e+00		-3.5524212786e-04
-6.5622187500e+00		-1.2587009008e-03
-5.6246875000e+00		-7.2827058781e-04
-4.6871562500e+00		-6.3054998079e-04
-3.7496250000e+00		-5.1654125330e-04
-2.8120937500e+00		-3.6974138705e-04
-1.8745625000e+00		-4.0668589533e-04
-9.3703125000e-01		-2.5615306881e-04
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		2.6103691990e-04
1.8755625000e+00		4.0634639204e-04
2.8130937500e+00		3.6989906733e-04
3.7506250000e+00		5.1668112624e-04
4.6881562500e+00		6.3065351019e-04
5.6256875000e+00		7.2840293029e-04
6.5632187500e+00		1.2594751821e-03
7.5007500000e+00		3.4790863109e-04
8.4382812500e+00		9.3266257958e-03
9.3758125000e+00		-2.3591321468e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.6176503352e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/w_lorentz_maximum.xg <==
"w_lorentz v time
0.0000000000000	1.0000000000000
0.3515742187500	1.0002411858720
0.7031484375000	1.0002732520979
1.0547226562500	1.0002603843121
1.4062968750000	1.0002359182965
1.7578710937500	1.0002522115377
2.1094453125000	1.0003599740276
2.4610195312500	1.0004840957264


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/w_lorentz_norm2.xg <==
"w_lorentz v time
0.0000000000000	1.0000000000000
0.3515742187500	1.0000011778163
0.7031484375000	1.0000019552943
1.0547226562500	1.0000029282496
1.4062968750000	1.0000042307567
1.7578710937500	1.0000061537107
2.1094453125000	1.0000087484798
2.4610195312500	1.0000117616515


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML/w_lorentz_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000000000e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000000000e+00
-8.4372812500e+00		1.0000000000e+00
-7.4997500000e+00		1.0000000000e+00
-6.5622187500e+00		1.0000000000e+00
-5.6246875000e+00		1.0000000000e+00
-4.6871562500e+00		1.0000000000e+00
-3.7496250000e+00		1.0000000000e+00
-2.8120937500e+00		1.0000000000e+00
-1.8745625000e+00		1.0000000000e+00
-9.3703125000e-01		1.0000000000e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000000e+00
1.8755625000e+00		1.0000000000e+00
2.8130937500e+00		1.0000000000e+00
3.7506250000e+00		1.0000000000e+00
4.6881562500e+00		1.0000000000e+00
5.6256875000e+00		1.0000000000e+00
6.5632187500e+00		1.0000000000e+00
7.5007500000e+00		1.0000000000e+00
8.4382812500e+00		1.0000000000e+00
9.3758125000e+00		1.0000000000e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000000000e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000000000e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000087438e+00
-8.4372812500e+00		1.0001311528e+00
-7.4997500000e+00		1.0000000010e+00
-6.5622187500e+00		1.0000000295e+00
-5.6246875000e+00		1.0000000106e+00
-4.6871562500e+00		1.0000000095e+00
-3.7496250000e+00		1.0000000077e+00
-2.8120937500e+00		1.0000000048e+00
-1.8745625000e+00		1.0000000025e+00
-9.3703125000e-01		1.0000000097e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000098e+00
1.8755625000e+00		1.0000000025e+00
2.8130937500e+00		1.0000000048e+00
3.7506250000e+00		1.0000000077e+00
4.6881562500e+00		1.0000000095e+00
5.6256875000e+00		1.0000000106e+00
6.5632187500e+00		1.0000000295e+00
7.5007500000e+00		1.0000000009e+00
8.4382812500e+00		1.0001302447e+00
9.3758125000e+00		1.0000087423e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000000000e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000047211e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000339992e+00
-8.4372812500e+00		1.0001640687e+00
-7.4997500000e+00		1.0000000043e+00
-6.5622187500e+00		1.0000001144e+00
-5.6246875000e+00		1.0000000410e+00
-4.6871562500e+00		1.0000000359e+00
-3.7496250000e+00		1.0000000289e+00
-2.8120937500e+00		1.0000000176e+00
-1.8745625000e+00		1.0000000107e+00
-9.3703125000e-01		1.0000000312e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000316e+00
1.8755625000e+00		1.0000000107e+00
2.8130937500e+00		1.0000000177e+00
3.7506250000e+00		1.0000000289e+00
4.6881562500e+00		1.0000000359e+00
5.6256875000e+00		1.0000000410e+00
6.5632187500e+00		1.0000001146e+00
7.5007500000e+00		1.0000000041e+00
8.4382812500e+00		1.0001630351e+00
9.3758125000e+00		1.0000339989e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000047196e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000188425e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000746319e+00
-8.4372812500e+00		1.0001557036e+00
-7.4997500000e+00		1.0000000109e+00
-6.5622187500e+00		1.0000002493e+00
-5.6246875000e+00		1.0000000892e+00
-4.6871562500e+00		1.0000000765e+00
-3.7496250000e+00		1.0000000605e+00
-2.8120937500e+00		1.0000000360e+00
-1.8745625000e+00		1.0000000251e+00
-9.3703125000e-01		1.0000000554e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000563e+00
1.8755625000e+00		1.0000000252e+00
2.8130937500e+00		1.0000000361e+00
3.7506250000e+00		1.0000000606e+00
4.6881562500e+00		1.0000000765e+00
5.6256875000e+00		1.0000000892e+00
6.5632187500e+00		1.0000002497e+00
7.5007500000e+00		1.0000000103e+00
8.4382812500e+00		1.0001547078e+00
9.3758125000e+00		1.0000746400e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000188365e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000422877e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0001296025e+00
-8.4372812500e+00		1.0001339377e+00
-7.4997500000e+00		1.0000000215e+00
-6.5622187500e+00		1.0000004288e+00
-5.6246875000e+00		1.0000001530e+00
-4.6871562500e+00		1.0000001287e+00
-3.7496250000e+00		1.0000000999e+00
-2.8120937500e+00		1.0000000578e+00
-1.8745625000e+00		1.0000000461e+00
-9.3703125000e-01		1.0000000751e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000766e+00
1.8755625000e+00		1.0000000461e+00
2.8130937500e+00		1.0000000579e+00
3.7506250000e+00		1.0000000999e+00
4.6881562500e+00		1.0000001287e+00
5.6256875000e+00		1.0000001531e+00
6.5632187500e+00		1.0000004295e+00
7.5007500000e+00		1.0000000204e+00
8.4382812500e+00		1.0001330205e+00
9.3758125000e+00		1.0001296316e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000422743e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000749036e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0001979748e+00
-8.4372812500e+00		1.0001084569e+00
-7.4997500000e+00		1.0000000374e+00
-6.5622187500e+00		1.0000006478e+00
-5.6246875000e+00		1.0000002305e+00
-4.6871562500e+00		1.0000001901e+00
-3.7496250000e+00		1.0000001441e+00
-2.8120937500e+00		1.0000000811e+00
-1.8745625000e+00		1.0000000754e+00
-9.3703125000e-01		1.0000000834e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000854e+00
1.8755625000e+00		1.0000000754e+00
2.8130937500e+00		1.0000000811e+00
3.7506250000e+00		1.0000001442e+00
4.6881562500e+00		1.0000001901e+00
5.6256875000e+00		1.0000002306e+00
6.5632187500e+00		1.0000006487e+00
7.5007500000e+00		1.0000000356e+00
8.4382812500e+00		1.0001076326e+00
9.3758125000e+00		1.0001980417e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000748800e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0001164655e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0002788864e+00
-8.4372812500e+00		1.0000833251e+00
-7.4997500000e+00		1.0000000598e+00
-6.5622187500e+00		1.0000009013e+00
-5.6246875000e+00		1.0000003195e+00
-4.6871562500e+00		1.0000002582e+00
-3.7496250000e+00		1.0000001897e+00
-2.8120937500e+00		1.0000001046e+00
-1.8745625000e+00		1.0000001138e+00
-9.3703125000e-01		1.0000000795e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000818e+00
1.8755625000e+00		1.0000001136e+00
2.8130937500e+00		1.0000001047e+00
3.7506250000e+00		1.0000001898e+00
4.6881562500e+00		1.0000002583e+00
5.6256875000e+00		1.0000003196e+00
6.5632187500e+00		1.0000009025e+00
7.5007500000e+00		1.0000000572e+00
8.4382812500e+00		1.0000826002e+00
9.3758125000e+00		1.0002790113e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0001164289e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0001666614e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0003711833e+00
-8.4372812500e+00		1.0000604508e+00
-7.4997500000e+00		1.0000000902e+00
-6.5622187500e+00		1.0000011846e+00
-5.6246875000e+00		1.0000004178e+00
-4.6871562500e+00		1.0000003314e+00
-3.7496250000e+00		1.0000002356e+00
-2.8120937500e+00		1.0000001275e+00
-1.8745625000e+00		1.0000001613e+00
-9.3703125000e-01		1.0000000660e+00
5.0000000000e-04		1.0000000001e+00
9.3803125000e-01		1.0000000685e+00
1.8755625000e+00		1.0000001610e+00
2.8130937500e+00		1.0000001276e+00
3.7506250000e+00		1.0000002357e+00
4.6881562500e+00		1.0000003315e+00
5.6256875000e+00		1.0000004179e+00
6.5632187500e+00		1.0000011860e+00
7.5007500000e+00		1.0000000865e+00
8.4382812500e+00		1.0000598292e+00
9.3758125000e+00		1.0003713744e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0001666094e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/dens_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.1729671931e-07
-2.4356910355e+01		1.1853326151e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162343869e-07
-1.9485355079e+01		1.2358868881e-07
-1.7861503320e+01		1.2594532286e-07
-1.6237651561e+01		1.2882262551e-07
-1.4613799803e+01		1.3241355929e-07
-1.2989948044e+01		1.3701922811e-07
-1.1366096285e+01		1.4313636440e-07
-9.7422445267e+00		1.5164529020e-07
-8.1183927680e+00		1.1862914062e-06
-6.4945410093e+00		3.9297011325e-04
-4.8706892506e+00		1.0678557184e-03
-3.2468374920e+00		2.0777649045e-03
-1.6229857333e+00		3.1848145041e-03
8.6602540378e-04		3.7072030825e-03
1.6247177841e+00		3.1838014950e-03
3.2485695428e+00		2.0765504344e-03
4.8724213015e+00		1.0669525769e-03
6.4962730601e+00		3.9242016285e-04
8.1201248188e+00		8.8223034108e-07
9.7439765775e+00		1.5163444738e-07
1.1367828336e+01		1.4312877246e-07
1.2991680095e+01		1.3701362326e-07
1.4615531854e+01		1.3240925515e-07
1.6239383612e+01		1.2881921812e-07
1.7863235371e+01		1.2594255934e-07
1.9487087130e+01		1.2358640295e-07
2.1110938888e+01		1.2162151682e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853184859e-07
2.5982494164e+01		1.1729548829e-07


"Time = 3.5157421875e-01
-2.5980762114e+01		1.1729711230e-07
-2.4356910355e+01		1.1853347769e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162343438e-07
-1.9485355079e+01		1.2358868637e-07
-1.7861503320e+01		1.2594532351e-07
-1.6237651561e+01		1.2882263149e-07
-1.4613799803e+01		1.3241357494e-07
-1.2989948044e+01		1.3701926248e-07
-1.1366096285e+01		1.4313643809e-07
-9.7422445267e+00		1.5164545554e-07
-8.1183927680e+00		1.9631326233e-06
-6.4945410093e+00		3.9296432659e-04
-4.8706892506e+00		1.0678524388e-03
-3.2468374920e+00		2.0777875591e-03
-1.6229857333e+00		3.1872924233e-03
8.6602540378e-04		3.7014083615e-03
1.6247177841e+00		3.1862885569e-03
3.2485695428e+00		2.0765733258e-03
4.8724213015e+00		1.0669493130e-03
6.4962730601e+00		3.9241436975e-04
8.1201248188e+00		1.6644678848e-06
9.7439765775e+00		1.5163461257e-07
1.1367828336e+01		1.4312884609e-07
1.2991680095e+01		1.3701365760e-07
1.4615531854e+01		1.3240927079e-07
1.6239383612e+01		1.2881922409e-07
1.7863235371e+01		1.2594255999e-07
1.9487087130e+01		1.2358640051e-07
2.1110938888e+01		1.2162151250e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853206472e-07
2.5982494164e+01		1.1729588119e-07


"Time = 7.0314843750e-01
-2.5980762114e+01		1.1729744309e-07
-2.4356910355e+01		1.1853359890e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162341944e-07
-1.9485355079e+01		1.2358867904e-07
-1.7861503320e+01		1.2594532543e-07
-1.6237651561e+01		1.2882264936e-07
-1.4613799803e+01		1.3241362176e-07
-1.2989948044e+01		1.3701936532e-07
-1.1366096285e+01		1.4313665842e-07
-9.7422445267e+00		1.5164594929e-07
-8.1183927680e+00		2.7142702052e-06
-6.4945410093e+00		3.9294664970e-04
-4.8706892506e+00		1.0678446635e-03
-3.2468374920e+00		2.0778481755e-03
-1.6229857333e+00		3.1896584659e-03
8.6602540378e-04		3.6955205442e-03
1.6247177841e+00		3.1886632629e-03
3.2485695428e+00		2.0766346243e-03
4.8724213015e+00		1.0669415944e-03
6.4962730601e+00		3.9239669866e-04
8.1201248188e+00		2.4215834873e-06
9.7439765775e+00		1.5163510587e-07
1.1367828336e+01		1.4312906623e-07
1.2991680095e+01		1.3701376035e-07
1.4615531854e+01		1.3240931757e-07
1.6239383612e+01		1.2881924194e-07
1.7863235371e+01		1.2594256190e-07
1.9487087130e+01		1.2358639317e-07
2.1110938888e+01		1.2162149756e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853218589e-07
2.5982494164e+01		1.1729621189e-07


"Time = 1.0547226562e+00
-2.5980762114e+01		1.1729765591e-07
-2.4356910355e+01		1.1853361352e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162338529e-07
-1.9485355079e+01		1.2358866604e-07
-1.7861503320e+01		1.2594532857e-07
-1.6237651561e+01		1.2882267903e-07
-1.4613799803e+01		1.3241369952e-07
-1.2989948044e+01		1.3701953606e-07
-1.1366096285e+01		1.4313702389e-07
-9.7422445267e+00		1.5164677465e-07
-8.1183927680e+00		3.4386668546e-06
-6.4945410093e+00		3.9291646237e-04
-4.8706892506e+00		1.0678365314e-03
-3.2468374920e+00		2.0779324597e-03
-1.6229857333e+00		3.1918899377e-03
8.6602540378e-04		3.6896266998e-03
1.6247177841e+00		3.1909028697e-03
3.2485695428e+00		2.0767199812e-03
4.8724213015e+00		1.0669335782e-03
6.4962730601e+00		3.9236655134e-04
8.1201248188e+00		3.1525516079e-06
9.7439765775e+00		1.5163593047e-07
1.1367828336e+01		1.4312943141e-07
1.2991680095e+01		1.3701393096e-07
1.4615531854e+01		1.3240939526e-07
1.6239383612e+01		1.2881927158e-07
1.7863235371e+01		1.2594256502e-07
1.9487087130e+01		1.2358638016e-07
2.1110938888e+01		1.2162146340e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853220049e-07
2.5982494164e+01		1.1729642464e-07


"Time = 1.4062968750e+00
-2.5980762114e+01		1.1729774422e-07
-2.4356910355e+01		1.1853361352e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162338560e-07
-1.9485355079e+01		1.2360818360e-07
-1.7861503320e+01		1.2594533261e-07
-1.6237651561e+01		1.2882272032e-07
-1.4613799803e+01		1.3241380785e-07
-1.2989948044e+01		1.3701977378e-07
-1.1366096285e+01		1.4313753200e-07
-9.7422445267e+00		1.5164798286e-07
-8.1183927680e+00		4.1274657065e-06
-6.4945410093e+00		3.9287269204e-04
-4.8706892506e+00		1.0678326396e-03
-3.2468374920e+00		2.0780250138e-03
-1.6229857333e+00		3.1939976082e-03
8.6602540378e-04		3.6837644931e-03
1.6247177841e+00		3.1930135438e-03
3.2485695428e+00		2.0768141653e-03
4.8724213015e+00		1.0669297666e-03
6.4962730601e+00		3.9232287264e-04
8.1201248188e+00		3.8545704708e-06
9.7439765775e+00		1.5163713741e-07
1.1367828336e+01		1.4312993910e-07
1.2991680095e+01		1.3701416849e-07
1.4615531854e+01		1.3240950349e-07
1.6239383612e+01		1.2881931281e-07
1.7863235371e+01		1.2594256902e-07
1.9487087130e+01		1.2360589437e-07
2.1110938888e+01		1.2162146372e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853220049e-07
2.5982494164e+01		1.1729651291e-07


"Time = 1.7578710937e+00
-2.5980762114e+01		1.1729774422e-07
-2.4356910355e+01		1.1853361352e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162320965e-07
-1.9485355079e+01		1.2358860569e-07
-1.7861503320e+01		1.2596866112e-07
-1.6237651561e+01		1.2882277290e-07
-1.4613799803e+01		1.3241394618e-07
-1.2989948044e+01		1.3702007715e-07
-1.1366096285e+01		1.4313817926e-07
-9.7422445267e+00		1.5164965211e-07
-8.1183927680e+00		4.7768634227e-06
-6.4945410093e+00		3.9281312628e-04
-4.8706892506e+00		1.0678456796e-03
-3.2468374920e+00		2.0781066304e-03
-1.6229857333e+00		3.1960049378e-03
8.6602540378e-04		3.6778973889e-03
1.6247177841e+00		3.1950238863e-03
3.2485695428e+00		2.0768981558e-03
4.8724213015e+00		1.0669426784e-03
6.4962730601e+00		3.9226350405e-04
8.1201248188e+00		4.5173557097e-06
9.7439765775e+00		1.5163880460e-07
1.1367828336e+01		1.4313058582e-07
1.2991680095e+01		1.3701447162e-07
1.4615531854e+01		1.3240964170e-07
1.6239383612e+01		1.2881936532e-07
1.7863235371e+01		1.2596589319e-07
1.9487087130e+01		1.2358631977e-07
2.1110938888e+01		1.2162128777e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853220049e-07
2.5982494164e+01		1.1729651291e-07


"Time = 2.1094453125e+00
-2.5980762114e+01		1.1729774422e-07
-2.4356910355e+01		1.1853361352e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162304517e-07
-1.9485355079e+01		1.2358853923e-07
-1.7861503320e+01		1.2594533555e-07
-1.6237651561e+01		1.2882283599e-07
-1.4613799803e+01		1.3241411378e-07
-1.2989948044e+01		1.3702044444e-07
-1.1366096285e+01		1.4313896285e-07
-9.7422445267e+00		1.5165176375e-07
-8.1183927680e+00		5.3887618856e-06
-6.4945410093e+00		3.9273364585e-04
-4.8706892506e+00		1.0678866543e-03
-3.2468374920e+00		2.0781725768e-03
-1.6229857333e+00		3.1977448809e-03
8.6602540378e-04		3.6722483311e-03
1.6247177841e+00		3.1967780032e-03
3.2485695428e+00		2.0769640329e-03
4.8724213015e+00		1.0669835297e-03
6.4962730601e+00		3.9218437686e-04
8.1201248188e+00		5.1398461899e-06
9.7439765775e+00		1.5164091334e-07
1.1367828336e+01		1.4313136877e-07
1.2991680095e+01		1.3701483860e-07
1.4615531854e+01		1.3240980915e-07
1.6239383612e+01		1.2881942834e-07
1.7863235371e+01		1.2594257189e-07
1.9487087130e+01		1.2358625330e-07
2.1110938888e+01		1.2162112331e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853220049e-07
2.5982494164e+01		1.1729651291e-07


"Time = 2.4610195312e+00
-2.5980762114e+01		1.1729774422e-07
-2.4356910355e+01		1.1853361352e-07
-2.2733058596e+01		1.1995974220e-07
-2.1109206837e+01		1.2162299186e-07
-1.9485355079e+01		1.2358843088e-07
-1.7861503320e+01		1.2611844487e-07
-1.6237651561e+01		1.2882394959e-07
-1.4613799803e+01		1.3248331737e-07
-1.2989948044e+01		1.3706279329e-07
-1.1366096285e+01		1.4313988767e-07
-9.7422445267e+00		1.5165413201e-07
-8.1183927680e+00		5.9739493091e-06
-6.4945410093e+00		3.9263649166e-04
-4.8706892506e+00		1.0679435192e-03
-3.2468374920e+00		2.0782639220e-03
-1.6229857333e+00		3.1991432997e-03
8.6602540378e-04		3.6670733913e-03
1.6247177841e+00		3.1981729287e-03
3.2485695428e+00		2.0770573777e-03
4.8724213015e+00		1.0670401914e-03
6.4962730601e+00		3.9208756750e-04
8.1201248188e+00		5.7292201556e-06
9.7439765775e+00		1.5164327827e-07
1.1367828336e+01		1.4313229277e-07
1.2991680095e+01		1.3705717683e-07
1.4615531854e+01		1.3247899689e-07
1.6239383612e+01		1.2882054149e-07
1.7863235371e+01		1.2611564902e-07
1.9487087130e+01		1.2358614494e-07
2.1110938888e+01		1.2162107001e-07
2.2734790647e+01		1.1995810398e-07
2.4358642406e+01		1.1853220049e-07
2.5982494164e+01		1.1729651291e-07


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/dens_norm1.xg <==
"dens v time
0.0000000000000	0.0000509785489
0.3515742187500	0.0000509785507
0.7031484375000	0.0000509785547
1.0547226562500	0.0000509785613
1.4062968750000	0.0000509785708
1.7578710937500	0.0000509785843
2.1094453125000	0.0000509786026
2.4610195312500	0.0000509786253


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/dens_norm2.xg <==
"dens v time
0.0000000000000	0.0002699839971
0.3515742187500	0.0002699764665
0.7031484375000	0.0002699666064
1.0547226562500	0.0002699544617
1.4062968750000	0.0002699400582
1.7578710937500	0.0002699234563
2.1094453125000	0.0002699048432
2.4610195312500	0.0002698841956


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/dens_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118667e-07
-1.4062468750e+01		1.3384391219e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981106180e-07
-1.1249875000e+01		1.4365191094e-07
-1.0312343750e+01		1.4830410281e-07
-9.3748125000e+00		1.5405186023e-07
-8.4372812500e+00		1.6132793503e-07
-7.4997500000e+00		1.2386636971e-04
-6.5622187500e+00		3.7172156546e-04
-5.6246875000e+00		7.1289093645e-04
-4.6871562500e+00		1.1658601330e-03
-3.7496250000e+00		1.7343421185e-03
-2.8120937500e+00		2.3861905287e-03
-1.8745625000e+00		3.0311062063e-03
-9.3703125000e-01		3.5218078087e-03
5.0000000000e-04		3.7072030825e-03
9.3803125000e-01		3.5214246401e-03
1.8755625000e+00		3.0304710121e-03
2.8130937500e+00		2.3854770107e-03
3.7506250000e+00		1.7336810988e-03
4.6881562500e+00		1.1653138020e-03
5.6256875000e+00		7.1247004943e-04
6.5632187500e+00		3.7141126902e-04
7.5007500000e+00		1.2364422229e-04
8.4382812500e+00		1.6131914635e-07
9.3758125000e+00		1.5404500995e-07
1.0313343750e+01		1.4829861798e-07
1.1250875000e+01		1.4364742294e-07
1.2188406250e+01		1.3980732310e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384120424e-07
1.5001000000e+01		1.3147884171e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148681651e-07
-1.4062468750e+01		1.3384715535e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981096893e-07
-1.1249875000e+01		1.4365177820e-07
-1.0312343750e+01		1.4830390535e-07
-9.3748125000e+00		1.5438862462e-07
-8.4372812500e+00		4.2356062175e-07
-7.4997500000e+00		1.2347224791e-04
-6.5622187500e+00		3.7140395139e-04
-5.6246875000e+00		7.1228617452e-04
-4.6871562500e+00		1.1648487258e-03
-3.7496250000e+00		1.7327619454e-03
-2.8120937500e+00		2.3838980892e-03
-1.8745625000e+00		3.0280818628e-03
-9.3703125000e-01		3.5191049984e-03
5.0000000000e-04		3.7014083615e-03
9.3803125000e-01		3.5187259684e-03
1.8755625000e+00		3.0274475597e-03
2.8130937500e+00		2.3831853877e-03
3.7506250000e+00		1.7321016158e-03
4.6881562500e+00		1.1643029140e-03
5.6256875000e+00		7.1186564326e-04
6.5632187500e+00		3.7109392136e-04
7.5007500000e+00		1.2325126779e-04
8.4382812500e+00		4.2253252293e-07
9.3758125000e+00		1.5438018385e-07
1.0313343750e+01		1.4829842061e-07
1.1250875000e+01		1.4364729026e-07
1.2188406250e+01		1.3980723027e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384444627e-07
1.5001000000e+01		1.3148446967e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3149100669e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981068337e-07
-1.1249875000e+01		1.4369322715e-07
-1.0312343750e+01		1.4830331644e-07
-9.3748125000e+00		1.5511312449e-07
-8.4372812500e+00		6.8293714208e-07
-7.4997500000e+00		1.2309088460e-04
-6.5622187500e+00		3.7110056313e-04
-5.6246875000e+00		7.1167686881e-04
-4.6871562500e+00		1.1638331708e-03
-3.7496250000e+00		1.7311618723e-03
-2.8120937500e+00		2.3815624860e-03
-1.8745625000e+00		3.0250254447e-03
-9.3703125000e-01		3.5162917380e-03
5.0000000000e-04		3.6955205442e-03
9.3803125000e-01		3.5159166409e-03
1.8755625000e+00		3.0243922945e-03
2.8130937500e+00		2.3808506570e-03
3.7506250000e+00		1.7305022515e-03
4.6881562500e+00		1.1632878884e-03
5.6256875000e+00		7.1125668879e-04
6.5632187500e+00		3.7079084937e-04
7.5007500000e+00		1.2287102082e-04
8.4382812500e+00		6.8089506619e-07
9.3758125000e+00		1.5510129947e-07
1.0313343750e+01		1.4829783195e-07
1.1250875000e+01		1.4368873154e-07
1.2188406250e+01		1.3980694481e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3148865842e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149287419e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981017481e-07
-1.1249875000e+01		1.4372317070e-07
-1.0312343750e+01		1.4830235774e-07
-9.3748125000e+00		1.5611014868e-07
-8.4372812500e+00		9.3943243767e-07
-7.4997500000e+00		1.2272262166e-04
-6.5622187500e+00		3.7081300938e-04
-5.6246875000e+00		7.1106743266e-04
-4.6871562500e+00		1.1628232703e-03
-3.7496250000e+00		1.7295597944e-03
-2.8120937500e+00		2.3792187378e-03
-1.8745625000e+00		3.0219712330e-03
-9.3703125000e-01		3.5134118895e-03
5.0000000000e-04		3.6896266998e-03
9.3803125000e-01		3.5130404895e-03
1.8755625000e+00		3.0213394467e-03
2.8130937500e+00		2.3785078467e-03
3.7506250000e+00		1.7289008887e-03
4.6881562500e+00		1.1622785199e-03
5.6256875000e+00		7.1064759766e-04
6.5632187500e+00		3.7050365646e-04
7.5007500000e+00		1.2250382271e-04
8.4382812500e+00		9.3638203205e-07
9.3758125000e+00		1.5609376557e-07
1.0313343750e+01		1.4829687359e-07
1.1250875000e+01		1.4371866765e-07
1.2188406250e+01		1.3980643643e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149052525e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980940325e-07
-1.1249875000e+01		1.4377285054e-07
-1.0312343750e+01		1.4830108222e-07
-9.3748125000e+00		1.5733931558e-07
-8.4372812500e+00		1.1928315556e-06
-7.4997500000e+00		1.2236794907e-04
-6.5622187500e+00		3.7054043341e-04
-5.6246875000e+00		7.1045168325e-04
-4.6871562500e+00		1.1618067382e-03
-3.7496250000e+00		1.7279398213e-03
-2.8120937500e+00		2.3768599800e-03
-1.8745625000e+00		3.0189125361e-03
-9.3703125000e-01		3.5104830526e-03
5.0000000000e-04		3.6837644931e-03
9.3803125000e-01		3.5101133818e-03
1.8755625000e+00		3.0182823954e-03
2.8130937500e+00		2.3761499885e-03
3.7506250000e+00		1.7272816458e-03
4.6881562500e+00		1.1612625281e-03
5.6256875000e+00		7.1003219578e-04
6.5632187500e+00		3.7023148716e-04
7.5007500000e+00		1.2215016270e-04
8.4382812500e+00		1.1887798417e-06
9.3758125000e+00		1.5731704539e-07
1.0313343750e+01		1.4829559827e-07
1.1250875000e+01		1.4376833513e-07
1.2188406250e+01		1.3980566513e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980832960e-07
-1.1249875000e+01		1.4384247732e-07
-1.0312343750e+01		1.4829956667e-07
-9.3748125000e+00		1.5876768587e-07
-8.4372812500e+00		1.4429089004e-06
-7.4997500000e+00		1.2202736487e-04
-6.5622187500e+00		3.7028092425e-04
-5.6246875000e+00		7.0983225505e-04
-4.6871562500e+00		1.1607923497e-03
-3.7496250000e+00		1.7263124518e-03
-2.8120937500e+00		2.3745052354e-03
-1.8745625000e+00		3.0158387552e-03
-9.3703125000e-01		3.5075006842e-03
5.0000000000e-04		3.6778973889e-03
9.3803125000e-01		3.5071327203e-03
1.8755625000e+00		3.0152106352e-03
2.8130937500e+00		2.3737959802e-03
3.7506250000e+00		1.7256550751e-03
4.6881562500e+00		1.1602486825e-03
5.6256875000e+00		7.0941311251e-04
6.5632187500e+00		3.6997242323e-04
7.5007500000e+00		1.2181053927e-04
8.4382812500e+00		1.4378639556e-06
9.3758125000e+00		1.5873827671e-07
1.0313343750e+01		1.4829408252e-07
1.1250875000e+01		1.4383794472e-07
1.2188406250e+01		1.3980459184e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980693009e-07
-1.1249875000e+01		1.4393111444e-07
-1.0312343750e+01		1.4829789254e-07
-9.3748125000e+00		1.6036638487e-07
-8.4372812500e+00		1.6894455170e-06
-7.4997500000e+00		1.2169995062e-04
-6.5622187500e+00		3.7003823537e-04
-5.6246875000e+00		7.0921507334e-04
-4.6871562500e+00		1.1597923280e-03
-3.7496250000e+00		1.7247009863e-03
-2.8120937500e+00		2.3722607067e-03
-1.8745625000e+00		3.0128810429e-03
-9.3703125000e-01		3.5046064651e-03
5.0000000000e-04		3.6722483311e-03
9.3803125000e-01		3.5042454806e-03
1.8755625000e+00		3.0122536297e-03
2.8130937500e+00		2.3715520017e-03
3.7506250000e+00		1.7240444269e-03
4.6881562500e+00		1.1592492045e-03
5.6256875000e+00		7.0879627011e-04
6.5632187500e+00		3.6973032502e-04
7.5007500000e+00		1.2148403579e-04
8.4382812500e+00		1.6834163569e-06
9.3758125000e+00		1.6032865764e-07
1.0313343750e+01		1.4829240765e-07
1.1250875000e+01		1.4392655995e-07
1.2188406250e+01		1.3980319277e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149306426e-07
-1.4062468750e+01		1.3384800727e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980520698e-07
-1.1249875000e+01		1.4403921258e-07
-1.0312343750e+01		1.4829613432e-07
-9.3748125000e+00		1.6213774063e-07
-8.4372812500e+00		1.9322004759e-06
-7.4997500000e+00		1.2138625711e-04
-6.5622187500e+00		3.6982577054e-04
-5.6246875000e+00		7.0860608693e-04
-4.6871562500e+00		1.1588589363e-03
-3.7496250000e+00		1.7232186689e-03
-2.8120937500e+00		2.3702095844e-03
-1.8745625000e+00		3.0101622537e-03
-9.3703125000e-01		3.5018508638e-03
5.0000000000e-04		3.6670733913e-03
9.3803125000e-01		3.5014889833e-03
1.8755625000e+00		3.0095365726e-03
2.8130937500e+00		2.3695014607e-03
3.7506250000e+00		1.7225627780e-03
4.6881562500e+00		1.1583162645e-03
5.6256875000e+00		7.0818761854e-04
6.5632187500e+00		3.6951855501e-04
7.5007500000e+00		1.2117120045e-04
8.4382812500e+00		1.9251957636e-06
9.3758125000e+00		1.6209177067e-07
1.0313343750e+01		1.4829064834e-07
1.1250875000e+01		1.4403463150e-07
1.2188406250e+01		1.3980147015e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384529788e-07
1.5001000000e+01		1.3149071520e-07


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/eps_maximum.xg <==
"eps v time
0.0000000000000	0.1279999958351
0.3515742187500	0.1278010411122
0.7031484375000	0.1276008810430
1.0547226562500	0.1274021319826
1.4062968750000	0.1272057473743
1.7578710937500	0.1270101902252
2.1094453125000	0.1268229613943
2.4610195312500	0.1266527815245


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/gxx_minimum.xg <==
"gxx v time
0.0000000000000	1.1122119022998
0.3515742187500	1.1122143859961
0.7031484375000	1.1122164764826
1.0547226562500	1.1122178213247
1.4062968750000	1.1122183793238
1.7578710937500	1.1122181590960
2.1094453125000	1.1122172205935
2.4610195312500	1.1122156464362


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/gxx_norm1.xg <==
"gxx v time
0.0000000000000	1.2317730312624
0.3515742187500	1.2317747146170
0.7031484375000	1.2317757691609
1.0547226562500	1.2317762073217
1.4062968750000	1.2317761375080
1.7578710937500	1.2317756652422
2.1094453125000	1.2317748719199
2.4610195312500	1.2317738123338


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/gxy_norm2.xg <==
"gxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000278636
0.7031484375000	0.0000001231762
1.0547226562500	0.0000003346441
1.4062968750000	0.0000006876587
1.7578710937500	0.0000011691366
2.1094453125000	0.0000017583152
2.4610195312500	0.0000024585952


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/gxz_minimum.xg <==
"gxz v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000003877776
0.7031484375000	-0.0000014714865
1.0547226562500	-0.0000035286366
1.4062968750000	-0.0000082374362
1.7578710937500	-0.0000143963982
2.1094453125000	-0.0000215811127
2.4610195312500	-0.0000280213543


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/gxz_norm2.xg <==
"gxz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000278636
0.7031484375000	0.0000001231762
1.0547226562500	0.0000003346441
1.4062968750000	0.0000006876587
1.7578710937500	0.0000011691366
2.1094453125000	0.0000017583152
2.4610195312500	0.0000024585952


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/gyy_minimum.xg <==
"gyy v time
0.0000000000000	1.1122119022998
0.3515742187500	1.1122143859961
0.7031484375000	1.1122164764826
1.0547226562500	1.1122178213247
1.4062968750000	1.1122183793238
1.7578710937500	1.1122181590960
2.1094453125000	1.1122172205935
2.4610195312500	1.1122156464362


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/gzz_maximum.xg <==
"gzz v time
0.0000000000000	2.0318467472317
0.3515742187500	2.0318348573456
0.7031484375000	2.0318016028567
1.0547226562500	2.0317510294303
1.4062968750000	2.0316867536288
1.7578710937500	2.0316116505817
2.1094453125000	2.0315277923292
2.4610195312500	2.0314364768521


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/gzz_norm1.xg <==
"gzz v time
0.0000000000000	1.2317730312624
0.3515742187500	1.2317747146170
0.7031484375000	1.2317757691609
1.0547226562500	1.2317762073217
1.4062968750000	1.2317761375080
1.7578710937500	1.2317756652422
2.1094453125000	1.2317748719199
2.4610195312500	1.2317738123338


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/ham_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-3.8646695851e-06
-2.2733058596e+01		-3.4024767534e-06
-2.1109206837e+01		-2.7012002589e-06
-1.9485355079e+01		-1.6034050617e-06
-1.7861503320e+01		1.7863415974e-07
-1.6237651561e+01		3.1976861423e-06
-1.4613799803e+01		8.5802810292e-06
-1.2989948044e+01		1.8791001314e-05
-1.1366096285e+01		3.9712084944e-05
-9.7422445267e+00		8.7006696797e-05
-8.1183927680e+00		6.1589700896e-04
-6.4945410093e+00		8.0147961086e-05
-4.8706892506e+00		-6.5166739026e-05
-3.2468374920e+00		-4.5843182601e-04
-1.6229857333e+00		-1.0737542848e-03
8.6602540378e-04		-1.4208417833e-03
1.6247177841e+00		-1.0731171951e-03
3.2485695428e+00		-4.5785403487e-04
4.8724213015e+00		-6.4902393266e-05
6.4962730601e+00		8.0217824751e-05
8.1201248188e+00		6.2047116179e-04
9.7439765775e+00		8.6930516077e-05
1.1367828336e+01		3.9680047393e-05
1.2991680095e+01		1.8775952471e-05
1.4615531854e+01		8.5726177543e-06
1.6239383612e+01		3.1934980112e-06
1.7863235371e+01		1.7620509251e-07
1.9487087130e+01		-1.6048753815e-06
2.1110938888e+01		-2.7021205998e-06
2.2734790647e+01		-3.4030783059e-06
2.4358642406e+01		-3.8650709259e-06
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-6.3833943124e-06
-2.2733058596e+01		-7.5527275892e-06
-2.1109206837e+01		-2.6499702538e-06
-1.9485355079e+01		-1.6030757835e-06
-1.7861503320e+01		1.7927100388e-07
-1.6237651561e+01		3.1988761904e-06
-1.4613799803e+01		8.5829727245e-06
-1.2989948044e+01		1.8797632968e-05
-1.1366096285e+01		3.9729835509e-05
-9.7422445267e+00		8.7055667910e-05
-8.1183927680e+00		6.2616114898e-04
-6.4945410093e+00		8.1013048378e-05
-4.8706892506e+00		-6.4347792720e-05
-3.2468374920e+00		-4.5897528055e-04
-1.6229857333e+00		-1.1327389570e-03
8.6602540378e-04		-1.2969371734e-03
1.6247177841e+00		-1.1323087403e-03
3.2485695428e+00		-4.5840062893e-04
4.8724213015e+00		-6.4083557005e-05
6.4962730601e+00		8.1082902502e-05
8.1201248188e+00		6.3089275513e-04
9.7439765775e+00		8.6979335803e-05
1.1367828336e+01		3.9697818113e-05
1.2991680095e+01		1.8782540747e-05
1.4615531854e+01		8.5754213579e-06
1.6239383612e+01		3.1947819124e-06
1.7863235371e+01		1.7679234926e-07
1.9487087130e+01		-1.6045709341e-06
2.1110938888e+01		-2.6508831241e-06
2.2734790647e+01		-7.5521640005e-06
2.4358642406e+01		-6.3829136991e-06
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-8.5368030592e-06
-2.2733058596e+01		-1.0462633593e-05
-2.1109206837e+01		-2.4299903303e-06
-1.9485355079e+01		-1.6185132843e-06
-1.7861503320e+01		1.8599482607e-07
-1.6237651561e+01		3.2024835200e-06
-1.4613799803e+01		8.5908945102e-06
-1.2989948044e+01		1.8816702671e-05
-1.1366096285e+01		3.9780204304e-05
-9.7422445267e+00		8.6998778636e-05
-8.1183927680e+00		6.5519512533e-04
-6.4945410093e+00		8.3327221940e-05
-4.8706892506e+00		-6.2015725782e-05
-3.2468374920e+00		-4.5995682657e-04
-1.6229857333e+00		-1.1981916755e-03
8.6602540378e-04		-1.1726340289e-03
1.6247177841e+00		-1.1979627894e-03
3.2485695428e+00		-4.5938791005e-04
4.8724213015e+00		-6.1752332694e-05
6.4962730601e+00		8.3393155245e-05
8.1201248188e+00		6.6045385394e-04
9.7439765775e+00		8.6920421057e-05
1.1367828336e+01		3.9748186952e-05
1.2991680095e+01		1.8801561806e-05
1.4615531854e+01		8.5834666300e-06
1.6239383612e+01		3.1984502536e-06
1.7863235371e+01		1.8352190169e-07
1.9487087130e+01		-1.6200316253e-06
2.1110938888e+01		-2.4309549764e-06
2.2734790647e+01		-1.0461245552e-05
2.4358642406e+01		-8.5357326076e-06
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.0652790588e-05
-2.2733058596e+01		-1.2538660613e-05
-2.1109206837e+01		-1.8548245135e-06
-1.9485355079e+01		-1.6914680180e-06
-1.7861503320e+01		2.0982423890e-07
-1.6237651561e+01		3.2107841278e-06
-1.4613799803e+01		8.6036437720e-06
-1.2989948044e+01		1.8846613309e-05
-1.1366096285e+01		3.9864728049e-05
-9.7422445267e+00		8.3705903876e-05
-8.1183927680e+00		6.6524677986e-04
-6.4945410093e+00		8.3969885133e-05
-4.8706892506e+00		-5.8413912460e-05
-3.2468374920e+00		-4.6007951852e-04
-1.6229857333e+00		-1.2733051935e-03
8.6602540378e-04		-1.0435400236e-03
1.6247177841e+00		-1.2732834473e-03
3.2485695428e+00		-4.5951208923e-04
4.8724213015e+00		-5.8152885054e-05
6.4962730601e+00		8.4028357784e-05
8.1201248188e+00		6.7101057179e-04
9.7439765775e+00		8.3621749903e-05
1.1367828336e+01		3.9832613157e-05
1.2991680095e+01		1.8831453248e-05
1.4615531854e+01		8.5962276559e-06
1.6239383612e+01		3.2067212239e-06
1.7863235371e+01		2.0738505993e-07
1.9487087130e+01		-1.6929624064e-06
2.1110938888e+01		-1.8559441525e-06
2.2734790647e+01		-1.2536692000e-05
2.4358642406e+01		-1.0651190383e-05
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.2769789848e-05
-2.2733058596e+01		-1.4073158957e-05
-2.1109206837e+01		-8.3156258833e-07
-1.9485355079e+01		-1.8168423901e-06
-1.7861503320e+01		2.4185519459e-07
-1.6237651561e+01		3.2313245281e-06
-1.4613799803e+01		8.6211864381e-06
-1.2989948044e+01		1.8884789967e-05
-1.1366096285e+01		4.0043098749e-05
-9.7422445267e+00		7.5539533544e-05
-8.1183927680e+00		6.5567944317e-04
-6.4945410093e+00		7.9762596650e-05
-4.8706892506e+00		-5.3834243146e-05
-3.2468374920e+00		-4.5803727142e-04
-1.6229857333e+00		-1.3615519879e-03
8.6602540378e-04		-9.0471986040e-04
1.6247177841e+00		-1.3616547957e-03
3.2485695428e+00		-4.5746521890e-04
4.8724213015e+00		-5.3575234734e-05
6.4962730601e+00		7.9802273072e-05
8.1201248188e+00		6.6140413945e-04
9.7439765775e+00		7.5433634671e-05
1.1367828336e+01		4.0010465637e-05
1.2991680095e+01		1.8869622456e-05
1.4615531854e+01		8.6137070188e-06
1.6239383612e+01		3.2272266961e-06
1.7863235371e+01		2.3939192639e-07
1.9487087130e+01		-1.8182832901e-06
2.1110938888e+01		-8.3294382545e-07
2.2734790647e+01		-1.4070769946e-05
2.4358642406e+01		-1.2767652922e-05
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.4810337655e-05
-2.2733058596e+01		-1.5238419424e-05
-2.1109206837e+01		5.7652244316e-07
-1.9485355079e+01		-1.8910305416e-06
-1.7861503320e+01		2.4420378457e-07
-1.6237651561e+01		3.2723605957e-06
-1.4613799803e+01		8.6458886617e-06
-1.2989948044e+01		1.8928073773e-05
-1.1366096285e+01		4.0409481143e-05
-9.7422445267e+00		6.7899213241e-05
-8.1183927680e+00		6.4277018752e-04
-6.4945410093e+00		7.3133851974e-05
-4.8706892506e+00		-4.8788004154e-05
-3.2468374920e+00		-4.5265840287e-04
-1.6229857333e+00		-1.4659111379e-03
8.6602540378e-04		-7.5054247139e-04
1.6247177841e+00		-1.4661800779e-03
3.2485695428e+00		-4.5207478540e-04
4.8724213015e+00		-4.8527967837e-05
6.4962730601e+00		7.3121306121e-05
8.1201248188e+00		6.4799162426e-04
9.7439765775e+00		6.7741352973e-05
1.1367828336e+01		4.0375748574e-05
1.2991680095e+01		1.8912888182e-05
1.4615531854e+01		8.6383428443e-06
1.6239383612e+01		3.2682436711e-06
1.7863235371e+01		2.4170632963e-07
1.9487087130e+01		-1.8924356276e-06
2.1110938888e+01		5.7476542748e-07
2.2734790647e+01		-1.5235712970e-05
2.4358642406e+01		-1.4807670642e-05
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.6679632488e-05
-2.2733058596e+01		-1.6104947713e-05
-2.1109206837e+01		2.1399167587e-06
-1.9485355079e+01		-1.7322437798e-06
-1.7861503320e+01		1.8038977324e-07
-1.6237651561e+01		3.3297480166e-06
-1.4613799803e+01		8.6836937875e-06
-1.2989948044e+01		1.8976065972e-05
-1.1366096285e+01		4.0714554188e-05
-9.7422445267e+00		6.8594772094e-05
-8.1183927680e+00		6.3201744393e-04
-6.4945410093e+00		7.1930517503e-05
-4.8706892506e+00		-4.3792532749e-05
-3.2468374920e+00		-4.4363952884e-04
-1.6229857333e+00		-1.5838162914e-03
8.6602540378e-04		-5.8245235948e-04
1.6247177841e+00		-1.5845580331e-03
3.2485695428e+00		-4.4295670296e-04
4.8724213015e+00		-4.3535625859e-05
6.4962730601e+00		7.1826738246e-05
8.1201248188e+00		6.3648587048e-04
9.7439765775e+00		6.8369137578e-05
1.1367828336e+01		4.0681065191e-05
1.2991680095e+01		1.8960824447e-05
1.4615531854e+01		8.6761033996e-06
1.6239383612e+01		3.3255998258e-06
1.7863235371e+01		1.7790615328e-07
1.9487087130e+01		-1.7336672074e-06
2.1110938888e+01		2.1377031412e-06
2.2734790647e+01		-1.6102000790e-05
2.4358642406e+01		-1.6676469511e-05
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.8297170820e-05
-2.2733058596e+01		-1.6686602278e-05
-2.1109206837e+01		3.5335396678e-06
-1.9485355079e+01		-1.1516052292e-06
-1.7861503320e+01		4.7412628882e-08
-1.6237651561e+01		3.3764749925e-06
-1.4613799803e+01		8.7383243254e-06
-1.2989948044e+01		1.9042856379e-05
-1.1366096285e+01		4.0062056764e-05
-9.7422445267e+00		7.9152040496e-05
-8.1183927680e+00		6.1580160671e-04
-6.4945410093e+00		8.2259194636e-05
-4.8706892506e+00		-3.8822648211e-05
-3.2468374920e+00		-4.3262595736e-04
-1.6229857333e+00		-1.7126994225e-03
8.6602540378e-04		-4.0484411770e-04
1.6247177841e+00		-1.7135826852e-03
3.2485695428e+00		-4.3185639675e-04
4.8724213015e+00		-3.8570592882e-05
6.4962730601e+00		8.2074098851e-05
8.1201248188e+00		6.1957529867e-04
9.7439765775e+00		7.8889556076e-05
1.1367828336e+01		4.0034416656e-05
1.2991680095e+01		1.9027443927e-05
1.4615531854e+01		8.7307037633e-06
1.6239383612e+01		3.3722928871e-06
1.7863235371e+01		4.4977853905e-08
1.9487087130e+01		-1.1531505662e-06
2.1110938888e+01		3.5308841298e-06
2.2734790647e+01		-1.6683488600e-05
2.4358642406e+01		-1.8293569163e-05
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/kyy_norm1.xg <==
"kyy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000009867177
0.7031484375000	0.0000021105974
1.0547226562500	0.0000033005725
1.4062968750000	0.0000044899812
1.7578710937500	0.0000055693585
2.1094453125000	0.0000065057651
2.4610195312500	0.0000073329803


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/momx_maximum.xg <==
"momx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000155682027
0.7031484375000	0.0000251364562
1.0547226562500	0.0000309281233
1.4062968750000	0.0000341896111
1.7578710937500	0.0000417478672
2.1094453125000	0.0000489923507
2.4610195312500	0.0000557885535


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/momx_norm1.xg <==
"momx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000004823663
0.7031484375000	0.0000009157189
1.0547226562500	0.0000012911393
1.4062968750000	0.0000016326087
1.7578710937500	0.0000019189667
2.1094453125000	0.0000021883870
2.4610195312500	0.0000024588577


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/momx_norm2.xg <==
"momx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000015426675
0.7031484375000	0.0000025887337
1.0547226562500	0.0000033486153
1.4062968750000	0.0000039944504
1.7578710937500	0.0000044955796
2.1094453125000	0.0000048839470
2.4610195312500	0.0000052596787


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/momx_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-1.6251273303e-07
-1.3124937500e+01		1.6118295096e-08
-1.2187406250e+01		-7.8449430340e-07
-1.1249875000e+01		-1.6958699753e-06
-1.0312343750e+01		-2.8351725383e-06
-9.3748125000e+00		2.5422902122e-06
-8.4372812500e+00		4.1348288586e-06
-7.4997500000e+00		-9.2433872203e-07
-6.5622187500e+00		3.8115960979e-07
-5.6246875000e+00		5.4177975742e-07
-4.6871562500e+00		-5.4162025310e-07
-3.7496250000e+00		-3.1736064048e-06
-2.8120937500e+00		-6.8943495875e-06
-1.8745625000e+00		-9.2735267304e-06
-9.3703125000e-01		-2.5177562199e-07
5.0000000000e-04		5.2011668405e-08
9.3803125000e-01		2.0843405379e-07
1.8755625000e+00		9.2730921085e-06
2.8130937500e+00		6.8904408315e-06
3.7506250000e+00		3.1699965207e-06
4.6881562500e+00		5.3973892889e-07
5.6256875000e+00		-5.4250882259e-07
6.5632187500e+00		-3.7537333366e-07
7.5007500000e+00		8.9735160809e-07
8.4382812500e+00		-4.1407575263e-06
9.3758125000e+00		-2.5083007270e-06
1.0313343750e+01		2.8333957467e-06
1.1250875000e+01		1.6952325915e-06
1.2188406250e+01		7.8407140135e-07
1.3125937500e+01		-1.6200704999e-08
1.4063468750e+01		1.6242825948e-07
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.4716614285e-07
-1.3124937500e+01		7.3371388577e-07
-1.2187406250e+01		-8.9803972829e-07
-1.1249875000e+01		-3.2681385719e-06
-1.0312343750e+01		-5.4274455120e-06
-9.3748125000e+00		4.0419068435e-06
-8.4372812500e+00		8.3854073642e-06
-7.4997500000e+00		-8.2936416913e-07
-6.5622187500e+00		9.0784304059e-07
-5.6246875000e+00		1.4196033440e-06
-4.6871562500e+00		-6.6697014989e-07
-3.7496250000e+00		-5.7572164211e-06
-2.8120937500e+00		-1.3031441221e-05
-1.8745625000e+00		-1.7976690140e-05
-9.3703125000e-01		-1.6816884043e-07
5.0000000000e-04		9.6986024775e-08
9.3803125000e-01		8.7528167694e-08
1.8755625000e+00		1.7976514374e-05
2.8130937500e+00		1.3023386657e-05
3.7506250000e+00		5.7502057834e-06
4.6881562500e+00		6.6340516781e-07
5.6256875000e+00		-1.4215556423e-06
6.5632187500e+00		-8.9595043783e-07
7.5007500000e+00		7.7863812913e-07
8.4382812500e+00		-8.3960714555e-06
9.3758125000e+00		-3.9790313044e-06
1.0313343750e+01		5.4237080865e-06
1.1250875000e+01		3.2675199910e-06
1.2188406250e+01		8.9744699438e-07
1.3125937500e+01		-7.3368970636e-07
1.4063468750e+01		-1.4721621852e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		8.2172732917e-07
-1.3124937500e+01		2.1763822984e-06
-1.2187406250e+01		-6.8654040362e-07
-1.1249875000e+01		-4.7000327081e-06
-1.0312343750e+01		-7.4097052932e-06
-9.3748125000e+00		3.9627638412e-06
-8.4372812500e+00		1.2423747571e-05
-7.4997500000e+00		7.3674007297e-07
-6.5622187500e+00		1.3414063500e-06
-5.6246875000e+00		2.4578487354e-06
-4.6871562500e+00		-6.8350257353e-07
-3.7496250000e+00		-8.0235686290e-06
-2.8120937500e+00		-1.8506634957e-05
-1.8745625000e+00		-2.6233418081e-05
-9.3703125000e-01		1.7213318247e-07
5.0000000000e-04		1.3420802358e-07
9.3803125000e-01		-2.8390385664e-07
1.8755625000e+00		2.6235516859e-05
2.8130937500e+00		1.8493980329e-05
3.7506250000e+00		8.0134352123e-06
4.6881562500e+00		6.7831733329e-07
5.6256875000e+00		-2.4612610110e-06
6.5632187500e+00		-1.3242277476e-06
7.5007500000e+00		-8.0372787244e-07
8.4382812500e+00		-1.2438665594e-05
9.3758125000e+00		-3.8810180151e-06
1.0313343750e+01		7.4055213043e-06
1.1250875000e+01		4.6996233827e-06
1.2188406250e+01		6.8613194418e-07
1.3125937500e+01		-2.1760524064e-06
1.4063468750e+01		-8.2167641964e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.9379955498e-06
-1.3124937500e+01		3.8979175808e-06
-1.2187406250e+01		-2.5177737085e-07
-1.1249875000e+01		-6.0104407237e-06
-1.0312343750e+01		-8.4514673880e-06
-9.3748125000e+00		2.2418437217e-06
-8.4372812500e+00		1.6092973023e-05
-7.4997500000e+00		3.9079172373e-06
-6.5622187500e+00		1.1987609923e-06
-5.6246875000e+00		3.4326413878e-06
-4.6871562500e+00		-9.5311480637e-07
-3.7496250000e+00		-1.0359181859e-05
-2.8120937500e+00		-2.3589993752e-05
-1.8745625000e+00		-3.4154672602e-05
-9.3703125000e-01		4.6509831987e-07
5.0000000000e-04		1.7586907306e-07
9.3803125000e-01		-6.3690396943e-07
1.8755625000e+00		3.4184964430e-05
2.8130937500e+00		2.3572436991e-05
3.7506250000e+00		1.0346169345e-05
4.6881562500e+00		9.4611430896e-07
5.6256875000e+00		-3.4369470580e-06
6.5632187500e+00		-1.1784253624e-06
7.5007500000e+00		-3.9787646192e-06
8.4382812500e+00		-1.6113899117e-05
9.3758125000e+00		-2.1560260257e-06
1.0313343750e+01		8.4510140131e-06
1.1250875000e+01		6.0094520207e-06
1.2188406250e+01		2.5197821239e-07
1.3125937500e+01		-3.8971542321e-06
1.4063468750e+01		-1.9377608200e-06
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.2729475468e-06
-1.3124937500e+01		5.4326729791e-06
-1.2187406250e+01		3.2805472533e-07
-1.1249875000e+01		-7.1027454099e-06
-1.0312343750e+01		-8.4511955242e-06
-9.3748125000e+00		-4.6166891242e-07
-8.4372812500e+00		1.9646361943e-05
-7.4997500000e+00		8.2637774905e-06
-6.5622187500e+00		-7.7337268139e-08
-5.6246875000e+00		4.0044100366e-06
-4.6871562500e+00		-1.7535060239e-06
-3.7496250000e+00		-1.3139085156e-05
-2.8120937500e+00		-2.8637878275e-05
-1.8745625000e+00		-4.1689535513e-05
-9.3703125000e-01		1.2243020270e-07
5.0000000000e-04		2.0904928278e-07
9.3803125000e-01		-3.4479574736e-07
1.8755625000e+00		4.1747867235e-05
2.8130937500e+00		2.8615263381e-05
3.7506250000e+00		1.3123259662e-05
4.6881562500e+00		1.7442734003e-06
5.6256875000e+00		-4.0077866936e-06
6.5632187500e+00		9.8959520497e-08
7.5007500000e+00		-8.3224376794e-06
8.4382812500e+00		-1.9678215196e-05
9.3758125000e+00		5.3296786389e-07
1.0313343750e+01		8.4605016408e-06
1.1250875000e+01		7.0999331252e-06
1.2188406250e+01		-3.2710549479e-07
1.3125937500e+01		-5.4313340886e-06
1.4063468750e+01		-3.2724354706e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		4.5026301214e-06
-1.3124937500e+01		6.4084733613e-06
-1.2187406250e+01		9.3037351377e-07
-1.1249875000e+01		-7.6942838041e-06
-1.0312343750e+01		-7.5829389493e-06
-9.3748125000e+00		-2.6429328054e-06
-8.4372812500e+00		2.3484948208e-05
-7.4997500000e+00		1.2780806582e-05
-6.5622187500e+00		-2.6695586506e-06
-5.6246875000e+00		3.5927791061e-06
-4.6871562500e+00		-3.1879547154e-06
-3.7496250000e+00		-1.6663941618e-05
-2.8120937500e+00		-3.3977076987e-05
-1.8745625000e+00		-4.8895300471e-05
-9.3703125000e-01		-9.7865201907e-07
5.0000000000e-04		2.1447160411e-07
9.3803125000e-01		7.2482804870e-07
1.8755625000e+00		4.8992350701e-05
2.8130937500e+00		3.3949203399e-05
3.7506250000e+00		1.6645125000e-05
4.6881562500e+00		3.1761590757e-06
5.6256875000e+00		-3.5915619851e-06
6.5632187500e+00		2.6914703470e-06
7.5007500000e+00		-1.2811219214e-05
8.4382812500e+00		-2.3533008935e-05
9.3758125000e+00		2.6793389763e-06
1.0313343750e+01		7.6068717383e-06
1.1250875000e+01		7.6893473769e-06
1.2188406250e+01		-9.2920854685e-07
1.3125937500e+01		-6.4063823282e-06
1.4063468750e+01		-4.5016347760e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.3443651630e-06
-1.3124937500e+01		6.5961594386e-06
-1.2187406250e+01		1.4194686099e-06
-1.1249875000e+01		-7.4064613818e-06
-1.0312343750e+01		-6.0916267893e-06
-9.3748125000e+00		-2.2954746833e-06
-8.4372812500e+00		2.7392183169e-05
-7.4997500000e+00		1.6175411635e-05
-6.5622187500e+00		-5.8115146780e-06
-5.6246875000e+00		1.3901018600e-06
-4.6871562500e+00		-5.2288434941e-06
-3.7496250000e+00		-2.0906146150e-05
-2.8120937500e+00		-3.9915201948e-05
-1.8745625000e+00		-5.5657804320e-05
-9.3703125000e-01		-2.9974623344e-06
5.0000000000e-04		2.5172535377e-07
9.3803125000e-01		2.6842156077e-06
1.8755625000e+00		5.5788553535e-05
2.8130937500e+00		3.9883011017e-05
3.7506250000e+00		2.0884470257e-05
4.6881562500e+00		5.2146452340e-06
5.6256875000e+00		-1.3789517332e-06
6.5632187500e+00		5.8314562366e-06
7.5007500000e+00		-1.6167090072e-05
8.4382812500e+00		-2.7455045305e-05
9.3758125000e+00		2.2792715503e-06
1.0313343750e+01		6.1297522658e-06
1.1250875000e+01		7.4012793972e-06
1.2188406250e+01		-1.4192658332e-06
1.3125937500e+01		-6.5932798643e-06
1.4063468750e+01		-5.3425299413e-06
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/momy_norm2.xg <==
"momy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000015426675
0.7031484375000	0.0000025887337
1.0547226562500	0.0000033486153
1.4062968750000	0.0000039944504
1.7578710937500	0.0000044955796
2.1094453125000	0.0000048839470
2.4610195312500	0.0000052596787


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/momz_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.4157950810e-08
-2.2733058596e+01		2.0106737619e-08
-2.1109206837e+01		4.3027710653e-08
-1.9485355079e+01		2.7656276356e-08
-1.7861503320e+01		4.5443583632e-08
-1.6237651561e+01		7.7774090433e-08
-1.4613799803e+01		1.4057164949e-07
-1.2989948044e+01		2.7137351413e-07
-1.1366096285e+01		5.6833318289e-07
-9.7422445267e+00		1.2017199886e-06
-8.1183927680e+00		-4.5932768411e-07
-6.4945410093e+00		-3.7334974198e-07
-4.8706892506e+00		-2.5369101992e-06
-3.2468374920e+00		-5.7094118066e-06
-1.6229857333e+00		-4.3150346626e-07
8.6602540378e-04		5.2011668414e-08
1.6247177841e+00		3.9417888973e-07
3.2485695428e+00		5.7065745036e-06
4.8724213015e+00		2.5339325167e-06
6.4962730601e+00		3.7339121958e-07
8.1201248188e+00		4.4682355095e-07
9.7439765775e+00		-1.2018000185e-06
1.1367828336e+01		-5.6786552185e-07
1.2991680095e+01		-2.7117794196e-07
1.4615531854e+01		-1.4047485660e-07
1.6239383612e+01		-7.7731250074e-08
1.7863235371e+01		-4.5421224071e-08
1.9487087130e+01		-2.7643853736e-08
2.1110938888e+01		-4.3013711913e-08
2.2734790647e+01		-2.0102017077e-08
2.4358642406e+01		1.4152975051e-08
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-2.3007144581e-08
-2.2733058596e+01		8.8838944886e-08
-2.1109206837e+01		1.2482850059e-07
-1.9485355079e+01		5.3017343991e-08
-1.7861503320e+01		9.4412150124e-08
-1.6237651561e+01		1.5568755488e-07
-1.4613799803e+01		2.8113536699e-07
-1.2989948044e+01		5.4281245755e-07
-1.1366096285e+01		1.1371498607e-06
-9.7422445267e+00		2.5879097586e-06
-8.1183927680e+00		2.5029820095e-07
-6.4945410093e+00		-1.0343392641e-06
-4.8706892506e+00		-5.0399235088e-06
-3.2468374920e+00		-1.1511785224e-05
-1.6229857333e+00		-9.1052633232e-07
8.6602540378e-04		9.6986024739e-08
1.6247177841e+00		8.4182275964e-07
3.2485695428e+00		1.1507091702e-05
4.8724213015e+00		5.0338592690e-06
6.4962730601e+00		1.0387296939e-06
8.1201248188e+00		-2.7380917926e-07
9.7439765775e+00		-2.5914675642e-06
1.1367828336e+01		-1.1361941657e-06
1.2991680095e+01		-5.4241482462e-07
1.4615531854e+01		-2.8094794908e-07
1.6239383612e+01		-1.5559228676e-07
1.7863235371e+01		-9.4357233291e-08
1.9487087130e+01		-5.2993198275e-08
2.1110938888e+01		-1.2478726980e-07
2.2734790647e+01		-8.8815188759e-08
2.4358642406e+01		2.2997528638e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-5.0542594023e-09
-2.2733058596e+01		2.1561519830e-07
-2.1109206837e+01		2.2562581918e-07
-1.9485355079e+01		7.7795246548e-08
-1.7861503320e+01		1.4780497389e-07
-1.6237651561e+01		2.3503995594e-07
-1.4613799803e+01		4.2173137681e-07
-1.2989948044e+01		8.1434836249e-07
-1.1366096285e+01		1.7057375248e-06
-9.7422445267e+00		5.5042532353e-06
-8.1183927680e+00		1.6808502949e-06
-6.4945410093e+00		-3.6511137978e-06
-4.8706892506e+00		-7.4617222318e-06
-3.2468374920e+00		-1.7410090532e-05
-1.6229857333e+00		-1.3049392364e-06
8.6602540378e-04		1.3420802354e-07
1.6247177841e+00		1.2106071551e-06
3.2485695428e+00		1.7405488447e-05
4.8724213015e+00		7.4523828789e-06
6.4962730601e+00		3.6641186869e-06
8.1201248188e+00		-1.7119334932e-06
9.7439765775e+00		-5.5130461951e-06
1.1367828336e+01		-1.7042920609e-06
1.2991680095e+01		-8.1374121119e-07
1.4615531854e+01		-4.2145190871e-07
1.6239383612e+01		-2.3489635737e-07
1.7863235371e+01		-1.4772110928e-07
1.9487087130e+01		-7.7754164205e-08
2.1110938888e+01		-2.2555152189e-07
2.2734790647e+01		-2.1555615245e-07
2.4358642406e+01		5.0485337427e-09
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		5.1402745349e-08
-2.2733058596e+01		3.8213908729e-07
-2.1109206837e+01		3.3403158729e-07
-1.9485355079e+01		1.0683738711e-07
-1.7861503320e+01		2.0239833642e-07
-1.6237651561e+01		3.1824299952e-07
-1.4613799803e+01		5.6283109743e-07
-1.2989948044e+01		1.0859783293e-06
-1.1366096285e+01		2.2527293678e-06
-9.7422445267e+00		9.6145357249e-06
-8.1183927680e+00		2.9773263441e-06
-6.4945410093e+00		-8.4164164937e-06
-4.8706892506e+00		-9.7588489384e-06
-3.2468374920e+00		-2.3253798847e-05
-1.6229857333e+00		-1.6467917103e-06
8.6602540378e-04		1.7586907308e-07
1.6247177841e+00		1.5012343980e-06
3.2485695428e+00		2.3265215420e-05
4.8724213015e+00		9.7460346453e-06
6.4962730601e+00		8.4383142291e-06
8.1201248188e+00		-3.0150866315e-06
9.7439765775e+00		-9.6272158603e-06
1.1367828336e+01		-2.2509147010e-06
1.2991680095e+01		-1.0851638680e-06
1.4615531854e+01		-5.6245702266e-07
1.6239383612e+01		-3.1805517830e-07
1.7863235371e+01		-2.0229224476e-07
1.9487087130e+01		-1.0677907187e-07
2.1110938888e+01		-3.3392466229e-07
2.2734790647e+01		-3.8203209852e-07
2.4358642406e+01		-5.1393155998e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		1.4130652947e-07
-2.2733058596e+01		5.5053341316e-07
-2.1109206837e+01		4.5058178046e-07
-1.9485355079e+01		1.5660072205e-07
-1.7861503320e+01		2.5014192898e-07
-1.6237651561e+01		4.0672876464e-07
-1.4613799803e+01		7.0578160345e-07
-1.2989948044e+01		1.3577669109e-06
-1.1366096285e+01		2.7517352037e-06
-9.7422445267e+00		1.2664207269e-05
-8.1183927680e+00		3.7811828122e-06
-6.4945410093e+00		-1.3122535310e-05
-4.8706892506e+00		-1.1918043705e-05
-3.2468374920e+00		-2.8898282677e-05
-1.6229857333e+00		-2.0673277892e-06
8.6602540378e-04		2.0904928288e-07
1.6247177841e+00		1.8779084003e-06
3.2485695428e+00		2.8927082527e-05
4.8724213015e+00		1.1901886152e-05
6.4962730601e+00		1.3145690199e-05
8.1201248188e+00		-3.8197924275e-06
9.7439765775e+00		-1.2674673316e-05
1.1367828336e+01		-2.7498022373e-06
1.2991680095e+01		-1.3567558017e-06
1.4615531854e+01		-7.0531376170e-07
1.6239383612e+01		-4.0649276521e-07
1.7863235371e+01		-2.5001315111e-07
1.9487087130e+01		-1.5652577730e-07
2.1110938888e+01		-4.5044278442e-07
2.2734790647e+01		-5.5037454166e-07
2.4358642406e+01		-1.4127217031e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		2.4560164217e-07
-2.2733058596e+01		6.7909492508e-07
-2.1109206837e+01		5.6727963252e-07
-1.9485355079e+01		2.3417219425e-07
-1.7861503320e+01		2.9396249272e-07
-1.6237651561e+01		4.9840890039e-07
-1.4613799803e+01		8.5263302238e-07
-1.2989948044e+01		1.6295742931e-06
-1.1366096285e+01		3.3013922285e-06
-9.7422445267e+00		1.2866746681e-05
-8.1183927680e+00		4.4771199239e-06
-6.4945410093e+00		-1.5047582006e-05
-4.8706892506e+00		-1.4037421057e-05
-3.2468374920e+00		-3.4109391115e-05
-1.6229857333e+00		-2.3872068301e-06
8.6602540378e-04		2.1447160424e-07
1.6247177841e+00		2.1646810610e-06
3.2485695428e+00		3.4163112577e-05
4.8724213015e+00		1.4018612191e-05
6.4962730601e+00		1.5054604782e-05
8.1201248188e+00		-4.5219789428e-06
9.7439765775e+00		-1.2863421669e-05
1.1367828336e+01		-3.2991607754e-06
1.2991680095e+01		-1.6283745917e-06
1.4615531854e+01		-8.5207166240e-07
1.6239383612e+01		-4.9811989489e-07
1.7863235371e+01		-2.9380769964e-07
1.9487087130e+01		-2.3407494975e-07
2.1110938888e+01		-5.6710640086e-07
2.2734790647e+01		-6.7889236421e-07
2.4358642406e+01		-2.4553673013e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		3.3942669381e-07
-2.2733058596e+01		7.3910895409e-07
-2.1109206837e+01		6.7656041676e-07
-1.9485355079e+01		3.4967994543e-07
-1.7861503320e+01		3.2869265523e-07
-1.6237651561e+01		5.8480926226e-07
-1.4613799803e+01		1.0016224162e-06
-1.2989948044e+01		1.8942132843e-06
-1.1366096285e+01		4.1590741081e-06
-9.7422445267e+00		1.0673654806e-05
-8.1183927680e+00		5.4571456821e-06
-6.4945410093e+00		-1.3447982566e-05
-4.8706892506e+00		-1.6410386505e-05
-3.2468374920e+00		-3.8560568801e-05
-1.6229857333e+00		-2.6121097998e-06
8.6602540378e-04		2.5172535387e-07
1.6247177841e+00		2.3358128295e-06
3.2485695428e+00		3.8636648932e-05
4.8724213015e+00		1.6390048883e-05
6.4962730601e+00		1.3420053947e-05
8.1201248188e+00		-5.5178403303e-06
9.7439765775e+00		-1.0645068481e-05
1.1367828336e+01		-4.1553025146e-06
1.2991680095e+01		-1.8928438650e-06
1.4615531854e+01		-1.0009649261e-06
1.6239383612e+01		-5.8446769156e-07
1.7863235371e+01		-3.2851477536e-07
1.9487087130e+01		-3.4954866590e-07
2.1110938888e+01		-6.7635064101e-07
2.2734790647e+01		-7.3888171218e-07
2.4358642406e+01		-3.3933125548e-07
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/momz_maximum.xg <==
"momz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000155682027
0.7031484375000	0.0000251364562
1.0547226562500	0.0000309281233
1.4062968750000	0.0000341896111
1.7578710937500	0.0000417478672
2.1094453125000	0.0000489923507
2.4610195312500	0.0000557885535


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/scon_1__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.4566992725e-10
-8.4372812500e+00		-8.0462411708e-09
-7.4997500000e+00		-6.5871510705e-09
-6.5622187500e+00		-1.1477580190e-07
-5.6246875000e+00		-1.3961406208e-07
-4.6871562500e+00		-2.2920791209e-07
-3.7496250000e+00		-3.2814789791e-07
-2.8120937500e+00		-3.7997697484e-07
-1.8745625000e+00		-3.6460653098e-07
-9.3703125000e-01		-8.6616706257e-07
5.0000000000e-04		-5.5933917346e-09
9.3803125000e-01		8.7186968620e-07
1.8755625000e+00		3.6489152575e-07
2.8130937500e+00		3.7996442141e-07
3.7506250000e+00		3.2805365359e-07
4.6881562500e+00		2.2910065422e-07
5.6256875000e+00		1.3953419701e-07
6.5632187500e+00		1.1478803904e-07
7.5007500000e+00		6.3537422936e-09
8.4382812500e+00		7.9987255272e-09
9.3758125000e+00		-7.4555267597e-10
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		4.9821567831e-10
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.4772893877e-09
-8.4372812500e+00		-1.4511081402e-08
-7.4997500000e+00		-1.3903562535e-08
-6.5622187500e+00		-2.2584956441e-07
-5.6246875000e+00		-2.7427681532e-07
-4.6871562500e+00		-4.4597061445e-07
-3.7496250000e+00		-6.3427593346e-07
-2.8120937500e+00		-7.2518945068e-07
-1.8745625000e+00		-7.5457361757e-07
-9.3703125000e-01		-1.5525736392e-06
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		1.5632916605e-06
1.8755625000e+00		7.5544942517e-07
2.8130937500e+00		7.2517165027e-07
3.7506250000e+00		6.3409797907e-07
4.6881562500e+00		4.4576475183e-07
5.6256875000e+00		2.7412557712e-07
6.5632187500e+00		2.2585680788e-07
7.5007500000e+00		1.3448403131e-08
8.4382812500e+00		1.4421775675e-08
9.3758125000e+00		-1.4771477235e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.9811619363e-10
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		9.9553729674e-10
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.2028250232e-09
-8.4372812500e+00		-1.9446149752e-08
-7.4997500000e+00		-2.1953341604e-08
-6.5622187500e+00		-3.3315724655e-07
-5.6246875000e+00		-4.0401032066e-07
-4.6871562500e+00		-6.5055394683e-07
-3.7496250000e+00		-9.1756007293e-07
-2.8120937500e+00		-1.0352503273e-06
-1.8745625000e+00		-1.1546144580e-06
-9.3703125000e-01		-2.0674335149e-06
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		2.0825223312e-06
1.8755625000e+00		1.1563298563e-06
2.8130937500e+00		1.0352484427e-06
3.7506250000e+00		9.1731082179e-07
4.6881562500e+00		6.5025860320e-07
5.6256875000e+00		4.0379454694e-07
6.5632187500e+00		3.3314407866e-07
7.5007500000e+00		2.1288096838e-08
8.4382812500e+00		1.9320561193e-08
9.3758125000e+00		-2.2026798942e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-9.9533847162e-10
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.4919259082e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.9257441373e-09
-8.4372812500e+00		-2.2901290619e-08
-7.4997500000e+00		-3.0789381064e-08
-6.5622187500e+00		-4.3664129555e-07
-5.6246875000e+00		-5.2875082931e-07
-4.6871562500e+00		-8.4309765454e-07
-3.7496250000e+00		-1.1773827694e-06
-2.8120937500e+00		-1.3098734070e-06
-1.8745625000e+00		-1.5634062535e-06
-9.3703125000e-01		-2.4044625384e-06
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		2.4272907969e-06
1.8755625000e+00		1.5636090742e-06
2.8130937500e+00		1.3099022135e-06
3.7506250000e+00		1.1770768362e-06
4.6881562500e+00		8.4272223421e-07
5.6256875000e+00		5.2847600617e-07
6.5632187500e+00		4.3659437284e-07
7.5007500000e+00		2.9925104427e-08
8.4382812500e+00		2.2744787043e-08
9.3758125000e+00		-2.9256145468e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.4916279510e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.9865715141e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6489422369e-09
-8.4372812500e+00		-2.4929122379e-08
-7.4997500000e+00		-4.0468918332e-08
-6.5622187500e+00		-5.3628233161e-07
-5.6246875000e+00		-6.4833699432e-07
-4.6871562500e+00		-1.0236767955e-06
-3.7496250000e+00		-1.4128286824e-06
-2.8120937500e+00		-1.5489448389e-06
-1.8745625000e+00		-1.9975776047e-06
-9.3703125000e-01		-2.5305832813e-06
5.0000000000e-04		-2.7566249736e-08
9.3803125000e-01		2.5602244974e-06
1.8755625000e+00		1.9966837080e-06
2.8130937500e+00		1.5490101009e-06
3.7506250000e+00		1.4124960384e-06
4.6881562500e+00		1.0232324130e-06
5.6256875000e+00		6.4800719902e-07
6.5632187500e+00		5.3619020193e-07
7.5007500000e+00		3.9415616631e-08
8.4382812500e+00		2.4746902911e-08
9.3758125000e+00		-3.6488285450e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.9861753688e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.4786888706e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		4.3745733405e-09
-8.4372812500e+00		-2.5584792160e-08
-7.4997500000e+00		-5.1026473418e-08
-6.5622187500e+00		-6.3213343390e-07
-5.6246875000e+00		-7.6257386554e-07
-4.6871562500e+00		-1.1921356296e-06
-3.7496250000e+00		-1.6191614830e-06
-2.8120937500e+00		-1.7578287876e-06
-1.8745625000e+00		-2.4514266048e-06
-9.3703125000e-01		-2.4684946443e-06
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		2.5029128850e-06
1.8755625000e+00		2.4488712465e-06
2.8130937500e+00		1.7579548699e-06
3.7506250000e+00		1.6188101621e-06
4.6881562500e+00		1.1916378199e-06
5.6256875000e+00		7.6219086097e-07
6.5632187500e+00		6.3198517880e-07
7.5007500000e+00		4.9793934304e-08
8.4382812500e+00		2.5381875056e-08
9.3758125000e+00		-4.3744581008e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.4781956417e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.9673608801e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		5.1026644133e-09
-8.4372812500e+00		-2.4923799705e-08
-7.4997500000e+00		-6.2483908231e-08
-6.5622187500e+00		-7.2428604096e-07
-5.6246875000e+00		-8.7128589495e-07
-4.6871562500e+00		-1.3493160272e-06
-3.7496250000e+00		-1.8027667067e-06
-2.8120937500e+00		-1.9380732828e-06
-1.8745625000e+00		-2.9152409786e-06
-9.3703125000e-01		-2.2461178015e-06
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		2.2886235572e-06
1.8755625000e+00		2.9120048948e-06
2.8130937500e+00		1.9381495621e-06
3.7506250000e+00		1.8023924488e-06
4.6881562500e+00		1.3487732405e-06
5.6256875000e+00		8.7084944235e-07
6.5632187500e+00		7.2407043435e-07
7.5007500000e+00		6.1081393203e-08
8.4382812500e+00		2.4704950604e-08
9.3758125000e+00		-5.1024544694e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.9667721017e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/scon_2__minimum.xg <==
"scon[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000008661671
0.7031484375000	-0.0000015525736
1.0547226562500	-0.0000020674335
1.4062968750000	-0.0000024044625
1.7578710937500	-0.0000025305833
2.1094453125000	-0.0000025420849
2.4610195312500	-0.0000030778076


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/scon_2__norm2.xg <==
"scon[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000371226
0.7031484375000	0.0000000707743
1.0547226562500	0.0000001011842
1.4062968750000	0.0000001281676
1.7578710937500	0.0000001518665
2.1094453125000	0.0000001733316
2.4610195312500	0.0000001934355


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/scon_2__x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.9407103355e-14
-8.4372812500e+00		-1.4040606645e-13
-7.4997500000e+00		-3.9367847389e-11
-6.5622187500e+00		-1.5771428457e-10
-5.6246875000e+00		-4.0137668284e-10
-4.6871562500e+00		-8.5178687813e-10
-3.7496250000e+00		-1.6017307124e-09
-2.8120937500e+00		-2.6931904713e-09
-1.8745625000e+00		-3.9994285065e-09
-9.3703125000e-01		-5.1375157668e-09
5.0000000000e-04		-5.5933917346e-09
9.3803125000e-01		-5.1365839652e-09
1.8755625000e+00		-3.9980057920e-09
2.8130937500e+00		-2.6918788671e-09
3.7506250000e+00		-1.6007819538e-09
4.6881562500e+00		-8.5114604184e-10
5.6256875000e+00		-4.0102003957e-10
6.5632187500e+00		-1.5753260013e-10
7.5007500000e+00		-3.9284655478e-11
8.4382812500e+00		-1.4002697805e-13
9.3758125000e+00		-3.9392750671e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.1795883905e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.9224623005e-14
-8.4372812500e+00		-4.4956052529e-13
-7.4997500000e+00		-7.8880773000e-11
-6.5622187500e+00		-3.1028125479e-10
-5.6246875000e+00		-7.8664276021e-10
-4.6871562500e+00		-1.6644093979e-09
-3.7496250000e+00		-3.1229960025e-09
-2.8120937500e+00		-5.2433330655e-09
-1.8745625000e+00		-7.7795601178e-09
-9.3703125000e-01		-9.9913907952e-09
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		-9.9895914248e-09
1.8755625000e+00		-7.7768120140e-09
2.8130937500e+00		-5.2407772185e-09
3.7506250000e+00		-3.1211489598e-09
4.6881562500e+00		-1.6631608946e-09
5.6256875000e+00		-7.8594605393e-10
6.5632187500e+00		-3.0992545946e-10
7.5007500000e+00		-7.8714443833e-11
8.4382812500e+00		-4.4809069582e-13
9.3758125000e+00		-7.9193964420e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.1789628961e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.3567630833e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1964789726e-13
-8.4372812500e+00		-9.2456362302e-13
-7.4997500000e+00		-1.1853689462e-10
-6.5622187500e+00		-4.5793448274e-10
-5.6246875000e+00		-1.1567520176e-09
-4.6871562500e+00		-2.4404501272e-09
-3.7496250000e+00		-4.5694843517e-09
-2.8120937500e+00		-7.6610969911e-09
-1.8745625000e+00		-1.1357338791e-08
-9.3703125000e-01		-1.4583756613e-08
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		-1.4581151242e-08
1.8755625000e+00		-1.1353361015e-08
2.8130937500e+00		-7.6573577921e-09
3.7506250000e+00		-4.5667839078e-09
4.6881562500e+00		-2.4386243745e-09
5.6256875000e+00		-1.1557304428e-09
6.5632187500e+00		-4.5738355152e-10
7.5007500000e+00		-1.1828750058e-10
8.4382812500e+00		-9.2130194757e-13
9.3758125000e+00		-1.1959783966e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.3555189642e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-6.5324048845e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.6081736260e-13
-8.4372812500e+00		-1.5626808934e-12
-7.4997500000e+00		-1.5842905376e-10
-6.5622187500e+00		-6.3981832114e-10
-5.6246875000e+00		-1.6106293813e-09
-4.6871562500e+00		-3.3894076219e-09
-3.7496250000e+00		-6.3357483621e-09
-2.8120937500e+00		-1.0612449181e-08
-1.8745625000e+00		-1.5722428318e-08
-9.3703125000e-01		-2.0194326495e-08
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		-2.0190730830e-08
1.8755625000e+00		-1.5716948712e-08
2.8130937500e+00		-1.0607259533e-08
3.7506250000e+00		-6.3319786536e-09
4.6881562500e+00		-3.3868929545e-09
5.6256875000e+00		-1.6092140327e-09
6.5632187500e+00		-6.3902447726e-10
7.5007500000e+00		-1.5809618242e-10
8.4382812500e+00		-1.5569368373e-12
9.3758125000e+00		-1.6074722326e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-6.5305481735e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-8.7040462664e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.0285498011e-13
-8.4372812500e+00		-2.3641962753e-12
-7.4997500000e+00		-1.9987799644e-10
-6.5622187500e+00		-8.1444522354e-10
-5.6246875000e+00		-2.0414125151e-09
-4.6871562500e+00		-4.2829613813e-09
-3.7496250000e+00		-7.9894389242e-09
-2.8120937500e+00		-1.3365422615e-08
-1.8745625000e+00		-1.9788965727e-08
-9.3703125000e-01		-2.5416913574e-08
5.0000000000e-04		-2.7566249736e-08
9.3803125000e-01		-2.5412405638e-08
1.8755625000e+00		-1.9782115512e-08
2.8130937500e+00		-1.3358888473e-08
3.7506250000e+00		-7.9846743519e-09
4.6881562500e+00		-4.2798033048e-09
5.6256875000e+00		-2.0396274453e-09
6.5632187500e+00		-8.1345686447e-10
7.5007500000e+00		-1.9938219391e-10
8.4382812500e+00		-2.3551919317e-12
9.3758125000e+00		-2.0276025104e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.7015927950e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.0869230051e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.4589365826e-13
-8.4372812500e+00		-3.3362692577e-12
-7.4997500000e+00		-2.4955660187e-10
-6.5622187500e+00		-9.6442612300e-10
-5.6246875000e+00		-2.4502154895e-09
-4.6871562500e+00		-5.1254606881e-09
-3.7496250000e+00		-9.0070192882e-09
-2.8120937500e+00		-1.5005701924e-08
-1.8745625000e+00		-2.2090493615e-08
-9.3703125000e-01		-2.8543463371e-08
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		-2.8538498879e-08
1.8755625000e+00		-2.2082933205e-08
2.8130937500e+00		-1.4998385368e-08
3.7506250000e+00		-9.0016906325e-09
4.6881562500e+00		-5.1217045150e-09
5.6256875000e+00		-2.4480873584e-09
6.5632187500e+00		-9.6324915214e-10
7.5007500000e+00		-2.4895977012e-10
8.4382812500e+00		-3.3232033615e-12
9.3758125000e+00		-2.4574575395e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0866161981e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.3024843293e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.9014462834e-13
-8.4372812500e+00		-4.4856549903e-12
-7.4997500000e+00		-2.9899353124e-10
-6.5622187500e+00		-1.0894669113e-09
-5.6246875000e+00		-2.8354435033e-09
-4.6871562500e+00		-5.5914959003e-09
-3.7496250000e+00		-1.1103513944e-08
-2.8120937500e+00		-1.8530967572e-08
-1.8745625000e+00		-2.7340748309e-08
-9.3703125000e-01		-3.5304914500e-08
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		-3.5298800467e-08
1.8755625000e+00		-2.7331324446e-08
2.8130937500e+00		-1.8521911584e-08
3.7506250000e+00		-1.1096901230e-08
4.6881562500e+00		-5.5874648075e-09
5.6256875000e+00		-2.8331380198e-09
6.5632187500e+00		-1.0881846332e-09
7.5007500000e+00		-2.9829666102e-10
8.4382812500e+00		-4.4677827477e-12
9.3758125000e+00		-2.8991037926e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3021159304e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/scon_2__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.9407103355e-14
-8.4372812500e+00		-1.4040606646e-13
-7.4997500000e+00		-3.9367847389e-11
-6.5622187500e+00		-1.5771428457e-10
-5.6246875000e+00		-4.0137668284e-10
-4.6871562500e+00		-8.5178687813e-10
-3.7496250000e+00		-1.6017307124e-09
-2.8120937500e+00		-2.6931904713e-09
-1.8745625000e+00		-3.9994285065e-09
-9.3703125000e-01		-5.1375157667e-09
5.0000000000e-04		-5.5933917346e-09
9.3803125000e-01		-5.1365839652e-09
1.8755625000e+00		-3.9980057920e-09
2.8130937500e+00		-2.6918788671e-09
3.7506250000e+00		-1.6007819538e-09
4.6881562500e+00		-8.5114604184e-10
5.6256875000e+00		-4.0102003957e-10
6.5632187500e+00		-1.5753260013e-10
7.5007500000e+00		-3.9284655478e-11
8.4382812500e+00		-1.4002697805e-13
9.3758125000e+00		-3.9392750671e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.1795883905e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.9224623008e-14
-8.4372812500e+00		-4.4956052528e-13
-7.4997500000e+00		-7.8880773000e-11
-6.5622187500e+00		-3.1028125479e-10
-5.6246875000e+00		-7.8664276021e-10
-4.6871562500e+00		-1.6644093979e-09
-3.7496250000e+00		-3.1229960025e-09
-2.8120937500e+00		-5.2433330655e-09
-1.8745625000e+00		-7.7795601178e-09
-9.3703125000e-01		-9.9913907952e-09
5.0000000000e-04		-1.0867346195e-08
9.3803125000e-01		-9.9895914247e-09
1.8755625000e+00		-7.7768120140e-09
2.8130937500e+00		-5.2407772186e-09
3.7506250000e+00		-3.1211489598e-09
4.6881562500e+00		-1.6631608946e-09
5.6256875000e+00		-7.8594605393e-10
6.5632187500e+00		-3.0992545946e-10
7.5007500000e+00		-7.8714443833e-11
8.4382812500e+00		-4.4809069581e-13
9.3758125000e+00		-7.9193964420e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.1789628961e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.3567630836e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1964789726e-13
-8.4372812500e+00		-9.2456362300e-13
-7.4997500000e+00		-1.1853689462e-10
-6.5622187500e+00		-4.5793448274e-10
-5.6246875000e+00		-1.1567520177e-09
-4.6871562500e+00		-2.4404501272e-09
-3.7496250000e+00		-4.5694843517e-09
-2.8120937500e+00		-7.6610969911e-09
-1.8745625000e+00		-1.1357338791e-08
-9.3703125000e-01		-1.4583756613e-08
5.0000000000e-04		-1.5847915523e-08
9.3803125000e-01		-1.4581151242e-08
1.8755625000e+00		-1.1353361015e-08
2.8130937500e+00		-7.6573577921e-09
3.7506250000e+00		-4.5667839078e-09
4.6881562500e+00		-2.4386243745e-09
5.6256875000e+00		-1.1557304428e-09
6.5632187500e+00		-4.5738355151e-10
7.5007500000e+00		-1.1828750058e-10
8.4382812500e+00		-9.2130194758e-13
9.3758125000e+00		-1.1959783966e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.3555189645e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-6.5324048851e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.6081736260e-13
-8.4372812500e+00		-1.5626808934e-12
-7.4997500000e+00		-1.5842905376e-10
-6.5622187500e+00		-6.3981832115e-10
-5.6246875000e+00		-1.6106293813e-09
-4.6871562500e+00		-3.3894076219e-09
-3.7496250000e+00		-6.3357483621e-09
-2.8120937500e+00		-1.0612449181e-08
-1.8745625000e+00		-1.5722428318e-08
-9.3703125000e-01		-2.0194326494e-08
5.0000000000e-04		-2.1922773110e-08
9.3803125000e-01		-2.0190730830e-08
1.8755625000e+00		-1.5716948712e-08
2.8130937500e+00		-1.0607259533e-08
3.7506250000e+00		-6.3319786537e-09
4.6881562500e+00		-3.3868929545e-09
5.6256875000e+00		-1.6092140327e-09
6.5632187500e+00		-6.3902447725e-10
7.5007500000e+00		-1.5809618242e-10
8.4382812500e+00		-1.5569368373e-12
9.3758125000e+00		-1.6074722326e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-6.5305481738e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-8.7040462667e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.0285498011e-13
-8.4372812500e+00		-2.3641962754e-12
-7.4997500000e+00		-1.9987799644e-10
-6.5622187500e+00		-8.1444522355e-10
-5.6246875000e+00		-2.0414125151e-09
-4.6871562500e+00		-4.2829613813e-09
-3.7496250000e+00		-7.9894389242e-09
-2.8120937500e+00		-1.3365422615e-08
-1.8745625000e+00		-1.9788965727e-08
-9.3703125000e-01		-2.5416913574e-08
5.0000000000e-04		-2.7566249736e-08
9.3803125000e-01		-2.5412405638e-08
1.8755625000e+00		-1.9782115512e-08
2.8130937500e+00		-1.3358888473e-08
3.7506250000e+00		-7.9846743520e-09
4.6881562500e+00		-4.2798033048e-09
5.6256875000e+00		-2.0396274453e-09
6.5632187500e+00		-8.1345686446e-10
7.5007500000e+00		-1.9938219391e-10
8.4382812500e+00		-2.3551919316e-12
9.3758125000e+00		-2.0276025104e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.7015927953e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.0869230051e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.4589365826e-13
-8.4372812500e+00		-3.3362692578e-12
-7.4997500000e+00		-2.4955660188e-10
-6.5622187500e+00		-9.6442612301e-10
-5.6246875000e+00		-2.4502154895e-09
-4.6871562500e+00		-5.1254606881e-09
-3.7496250000e+00		-9.0070192882e-09
-2.8120937500e+00		-1.5005701924e-08
-1.8745625000e+00		-2.2090493615e-08
-9.3703125000e-01		-2.8543463371e-08
5.0000000000e-04		-3.0695398405e-08
9.3803125000e-01		-2.8538498879e-08
1.8755625000e+00		-2.2082933205e-08
2.8130937500e+00		-1.4998385368e-08
3.7506250000e+00		-9.0016906325e-09
4.6881562500e+00		-5.1217045150e-09
5.6256875000e+00		-2.4480873584e-09
6.5632187500e+00		-9.6324915213e-10
7.5007500000e+00		-2.4895977012e-10
8.4382812500e+00		-3.3232033614e-12
9.3758125000e+00		-2.4574575395e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0866161980e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.3024843293e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.9014462834e-13
-8.4372812500e+00		-4.4856549904e-12
-7.4997500000e+00		-2.9899353124e-10
-6.5622187500e+00		-1.0894669113e-09
-5.6246875000e+00		-2.8354435033e-09
-4.6871562500e+00		-5.5914959003e-09
-3.7496250000e+00		-1.1103513944e-08
-2.8120937500e+00		-1.8530967572e-08
-1.8745625000e+00		-2.7340748309e-08
-9.3703125000e-01		-3.5304914500e-08
5.0000000000e-04		-3.8006461949e-08
9.3803125000e-01		-3.5298800467e-08
1.8755625000e+00		-2.7331324446e-08
2.8130937500e+00		-1.8521911584e-08
3.7506250000e+00		-1.1096901231e-08
4.6881562500e+00		-5.5874648074e-09
5.6256875000e+00		-2.8331380198e-09
6.5632187500e+00		-1.0881846332e-09
7.5007500000e+00		-2.9829666102e-10
8.4382812500e+00		-4.4677827477e-12
9.3758125000e+00		-2.8991037926e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3021159304e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/tau_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118668e-12
-1.4062468750e+01		1.3384391219e-12
-1.3124937500e+01		1.3658740323e-12
-1.2187406250e+01		1.3981106180e-12
-1.1249875000e+01		1.4365191094e-12
-1.0312343750e+01		1.4830410281e-12
-9.3748125000e+00		1.5405186024e-12
-8.4372812500e+00		1.6132793503e-12
-7.4997500000e+00		8.9839564585e-07
-6.5622187500e+00		7.5557289473e-06
-5.6246875000e+00		2.5699640320e-05
-4.6871562500e+00		6.3145110135e-05
-3.7496250000e+00		1.2815733614e-04
-2.8120937500e+00		2.2364429501e-04
-1.8745625000e+00		3.3724878691e-04
-9.3703125000e-01		4.3513392679e-04
5.0000000000e-04		4.7452197913e-04
9.3803125000e-01		4.3505385541e-04
1.8755625000e+00		3.3712826756e-04
2.8130937500e+00		2.2352869221e-04
3.7506250000e+00		1.2807130716e-04
4.6881562500e+00		6.3091774019e-05
5.6256875000e+00		2.5671553073e-05
6.5632187500e+00		7.5437128711e-06
7.5007500000e+00		8.9523611683e-07
8.4382812500e+00		1.6131914635e-12
9.3758125000e+00		1.5404500995e-12
1.0313343750e+01		1.4829861798e-12
1.1250875000e+01		1.4364742295e-12
1.2188406250e+01		1.3980732310e-12
1.3125937500e+01		1.3658424161e-12
1.4063468750e+01		1.3384120425e-12
1.5001000000e+01		1.3147884171e-12


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148681651e-12
-1.4062468750e+01		1.3384715535e-12
-1.3124937500e+01		1.3658752256e-12
-1.2187406250e+01		1.3981096893e-12
-1.1249875000e+01		1.4365177820e-12
-1.0312343750e+01		1.4830390535e-12
-9.3748125000e+00		2.8972418037e-12
-8.4372812500e+00		6.6674520467e-11
-7.4997500000e+00		8.9268807321e-07
-6.5622187500e+00		7.5428395217e-06
-5.6246875000e+00		2.5656086429e-05
-4.6871562500e+00		6.3035693723e-05
-3.7496250000e+00		1.2792421874e-04
-2.8120937500e+00		2.2321567908e-04
-1.8745625000e+00		3.3657820674e-04
-9.3703125000e-01		4.3446993931e-04
5.0000000000e-04		4.7304384219e-04
9.3803125000e-01		4.3439093939e-04
1.8755625000e+00		3.3645798342e-04
2.8130937500e+00		2.2310032190e-04
3.7506250000e+00		1.2783835905e-04
4.6881562500e+00		6.2982454882e-05
5.6256875000e+00		2.5628046688e-05
6.5632187500e+00		7.5308440258e-06
7.5007500000e+00		8.8955525324e-07
8.4382812500e+00		6.6102624695e-11
9.3758125000e+00		2.8968307039e-12
1.0313343750e+01		1.4829842061e-12
1.1250875000e+01		1.4364729026e-12
1.2188406250e+01		1.3980723027e-12
1.3125937500e+01		1.3658436091e-12
1.4063468750e+01		1.3384444627e-12
1.5001000000e+01		1.3148446967e-12


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3149100669e-12
-1.4062468750e+01		1.3384800727e-12
-1.3124937500e+01		1.3658787767e-12
-1.2187406250e+01		1.3981068337e-12
-1.1249875000e+01		2.1157501646e-12
-1.0312343750e+01		1.4830331644e-12
-9.3748125000e+00		6.8356631016e-12
-8.4372812500e+00		1.4096839242e-10
-7.4997500000e+00		8.8718321144e-07
-6.5622187500e+00		7.5305691468e-06
-5.6246875000e+00		2.5612296896e-05
-4.6871562500e+00		6.2926090791e-05
-3.7496250000e+00		1.2768892348e-04
-2.8120937500e+00		2.2278101372e-04
-1.8745625000e+00		3.3590498491e-04
-9.3703125000e-01		4.3378598449e-04
5.0000000000e-04		4.7155167737e-04
9.3803125000e-01		4.3370800466e-04
1.8755625000e+00		3.3578511370e-04
2.8130937500e+00		2.2266591242e-04
3.7506250000e+00		1.2760323584e-04
4.6881562500e+00		6.2872950201e-05
5.6256875000e+00		2.5584304399e-05
6.5632187500e+00		7.5185957981e-06
7.5007500000e+00		8.8407592421e-07
8.4382812500e+00		1.3975835904e-10
9.3758125000e+00		6.8350413694e-12
1.0313343750e+01		1.4829783196e-12
1.1250875000e+01		2.1154695706e-12
1.2188406250e+01		1.3980694481e-12
1.3125937500e+01		1.3658471591e-12
1.4063468750e+01		1.3384529788e-12
1.5001000000e+01		1.3148865842e-12


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149287419e-12
-1.4062468750e+01		1.3384827994e-12
-1.3124937500e+01		1.3658853343e-12
-1.2187406250e+01		1.3981017481e-12
-1.1249875000e+01		4.1461101383e-12
-1.0312343750e+01		1.4830235774e-12
-9.3748125000e+00		1.3233021124e-11
-8.4372812500e+00		2.0099462458e-10
-7.4997500000e+00		8.8188408943e-07
-6.5622187500e+00		7.5189764278e-06
-5.6246875000e+00		2.5568578990e-05
-4.6871562500e+00		6.2817326303e-05
-3.7496250000e+00		1.2745399138e-04
-2.8120937500e+00		2.2234659465e-04
-1.8745625000e+00		3.3523618921e-04
-9.3703125000e-01		4.3309206396e-04
5.0000000000e-04		4.7006630781e-04
9.3803125000e-01		4.3301504519e-04
1.8755625000e+00		3.3511671414e-04
2.8130937500e+00		2.2223176011e-04
3.7506250000e+00		1.2736847609e-04
4.6881562500e+00		6.2764283759e-05
5.6256875000e+00		2.5540633207e-05
6.5632187500e+00		7.5070265158e-06
7.5007500000e+00		8.7880115709e-07
8.4382812500e+00		1.9923526367e-10
9.3758125000e+00		1.3232792613e-11
1.0313343750e+01		1.4829687359e-12
1.1250875000e+01		4.1451245434e-12
1.2188406250e+01		1.3980643643e-12
1.3125937500e+01		1.3658537146e-12
1.4063468750e+01		1.3384557048e-12
1.5001000000e+01		1.3149052525e-12


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149306426e-12
-1.4062468750e+01		1.3384920535e-12
-1.3124937500e+01		1.3658949876e-12
-1.2187406250e+01		1.3980940325e-12
-1.1249875000e+01		7.5188999060e-12
-1.0312343750e+01		1.4830108222e-12
-9.3748125000e+00		2.1998993024e-11
-8.4372812500e+00		2.4798570724e-10
-7.4997500000e+00		8.7679614190e-07
-6.5622187500e+00		7.5080192702e-06
-5.6246875000e+00		2.5524479094e-05
-4.6871562500e+00		6.2708048071e-05
-3.7496250000e+00		1.2721700905e-04
-2.8120937500e+00		2.2191092724e-04
-1.8745625000e+00		3.3456984782e-04
-9.3703125000e-01		4.3239162716e-04
5.0000000000e-04		4.6859601559e-04
9.3803125000e-01		4.3231508499e-04
1.8755625000e+00		3.3445082877e-04
2.8130937500e+00		2.2179635139e-04
3.7506250000e+00		1.2713166841e-04
4.6881562500e+00		6.2655104501e-05
5.6256875000e+00		2.5496580353e-05
6.5632187500e+00		7.4960941541e-06
7.5007500000e+00		8.7373637619e-07
8.4382812500e+00		2.4575895244e-10
9.3758125000e+00		2.2000295138e-11
1.0313343750e+01		1.4829559828e-12
1.1250875000e+01		7.5167437107e-12
1.2188406250e+01		1.3980566513e-12
1.3125937500e+01		1.3658633649e-12
1.4063468750e+01		1.3384649564e-12
1.5001000000e+01		1.3149071520e-12


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149392141e-12
-1.4062468750e+01		1.3385056510e-12
-1.3124937500e+01		1.3659075950e-12
-1.2187406250e+01		1.3980832960e-12
-1.1249875000e+01		1.2214894531e-11
-1.0312343750e+01		1.4829956667e-12
-9.3748125000e+00		3.3068990136e-11
-8.4372812500e+00		2.8557705942e-10
-7.4997500000e+00		8.7192516121e-07
-6.5622187500e+00		7.4976128129e-06
-5.6246875000e+00		2.5480179186e-05
-4.6871562500e+00		6.2599191468e-05
-3.7496250000e+00		1.2697948720e-04
-2.8120937500e+00		2.2147742127e-04
-1.8745625000e+00		3.3390323617e-04
-9.3703125000e-01		4.3168266368e-04
5.0000000000e-04		4.6713044713e-04
9.3803125000e-01		4.3160659235e-04
1.8755625000e+00		3.3378475488e-04
2.8130937500e+00		2.2136307224e-04
3.7506250000e+00		1.2689433107e-04
4.6881562500e+00		6.2546346854e-05
5.6256875000e+00		2.5452327349e-05
6.5632187500e+00		7.4857136109e-06
7.5007500000e+00		8.6888737502e-07
8.4382812500e+00		2.8295030653e-10
9.3758125000e+00		3.3073255094e-11
1.0313343750e+01		1.4829408252e-12
1.1250875000e+01		1.2211115832e-11
1.2188406250e+01		1.3980459184e-12
1.3125937500e+01		1.3658759685e-12
1.4063468750e+01		1.3384785500e-12
1.5001000000e+01		1.3149157215e-12


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149540079e-12
-1.4062468750e+01		1.3385222693e-12
-1.3124937500e+01		1.3659229440e-12
-1.2187406250e+01		1.3980693009e-12
-1.1249875000e+01		1.8205498857e-11
-1.0312343750e+01		1.4829789254e-12
-9.3748125000e+00		4.6394410459e-11
-8.4372812500e+00		3.1772867398e-10
-7.4997500000e+00		8.6725679153e-07
-6.5622187500e+00		7.4879018714e-06
-5.6246875000e+00		2.5436096132e-05
-4.6871562500e+00		6.2492068358e-05
-3.7496250000e+00		1.2674483923e-04
-2.8120937500e+00		2.2106579145e-04
-1.8745625000e+00		3.3326509063e-04
-9.3703125000e-01		4.3099919610e-04
5.0000000000e-04		4.6572540850e-04
9.3803125000e-01		4.3092488898e-04
1.8755625000e+00		3.3314685114e-04
2.8130937500e+00		2.2095162909e-04
3.7506250000e+00		1.2665986906e-04
4.6881562500e+00		6.2439321973e-05
5.6256875000e+00		2.5408290622e-05
6.5632187500e+00		7.4760339019e-06
7.5007500000e+00		8.6423985060e-07
8.4382812500e+00		3.1475462163e-10
9.3758125000e+00		4.6403195400e-11
1.0313343750e+01		1.4829240766e-12
1.1250875000e+01		1.8199661369e-11
1.2188406250e+01		1.3980319277e-12
1.3125937500e+01		1.3658913128e-12
1.4063468750e+01		1.3384951637e-12
1.5001000000e+01		1.3149305115e-12


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149723441e-12
-1.4062468750e+01		1.3385410119e-12
-1.3124937500e+01		1.3659408020e-12
-1.2187406250e+01		1.3980520699e-12
-1.1249875000e+01		2.5450600816e-11
-1.0312343750e+01		1.4829613432e-12
-9.3748125000e+00		6.1890671566e-11
-8.4372812500e+00		3.4825664402e-10
-7.4997500000e+00		8.6279759352e-07
-6.5622187500e+00		7.4794218872e-06
-5.6246875000e+00		2.5392644198e-05
-4.6871562500e+00		6.2392299483e-05
-3.7496250000e+00		1.2652969370e-04
-2.8120937500e+00		2.2069144814e-04
-1.8745625000e+00		3.3268227657e-04
-9.3703125000e-01		4.3035280745e-04
5.0000000000e-04		4.6444504531e-04
9.3803125000e-01		4.3027832530e-04
1.8755625000e+00		3.3256449760e-04
2.8130937500e+00		2.2057746955e-04
3.7506250000e+00		1.2644488160e-04
4.6881562500e+00		6.2339638479e-05
5.6256875000e+00		2.5364884282e-05
6.5632187500e+00		7.4675883698e-06
7.5007500000e+00		8.5980031783e-07
8.4382812500e+00		3.4497350155e-10
9.3758125000e+00		6.1903680251e-11
1.0313343750e+01		1.4829064834e-12
1.1250875000e+01		2.5442292044e-11
1.2188406250e+01		1.3980147015e-12
1.3125937500e+01		1.3659091655e-12
1.4063468750e+01		1.3385139013e-12
1.5001000000e+01		1.3149488436e-12


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/vel_0__norm1.xg <==
"vel[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0001000750835
0.7031484375000	0.0001525524541
1.0547226562500	0.0002112323270
1.4062968750000	0.0002796794131
1.7578710937500	0.0004118939993
2.1094453125000	0.0005939883259
2.4610195312500	0.0007064924941


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/vel_2__norm1.xg <==
"vel[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0001000750835
0.7031484375000	0.0001525524541
1.0547226562500	0.0002112323270
1.4062968750000	0.0002796794131
1.7578710937500	0.0004118939993
2.1094453125000	0.0005939883259
2.4610195312500	0.0007064924941


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_ML_disable_internal_excision/vel_2__z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6208287563e-03
-8.4372812500e+00		-1.3807800758e-02
-7.4997500000e+00		-3.6807307744e-05
-6.5622187500e+00		-1.9858202193e-04
-5.6246875000e+00		-1.1605175021e-04
-4.6871562500e+00		-1.0650301348e-04
-3.7496250000e+00		-9.3433648478e-05
-2.8120937500e+00		-7.2003444916e-05
-1.8745625000e+00		-5.0502319168e-05
-9.3703125000e-01		-9.8188539137e-05
5.0000000000e-04		-5.9233555329e-07
9.3803125000e-01		9.8849297518e-05
1.8755625000e+00		5.0555822825e-05
2.8130937500e+00		7.2028967481e-05
3.7506250000e+00		9.3451576551e-05
4.6881562500e+00		1.0651355463e-04
5.6256875000e+00		1.1606458362e-04
6.5632187500e+00		1.9878540224e-04
7.5007500000e+00		3.5569197086e-05
8.4382812500e+00		1.3760173828e-02
9.3758125000e+00		-3.6205646821e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.7233093461e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.1397589411e-03
-8.4372812500e+00		-1.5443220320e-02
-7.4997500000e+00		-7.7933676369e-05
-6.5622187500e+00		-3.9109119036e-04
-5.6246875000e+00		-2.2819648461e-04
-4.6871562500e+00		-2.0742228705e-04
-3.7496250000e+00		-1.8078673712e-04
-2.8120937500e+00		-1.3757614554e-04
-1.8745625000e+00		-1.0464314745e-04
-9.3703125000e-01		-1.7617015873e-04
5.0000000000e-04		-1.1530630159e-06
9.3803125000e-01		1.7741179189e-04
1.8755625000e+00		1.0479365833e-04
2.8130937500e+00		1.3762606394e-04
3.7506250000e+00		1.8082260961e-04
4.6881562500e+00		2.0744411665e-04
5.6256875000e+00		2.2822642795e-04
6.5632187500e+00		3.9146247158e-04
7.5007500000e+00		7.5522479322e-05
8.4382812500e+00		1.5394787901e-02
9.3758125000e+00		-7.1398302686e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.7229074532e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		5.4405355695e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.0577874508e-02
-8.4372812500e+00		-1.5044486837e-02
-7.4997500000e+00		-1.2342967582e-04
-6.5622187500e+00		-5.7737548737e-04
-5.6246875000e+00		-3.3644217960e-04
-4.6871562500e+00		-3.0286426938e-04
-3.7496250000e+00		-2.6180593995e-04
-2.8120937500e+00		-1.9662397196e-04
-1.8745625000e+00		-1.6031378222e-04
-9.3703125000e-01		-2.3482563591e-04
5.0000000000e-04		-1.6847801804e-06
9.3803125000e-01		2.3657314751e-04
1.8755625000e+00		1.6059643643e-04
2.8130937500e+00		1.9669975633e-04
3.7506250000e+00		2.6186019773e-04
4.6881562500e+00		3.0289842581e-04
5.6256875000e+00		3.3649215833e-04
6.5632187500e+00		5.7788202954e-04
7.5007500000e+00		1.1991147721e-04
8.4382812500e+00		1.4996584063e-02
9.3758125000e+00		-1.0578601535e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.4397327585e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		8.1502857289e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.3938788010e-02
-8.4372812500e+00		-1.3953629946e-02
-7.4997500000e+00		-1.7361825273e-04
-6.5622187500e+00		-7.5729671402e-04
-5.6246875000e+00		-4.4072934160e-04
-4.6871562500e+00		-3.9288171818e-04
-3.7496250000e+00		-3.3629911473e-04
-2.8120937500e+00		-2.4907195773e-04
-1.8745625000e+00		-2.1733698560e-04
-9.3703125000e-01		-2.7338534616e-04
5.0000000000e-04		-2.3351073862e-06
9.3803125000e-01		2.7602005271e-04
1.8755625000e+00		2.1742530706e-04
2.8130937500e+00		2.4917385830e-04
3.7506250000e+00		3.3637274578e-04
4.6881562500e+00		3.9292941077e-04
5.6256875000e+00		4.4080112570e-04
6.5632187500e+00		7.5790920505e-04
7.5007500000e+00		1.6905720103e-04
8.4382812500e+00		1.3906030887e-02
9.3758125000e+00		-1.3940557411e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.1490837471e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.0846953964e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.7226660321e-02
-8.4372812500e+00		-1.2556634253e-02
-7.4997500000e+00		-2.2884728799e-04
-6.5622187500e+00		-9.3078835848e-04
-5.6246875000e+00		-5.4091330821e-04
-4.6871562500e+00		-4.7749199691e-04
-3.7496250000e+00		-4.0398383048e-04
-2.8120937500e+00		-2.9487412173e-04
-1.8745625000e+00		-2.7803412861e-04
-9.3703125000e-01		-2.8802504774e-04
5.0000000000e-04		-2.9419330713e-06
9.3803125000e-01		2.9143993584e-04
1.8755625000e+00		2.7798642994e-04
2.8130937500e+00		2.9500068778e-04
3.7506250000e+00		4.0408207957e-04
4.6881562500e+00		4.7755525707e-04
5.6256875000e+00		5.4100740745e-04
6.5632187500e+00		9.3148061049e-04
7.5007500000e+00		2.2330311823e-04
8.4382812500e+00		1.2509057813e-02
9.3758125000e+00		-1.7229826300e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0845358776e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.3525187909e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.0444829251e-02
-8.4372812500e+00		-1.1006286962e-02
-7.4997500000e+00		-2.8933944224e-04
-6.5622187500e+00		-1.0978977162e-03
-5.6246875000e+00		-6.3681580657e-04
-4.6871562500e+00		-5.5660016796e-04
-3.7496250000e+00		-4.6347661781e-04
-2.8120937500e+00		-3.3501220893e-04
-1.8745625000e+00		-3.4160802993e-04
-9.3703125000e-01		-2.8124270269e-04
5.0000000000e-04		-3.2820377485e-06
9.3803125000e-01		2.8520372432e-04
1.8755625000e+00		3.4134612892e-04
2.8130937500e+00		3.3516593014e-04
3.7506250000e+00		4.6359782114e-04
4.6881562500e+00		5.5668305453e-04
5.6256875000e+00		6.3693068686e-04
6.5632187500e+00		1.0986440864e-03
7.5007500000e+00		2.8287177884e-04
8.4382812500e+00		1.0958513538e-02
9.3758125000e+00		-2.0449707563e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3523206539e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.6178861345e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.3584905828e-02
-8.4372812500e+00		-9.3747819817e-03
-7.4997500000e+00		-3.5524212786e-04
-6.5622187500e+00		-1.2587009008e-03
-5.6246875000e+00		-7.2827058781e-04
-4.6871562500e+00		-6.3054998079e-04
-3.7496250000e+00		-5.1654125330e-04
-2.8120937500e+00		-3.6974138705e-04
-1.8745625000e+00		-4.0668589533e-04
-9.3703125000e-01		-2.5615306881e-04
5.0000000000e-04		-4.0707799516e-06
9.3803125000e-01		2.6103691990e-04
1.8755625000e+00		4.0634639204e-04
2.8130937500e+00		3.6989906733e-04
3.7506250000e+00		5.1668112624e-04
4.6881562500e+00		6.3065351019e-04
5.6256875000e+00		7.2840293029e-04
6.5632187500e+00		1.2594751821e-03
7.5007500000e+00		3.4790863109e-04
8.4382812500e+00		9.3266257958e-03
9.3758125000e+00		-2.3591321468e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.6176503352e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/GRHydro_test_tov_ppm_no_trp_ML.par <==
!DESC "TOV from TOVSolverC, ICN, Marquina, PPM, Polytrope"

ActiveThorns = "time MoL pugh pughreduce pughslab coordbase symbase cartgrid3d ioutil ioascii iobasic boundary admbase staticconformal spacemask admcoupling coordgauge admmacros hydrobase grhydro grhydro_initdata tovsolver nanchecker eos_omni ML_BSSN ML_BSSN_Helper GenericFD TmunuBase NewRad admconstraints Constants localreduce Tmunubase InitBase LoopControl"

TmunuBase::stress_energy_storage	=	yes
TmunuBase::stress_energy_at_RHS		=	yes
TmunuBase::timelevels			=	1
TmunuBase::prolongation_type		=	none

time::dtfac = 0.375

hydrobase::timelevels			= 2
hydrobase::evolution_method       = "GRHydro"

admbase::evolution_method        = "ml_bssn"
ADMBase::lapse_evolution_method   = "ML_BSSN"
ADMBase::dtlapse_evolution_method = "ML_BSSN"
ML_BSSN::harmonicN = 1   # 1+log

ADMBase::shift_evolution_method   = "ML_BSSN"
ADMBase::dtshift_evolution_method = "ML_BSSN"
ML_BSSN::ShiftGammaCoeff = 0

ML_BSSN::my_initial_boundary_condition = "extrapolate-gammas"
ML_BSSN::my_rhs_boundary_condition     = "NewRad"
# These are necessary
ML_BSSN::ML_log_confac_bound = "none"
ML_BSSN::ML_metric_bound     = "none"
ML_BSSN::ML_Gamma_bound      = "none"
ML_BSSN::ML_trace_curv_bound = "none"
ML_BSSN::ML_curv_bound       = "none"
ML_BSSN::ML_lapse_bound      = "none"
ML_BSSN::ML_dtlapse_bound    = "none"
ML_BSSN::ML_shift_bound      = "none"
ML_BSSN::ML_dtshift_bound    = "none"

ML_BSSN::fdOrder             = 2

admconstraints::bound     = "static"
ADMConstraints::constraints_persist	= yes

boundary::radpower        = 2

SpaceMask::use_mask	  = "yes"

grid::type            = "byrange"
grid::domain          = "full"
grid::xyzmin          = -15.0
grid::xyzmax          =  15.001
driver::ghost_size    =   3
driver::global_nsize  =  33

CoordBase::boundary_size_x_lower = 2
CoordBase::boundary_size_y_lower = 2
CoordBase::boundary_size_z_lower = 2
CoordBase::boundary_size_x_upper = 2
CoordBase::boundary_size_y_upper = 2
CoordBase::boundary_size_z_upper = 2

cactus::cctk_itlast   =       7

methodoflines::ode_method        = "icn"

GRHydro::riemann_solver            = "Marquina"
GRHydro::GRHydro_eos_type           = "Polytype"
GRHydro::GRHydro_eos_table          = "2D_Polytrope"
GRHydro::recon_method              = "ppm"
GRHydro::check_for_trivial_rp      = "no"
GRHydro::GRHydro_stencil            = 3
GRHydro::bound                     = "none"
GRHydro::rho_abs_min               = 1.e-7
GRHydro::initial_atmosphere_factor = 0.999

GRHydro::ppm_detect = "no"
GRHydro::ppm_epsilon = 0.0
GRHydro::ppm_omega1 = 0.52
GRHydro::ppm_omega2 = 0.0
GRHydro::ppm_epsilon_shock = 0.1
GRHydro::ppm_eta1 = 5.0
GRHydro::ppm_k0 = 0.2

ADMBase::initial_data  = "tov"
ADMBase::initial_lapse = "tov"
ADMBase::initial_shift = "tov"

tovsolver::TOV_Rho_Central[0] = 1.28e-3
tovsolver::TOV_Gamma       = 2.0
tovsolver::TOV_K           = 100.0
tovsolver::TOV_Combine_Method = "maximum"

eos_omni::poly_gamma                    = 2.0
eos_omni::poly_k                        = 100.0

IOBasic::outInfo_every 			= 	1
IOBasic::outInfo_vars 			= 	"HydroBase::rho"

IO::out_dir = $parfile
IO::out_fileinfo="none"

IOBasic::outScalar_every = 1
IOBasic::outScalar_vars  = "hydrobase::w_lorentz hydrobase::rho hydrobase::press hydrobase::eps HydroBase::vel GRHydro::dens GRHydro::tau GRHydro::scon admbase::lapse admbase::metric admbase::curv admconstraints::ham admconstraints::momentum"

IOASCII::out1D_every     = 1
IOASCII::out1D_vars      = "hydrobase::w_lorentz hydrobase::rho hydrobase::press hydrobase::eps HydroBase::vel GRHydro::dens GRHydro::tau GRHydro::scon admconstraints::ham admconstraints::momentum"
IOASCII::out_format      = ".10e"


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/alp_maximum.xg <==
"alp v time
0.0000000000000	0.9475253127427
0.3515742187500	0.9475232467871
0.7031484375000	0.9475211293711
1.0547226562500	0.9475188585690
1.4062968750000	0.9475163203633
1.7578710937500	0.9475134248571
2.1094453125000	0.9475101195950
2.4610195312500	0.9475063889623


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/alp_minimum.xg <==
"alp v time
0.0000000000000	0.6698612280496
0.3515742187500	0.6698524503579
0.7031484375000	0.6698278375179
1.0547226562500	0.6697903773540
1.4062968750000	0.6697428132119
1.7578710937500	0.6696874154820
2.1094453125000	0.6696258686670
2.4610195312500	0.6695591644643


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/alp_norm1.xg <==
"alp v time
0.0000000000000	0.9005424762216
0.3515742187500	0.9005414502788
0.7031484375000	0.9005406064597
1.0547226562500	0.9005398163534
1.4062968750000	0.9005389686333
1.7578710937500	0.9005379827241
2.1094453125000	0.9005368093115
2.4610195312500	0.9005354237530


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/alp_norm2.xg <==
"alp v time
0.0000000000000	0.9013715518013
0.3515742187500	0.9013705033907
0.7031484375000	0.9013696409540
1.0547226562500	0.9013688336568
1.4062968750000	0.9013679679913
1.7578710937500	0.9013669617903
2.1094453125000	0.9013657648010
2.4610195312500	0.9013643519881


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/dens_minimum.xg <==
"dens v time
0.0000000000000	0.0000001172955
0.3515742187500	0.0000001172958
0.7031484375000	0.0000001172960
1.0547226562500	0.0000001172962
1.4062968750000	0.0000001172963
1.7578710937500	0.0000001172963
2.1094453125000	0.0000001172963
2.4610195312500	0.0000001172963


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/dens_norm1.xg <==
"dens v time
0.0000000000000	0.0000509785489
0.3515742187500	0.0000509785506
0.7031484375000	0.0000509785546
1.0547226562500	0.0000509785611
1.4062968750000	0.0000509785706
1.7578710937500	0.0000509785833
2.1094453125000	0.0000509785999
2.4610195312500	0.0000509786197


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/dens_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118667e-07
-1.4062468750e+01		1.3384391219e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981106180e-07
-1.1249875000e+01		1.4365191094e-07
-1.0312343750e+01		1.4830410281e-07
-9.3748125000e+00		1.5405186023e-07
-8.4372812500e+00		1.6132793503e-07
-7.4997500000e+00		1.2386636971e-04
-6.5622187500e+00		3.7172156546e-04
-5.6246875000e+00		7.1289093645e-04
-4.6871562500e+00		1.1658601330e-03
-3.7496250000e+00		1.7343421185e-03
-2.8120937500e+00		2.3861905287e-03
-1.8745625000e+00		3.0311062063e-03
-9.3703125000e-01		3.5218078087e-03
5.0000000000e-04		3.7072030825e-03
9.3803125000e-01		3.5214246401e-03
1.8755625000e+00		3.0304710121e-03
2.8130937500e+00		2.3854770107e-03
3.7506250000e+00		1.7336810988e-03
4.6881562500e+00		1.1653138020e-03
5.6256875000e+00		7.1247004943e-04
6.5632187500e+00		3.7141126902e-04
7.5007500000e+00		1.2364422229e-04
8.4382812500e+00		1.6131914635e-07
9.3758125000e+00		1.5404500995e-07
1.0313343750e+01		1.4829861798e-07
1.1250875000e+01		1.4364742294e-07
1.2188406250e+01		1.3980732310e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384120424e-07
1.5001000000e+01		1.3147884171e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148552791e-07
-1.4062468750e+01		1.3384629902e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981096893e-07
-1.1249875000e+01		1.4365177820e-07
-1.0312343750e+01		1.4830390535e-07
-9.3748125000e+00		1.5438862479e-07
-8.4372812500e+00		4.2356064276e-07
-7.4997500000e+00		1.2347224788e-04
-6.5622187500e+00		3.7140395131e-04
-5.6246875000e+00		7.1228617433e-04
-4.6871562500e+00		1.1648487254e-03
-3.7496250000e+00		1.7327619442e-03
-2.8120937500e+00		2.3838980865e-03
-1.8745625000e+00		3.0280818576e-03
-9.3703125000e-01		3.5191049928e-03
5.0000000000e-04		3.7014083481e-03
9.3803125000e-01		3.5187259628e-03
1.8755625000e+00		3.0274475545e-03
2.8130937500e+00		2.3831853850e-03
3.7506250000e+00		1.7321016146e-03
4.6881562500e+00		1.1643029135e-03
5.6256875000e+00		7.1186564307e-04
6.5632187500e+00		3.7109392127e-04
7.5007500000e+00		1.2325126775e-04
8.4382812500e+00		4.2253254445e-07
9.3758125000e+00		1.5438018401e-07
1.0313343750e+01		1.4829842061e-07
1.1250875000e+01		1.4364729026e-07
1.2188406250e+01		1.3980723027e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384359024e-07
1.5001000000e+01		1.3148318149e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3148883674e-07
-1.4062468750e+01		1.3384729326e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981068740e-07
-1.1249875000e+01		1.4369322411e-07
-1.0312343750e+01		1.4830331435e-07
-9.3748125000e+00		1.5511311136e-07
-8.4372812500e+00		6.8293770842e-07
-7.4997500000e+00		1.2309087755e-04
-6.5622187500e+00		3.7110054068e-04
-5.6246875000e+00		7.1167684613e-04
-4.6871562500e+00		1.1638331260e-03
-3.7496250000e+00		1.7311617960e-03
-2.8120937500e+00		2.3815623203e-03
-1.8745625000e+00		3.0250251480e-03
-9.3703125000e-01		3.5162913465e-03
5.0000000000e-04		3.6955199745e-03
9.3803125000e-01		3.5159162495e-03
1.8755625000e+00		3.0243919980e-03
2.8130937500e+00		2.3808504914e-03
3.7506250000e+00		1.7305021752e-03
4.6881562500e+00		1.1632878436e-03
5.6256875000e+00		7.1125666610e-04
6.5632187500e+00		3.7079082701e-04
7.5007500000e+00		1.2287101370e-04
8.4382812500e+00		6.8089562419e-07
9.3758125000e+00		1.5510128632e-07
1.0313343750e+01		1.4829782987e-07
1.1250875000e+01		1.4368872850e-07
1.2188406250e+01		1.3980694884e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384458411e-07
1.5001000000e+01		1.3148648920e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149082771e-07
-1.4062468750e+01		1.3384735235e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3981020269e-07
-1.1249875000e+01		1.4372315818e-07
-1.0312343750e+01		1.4830233803e-07
-9.3748125000e+00		1.5611009432e-07
-8.4372812500e+00		9.3943408382e-07
-7.4997500000e+00		1.2272258097e-04
-6.5622187500e+00		3.7081290013e-04
-5.6246875000e+00		7.1106732805e-04
-4.6871562500e+00		1.1628230742e-03
-3.7496250000e+00		1.7295594704e-03
-2.8120937500e+00		2.3792180206e-03
-1.8745625000e+00		3.0219699038e-03
-9.3703125000e-01		3.5134101064e-03
5.0000000000e-04		3.6896242202e-03
9.3803125000e-01		3.5130387069e-03
1.8755625000e+00		3.0213381182e-03
2.8130937500e+00		2.3785071303e-03
3.7506250000e+00		1.7289005649e-03
4.6881562500e+00		1.1622783239e-03
5.6256875000e+00		7.1064749297e-04
6.5632187500e+00		3.7050354756e-04
7.5007500000e+00		1.2250378166e-04
8.4382812500e+00		9.3638363617e-07
9.3758125000e+00		1.5609371098e-07
1.0313343750e+01		1.4829685395e-07
1.1250875000e+01		1.4371865513e-07
1.2188406250e+01		1.3980646430e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384464315e-07
1.5001000000e+01		1.3148847947e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149160247e-07
-1.4062468750e+01		1.3384735235e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980949084e-07
-1.1249875000e+01		1.4377281244e-07
-1.0312343750e+01		1.4830099935e-07
-9.3748125000e+00		1.5733915897e-07
-8.4372812500e+00		1.1928330102e-06
-7.4997500000e+00		1.2236781149e-04
-6.5622187500e+00		3.7054009461e-04
-5.6246875000e+00		7.1045137387e-04
-4.6871562500e+00		1.1618061841e-03
-3.7496250000e+00		1.7279389271e-03
-2.8120937500e+00		2.3768579744e-03
-1.8745625000e+00		3.0189087279e-03
-9.3703125000e-01		3.5104779189e-03
5.0000000000e-04		3.6837575374e-03
9.3803125000e-01		3.5101082491e-03
1.8755625000e+00		3.0182785890e-03
2.8130937500e+00		2.3761479850e-03
3.7506250000e+00		1.7272807522e-03
4.6881562500e+00		1.1612619742e-03
5.6256875000e+00		7.1003188623e-04
6.5632187500e+00		3.7023114902e-04
7.5007500000e+00		1.2215002409e-04
8.4382812500e+00		1.1887811830e-06
9.3758125000e+00		1.5731688789e-07
1.0313343750e+01		1.4829551572e-07
1.1250875000e+01		1.4376829705e-07
1.2188406250e+01		1.3980575270e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384464315e-07
1.5001000000e+01		1.3148925392e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149160247e-07
-1.4062468750e+01		1.3384735235e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980852078e-07
-1.1249875000e+01		1.4384238647e-07
-1.0312343750e+01		1.4829933973e-07
-9.3748125000e+00		1.5876730643e-07
-8.4372812500e+00		1.4429044409e-06
-7.4997500000e+00		1.2202702473e-04
-6.5622187500e+00		3.7028009261e-04
-5.6246875000e+00		7.0983154047e-04
-4.6871562500e+00		1.1607911292e-03
-3.7496250000e+00		1.7263107171e-03
-2.8120937500e+00		2.3745006181e-03
-1.8745625000e+00		3.0158302869e-03
-9.3703125000e-01		3.5074891660e-03
5.0000000000e-04		3.6778821442e-03
9.3803125000e-01		3.5071212038e-03
1.8755625000e+00		3.0152021705e-03
2.8130937500e+00		2.3737913673e-03
3.7506250000e+00		1.7256533433e-03
4.6881562500e+00		1.1602474617e-03
5.6256875000e+00		7.0941239761e-04
6.5632187500e+00		3.6997159221e-04
7.5007500000e+00		1.2181019705e-04
8.4382812500e+00		1.4378592811e-06
9.3758125000e+00		1.5873789510e-07
1.0313343750e+01		1.4829385642e-07
1.1250875000e+01		1.4383785391e-07
1.2188406250e+01		1.3980478297e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384464315e-07
1.5001000000e+01		1.3148925392e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149160247e-07
-1.4062468750e+01		1.3384735235e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980726017e-07
-1.1249875000e+01		1.4393093199e-07
-1.0312343750e+01		1.4829741667e-07
-9.3748125000e+00		1.6036555206e-07
-8.4372812500e+00		1.6894224752e-06
-7.4997500000e+00		1.2169927448e-04
-6.5622187500e+00		3.7003745069e-04
-5.6246875000e+00		7.0921364589e-04
-4.6871562500e+00		1.1597900214e-03
-3.7496250000e+00		1.7247022986e-03
-2.8120937500e+00		2.3722590431e-03
-1.8745625000e+00		3.0128757747e-03
-9.3703125000e-01		3.5045918766e-03
5.0000000000e-04		3.6722388663e-03
9.3803125000e-01		3.5042309151e-03
1.8755625000e+00		3.0122483886e-03
2.8130937500e+00		2.3715503217e-03
3.7506250000e+00		1.7240457435e-03
4.6881562500e+00		1.1592468984e-03
5.6256875000e+00		7.0879484195e-04
6.5632187500e+00		3.6972954009e-04
7.5007500000e+00		1.2148335612e-04
8.4382812500e+00		1.6833929944e-06
9.3758125000e+00		1.6032782066e-07
1.0313343750e+01		1.4829193335e-07
1.1250875000e+01		1.4392637758e-07
1.2188406250e+01		1.3980352279e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384464315e-07
1.5001000000e+01		1.3148925392e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149160247e-07
-1.4062468750e+01		1.3384735235e-07
-1.3124937500e+01		1.3658740323e-07
-1.2187406250e+01		1.3980568253e-07
-1.1249875000e+01		1.4403888718e-07
-1.0312343750e+01		1.4829529601e-07
-9.3748125000e+00		1.6213628813e-07
-8.4372812500e+00		1.9321388914e-06
-7.4997500000e+00		1.2138511744e-04
-6.5622187500e+00		3.6982520859e-04
-5.6246875000e+00		7.0860502159e-04
-4.6871562500e+00		1.1588592820e-03
-3.7496250000e+00		1.7232209029e-03
-2.8120937500e+00		2.3702048677e-03
-1.8745625000e+00		3.0101508084e-03
-9.3703125000e-01		3.5018225314e-03
5.0000000000e-04		3.6670517113e-03
9.3803125000e-01		3.5014606637e-03
1.8755625000e+00		3.0095251471e-03
2.8130937500e+00		2.3694967439e-03
3.7506250000e+00		1.7225650196e-03
4.6881562500e+00		1.1583166079e-03
5.6256875000e+00		7.0818652070e-04
6.5632187500e+00		3.6951794557e-04
7.5007500000e+00		1.2117005603e-04
8.4382812500e+00		1.9251337947e-06
9.3758125000e+00		1.6209031093e-07
1.0313343750e+01		1.4828981214e-07
1.1250875000e+01		1.4403430619e-07
1.2188406250e+01		1.3980194568e-07
1.3125937500e+01		1.3658424161e-07
1.4063468750e+01		1.3384464315e-07
1.5001000000e+01		1.3148925392e-07


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/eps_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000000000e-05
-2.2733058596e+01		1.0000000000e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		7.2219006219e-05
-6.4945410093e+00		2.1373637815e-02
-4.8706892506e+00		5.0455351209e-02
-3.2468374920e+00		8.4649304100e-02
-1.6229857333e+00		1.1520020591e-01
8.6602540378e-04		1.2799999584e-01
1.6247177841e+00		1.1517452780e-01
3.2485695428e+00		8.4612544773e-02
4.8724213015e+00		5.0420704352e-02
6.4962730601e+00		2.1346660210e-02
8.1201248188e+00		5.3713844673e-05
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000000000e-05
2.4358642406e+01		1.0000000000e-05
2.5982494164e+01		1.0000000000e-05


"Time = 3.5157421875e-01
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000000000e-05
-2.2733058596e+01		1.0000000958e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		1.1950954825e-04
-6.4945410093e+00		2.1373294371e-02
-4.8706892506e+00		5.0455182021e-02
-3.2468374920e+00		8.4650452028e-02
-1.6229857333e+00		1.1529068608e-01
8.6602540378e-04		1.2780104065e-01
1.6247177841e+00		1.1526534663e-01
3.2485695428e+00		8.4613702030e-02
4.8724213015e+00		5.0420535786e-02
6.4962730601e+00		2.1346316399e-02
8.1201248188e+00		1.0133731680e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000000958e-05
2.4358642406e+01		1.0000000000e-05
2.5982494164e+01		1.0000000000e-05


"Time = 7.0314843750e-01
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000000000e-05
-2.2733058596e+01		1.0000004378e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		1.6523451922e-04
-6.4945410093e+00		2.1372249045e-02
-4.8706892506e+00		5.0454777129e-02
-3.2468374920e+00		8.4653595937e-02
-1.6229857333e+00		1.1537885361e-01
8.6602540378e-04		1.2760086936e-01
1.6247177841e+00		1.1535383420e-01
3.2485695428e+00		8.4616872770e-02
4.8724213015e+00		5.0420133240e-02
6.4962730601e+00		2.1345271330e-02
8.1201248188e+00		1.4743070493e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000004377e-05
2.4358642406e+01		1.0000000000e-05
2.5982494164e+01		1.0000000000e-05


"Time = 1.0547226562e+00
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000000000e-05
-2.2733058596e+01		1.0000011358e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		2.0933100607e-04
-6.4945410093e+00		2.1370470369e-02
-4.8706892506e+00		5.0454342651e-02
-3.2468374920e+00		8.4658154505e-02
-1.6229857333e+00		1.1546392457e-01
8.6602540378e-04		1.2740207005e-01
1.6247177841e+00		1.1543920524e-01
3.2485695428e+00		8.4621473439e-02
4.8724213015e+00		5.0419703735e-02
6.4962730601e+00		2.1343494732e-02
8.1201248188e+00		1.9193264531e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000011356e-05
2.4358642406e+01		1.0000000000e-05
2.5982494164e+01		1.0000000000e-05


"Time = 1.4062968750e+00
-2.5980762114e+01		1.0000000000e-05
-2.4356910355e+01		1.0000005363e-05
-2.2733058596e+01		1.0000022512e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		2.5125851376e-04
-6.4945410093e+00		2.1367899181e-02
-4.8706892506e+00		5.0454112913e-02
-3.2468374920e+00		8.4663501910e-02
-1.6229857333e+00		1.1554622966e-01
8.6602540378e-04		1.2720554481e-01
1.6247177841e+00		1.1552162430e-01
3.2485695428e+00		8.4626885079e-02
4.8724213015e+00		5.0419477149e-02
6.4962730601e+00		2.1340928405e-02
8.1201248188e+00		2.3466955683e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000022509e-05
2.4358642406e+01		1.0000005363e-05
2.5982494164e+01		1.0000000000e-05


"Time = 1.7578710937e+00
-2.5980762114e+01		1.0000000808e-05
-2.4356910355e+01		1.0000018189e-05
-2.2733058596e+01		1.0000038092e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0001827378e-05
-1.6237651561e+01		1.0000000000e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		2.9078677352e-04
-6.4945410093e+00		2.1364412227e-02
-4.8706892506e+00		5.0454704425e-02
-3.2468374920e+00		8.4668858004e-02
-1.6229857333e+00		1.1562645425e-01
8.6602540378e-04		1.2700969472e-01
1.6247177841e+00		1.1560196290e-01
3.2485695428e+00		8.4632335219e-02
4.8724213015e+00		5.0420061998e-02
6.4962730601e+00		2.1337452018e-02
8.1201248188e+00		2.7501733533e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0000000000e-05
1.7863235371e+01		1.0001827083e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000038087e-05
2.4358642406e+01		1.0000018187e-05
2.5982494164e+01		1.0000000809e-05


"Time = 2.1094453125e+00
-2.5980762114e+01		1.0000009911e-05
-2.4356910355e+01		1.0000038218e-05
-2.2733058596e+01		1.0000058126e-05
-2.1109206837e+01		1.0000000417e-05
-1.9485355079e+01		1.0000000000e-05
-1.7861503320e+01		1.0000000000e-05
-1.6237651561e+01		1.0002136504e-05
-1.4613799803e+01		1.0000000000e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		3.2803322460e-04
-6.4945410093e+00		2.1359794550e-02
-4.8706892506e+00		5.0456658295e-02
-3.2468374920e+00		8.4674109834e-02
-1.6229857333e+00		1.1569791356e-01
8.6602540378e-04		1.2682261856e-01
1.6247177841e+00		1.1567394045e-01
3.2485695428e+00		8.4637580916e-02
4.8724213015e+00		5.0422009339e-02
6.4962730601e+00		2.1332853225e-02
8.1201248188e+00		3.1290993747e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0000000000e-05
1.6239383612e+01		1.0002136134e-05
1.7863235371e+01		1.0000000000e-05
1.9487087130e+01		1.0000000000e-05
2.1110938888e+01		1.0000000420e-05
2.2734790647e+01		1.0000058118e-05
2.4358642406e+01		1.0000038213e-05
2.5982494164e+01		1.0000009912e-05


"Time = 2.4610195312e+00
-2.5980762114e+01		1.0000027158e-05
-2.4356910355e+01		1.0000064846e-05
-2.2733058596e+01		1.0000082543e-05
-2.1109206837e+01		1.0000000000e-05
-1.9485355079e+01		1.0006328639e-05
-1.7861503320e+01		1.0001838899e-05
-1.6237651561e+01		1.0006305814e-05
-1.4613799803e+01		1.0002527368e-05
-1.2989948044e+01		1.0000000000e-05
-1.1366096285e+01		1.0000000000e-05
-9.7422445267e+00		1.0000000000e-05
-8.1183927680e+00		3.6365114612e-04
-6.4945410093e+00		2.1354161075e-02
-4.8706892506e+00		5.0459435245e-02
-3.2468374920e+00		8.4680854869e-02
-1.6229857333e+00		1.1575801458e-01
8.6602540378e-04		1.2665192548e-01
1.6247177841e+00		1.1573391816e-01
3.2485695428e+00		8.4644404508e-02
4.8724213015e+00		5.0424776026e-02
6.4962730601e+00		2.1327240751e-02
8.1201248188e+00		3.4878705972e-04
9.7439765775e+00		1.0000000000e-05
1.1367828336e+01		1.0000000000e-05
1.2991680095e+01		1.0000000000e-05
1.4615531854e+01		1.0002526896e-05
1.6239383612e+01		1.0006304730e-05
1.7863235371e+01		1.0001838603e-05
1.9487087130e+01		1.0006327671e-05
2.1110938888e+01		1.0000000000e-05
2.2734790647e+01		1.0000082530e-05
2.4358642406e+01		1.0000064837e-05
2.5982494164e+01		1.0000027157e-05


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/eps_maximum.xg <==
"eps v time
0.0000000000000	0.1279999958351
0.3515742187500	0.1278010406516
0.7031484375000	0.1276008693574
1.0547226562500	0.1274020700462
1.4062968750000	0.1272055448061
1.7578710937500	0.1270096947245
2.1094453125000	0.1268226185607
2.4610195312500	0.1266519254818


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/eps_minimum.xg <==
"eps v time
0.0000000000000	0.0000100000000
0.3515742187500	0.0000100000000
0.7031484375000	0.0000100000000
1.0547226562500	0.0000100000000
1.4062968750000	0.0000100000000
1.7578710937500	0.0000100000000
2.1094453125000	0.0000100000000
2.4610195312500	0.0000100000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/eps_norm1.xg <==
"eps v time
0.0000000000000	0.0023465361261
0.3515742187500	0.0023465648794
0.7031484375000	0.0023466048435
1.0547226562500	0.0023466557686
1.4062968750000	0.0023467172893
1.7578710937500	0.0023467889549
2.1094453125000	0.0023468700680
2.4610195312500	0.0023469601133


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/eps_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000000000e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0000000000e-05
-8.4372812500e+00		1.0000000000e-05
-7.4997500000e+00		7.2529424086e-03
-6.5622187500e+00		2.0326313159e-02
-5.6246875000e+00		3.6049890672e-02
-4.6871562500e+00		5.4161822971e-02
-3.7496250000e+00		7.3893919065e-02
-2.8120937500e+00		9.3724408138e-02
-1.8745625000e+00		1.1126260974e-01
-9.3703125000e-01		1.2355413765e-01
5.0000000000e-04		1.2799999584e-01
9.3803125000e-01		1.2354484331e-01
1.8755625000e+00		1.1124616148e-01
2.8130937500e+00		9.3703980883e-02
3.7506250000e+00		7.3872471271e-02
4.6881562500e+00		5.4141445771e-02
5.6256875000e+00		3.6031764555e-02
6.5632187500e+00		2.0310942344e-02
7.5007500000e+00		7.2404201366e-03
8.4382812500e+00		1.0000000000e-05
9.3758125000e+00		1.0000000000e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000000000e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000007623e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0021792814e-05
-8.4372812500e+00		2.6251195941e-05
-7.4997500000e+00		7.2298671641e-03
-6.5622187500e+00		2.0308959754e-02
-5.6246875000e+00		3.6019340211e-02
-4.6871562500e+00		5.4114907367e-02
-3.7496250000e+00		7.3826761187e-02
-2.8120937500e+00		9.3634734253e-02
-1.8745625000e+00		1.1115227770e-01
-9.3703125000e-01		1.2346033781e-01
5.0000000000e-04		1.2780104065e-01
9.3803125000e-01		1.2345118524e-01
1.8755625000e+00		1.1113585493e-01
2.8130937500e+00		9.3614331488e-02
3.7506250000e+00		7.3805336528e-02
4.6881562500e+00		5.4094549882e-02
5.6256875000e+00		3.6001229380e-02
6.5632187500e+00		2.0293602129e-02
7.5007500000e+00		7.2174116758e-03
8.4382812500e+00		2.6188927887e-05
9.3758125000e+00		1.0021690545e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000007621e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000031739e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0002865642e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0068622948e-05
-8.4372812500e+00		4.2325358754e-05
-7.4997500000e+00		7.2075416282e-03
-6.5622187500e+00		2.0292407997e-02
-5.6246875000e+00		3.5988614053e-02
-4.6871562500e+00		5.4067921551e-02
-3.7496250000e+00		7.3759052047e-02
-2.8120937500e+00		9.3544029196e-02
-1.8745625000e+00		1.1104201636e-01
-9.3703125000e-01		1.2336457009e-01
5.0000000000e-04		1.2760086936e-01
9.3803125000e-01		1.2335555160e-01
1.8755625000e+00		1.1102562792e-01
2.8130937500e+00		9.3523652466e-02
3.7506250000e+00		7.3737650966e-02
4.6881562500e+00		5.4047584123e-02
5.6256875000e+00		3.5970518213e-02
6.5632187500e+00		2.0277066326e-02
7.5007500000e+00		7.1951499572e-03
8.4382812500e+00		4.2201144349e-05
9.3758125000e+00		1.0068303065e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0002865203e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000031730e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000076773e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0004854303e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0133012658e-05
-8.4372812500e+00		5.8222466964e-05
-7.4997500000e+00		7.1859822743e-03
-6.5622187500e+00		2.0276737138e-02
-5.6246875000e+00		3.5957920556e-02
-4.6871562500e+00		5.4021289697e-02
-3.7496250000e+00		7.3691491361e-02
-2.8120937500e+00		9.3453548112e-02
-1.8745625000e+00		1.1093288637e-01
-9.3703125000e-01		1.2326813030e-01
5.0000000000e-04		1.2740207005e-01
9.3803125000e-01		1.2325923747e-01
1.8755625000e+00		1.1091653949e-01
2.8130937500e+00		9.3433199534e-02
3.7506250000e+00		7.3670113892e-02
4.6881562500e+00		5.4000972383e-02
5.6256875000e+00		3.5939839356e-02
6.5632187500e+00		2.0261413906e-02
7.5007500000e+00		7.1736514422e-03
8.4382812500e+00		5.8036637055e-05
9.3758125000e+00		1.0132399713e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0004853438e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000076751e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000047590e-05
-1.3124937500e+01		1.0000144334e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0008140828e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0212337351e-05
-8.4372812500e+00		7.3929139592e-05
-7.4997500000e+00		7.1652142550e-03
-6.5622187500e+00		2.0261888614e-02
-5.6246875000e+00		3.5926933114e-02
-4.6871562500e+00		5.3974415464e-02
-3.7496250000e+00		7.3623350832e-02
-2.8120937500e+00		9.3362914642e-02
-1.8745625000e+00		1.1082445446e-01
-9.3703125000e-01		1.2317136630e-01
5.0000000000e-04		1.2720554481e-01
9.3803125000e-01		1.2316253012e-01
1.8755625000e+00		1.1080815906e-01
2.8130937500e+00		9.3342592317e-02
3.7506250000e+00		7.3601997359e-02
4.6881562500e+00		5.3954118544e-02
5.6256875000e+00		3.5908866621e-02
6.5632187500e+00		2.0246586365e-02
7.5007500000e+00		7.1529412576e-03
8.4382812500e+00		7.3682108337e-05
9.3758125000e+00		1.0211345682e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0008139263e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000144292e-05
1.4063468750e+01		1.0000047578e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000018126e-05
-1.4062468750e+01		1.0000136206e-05
-1.3124937500e+01		1.0000234419e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0012740544e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0304453235e-05
-8.4372812500e+00		8.9431035889e-05
-7.4997500000e+00		7.1452644622e-03
-6.5622187500e+00		2.0247743307e-02
-5.6246875000e+00		3.5895772968e-02
-4.6871562500e+00		5.3927689896e-02
-3.7496250000e+00		7.3555052402e-02
-2.8120937500e+00		9.3272785718e-02
-1.8745625000e+00		1.1071617307e-01
-9.3703125000e-01		1.2307384512e-01
5.0000000000e-04		1.2700969472e-01
9.3803125000e-01		1.2306506487e-01
1.8755625000e+00		1.1069994270e-01
2.8130937500e+00		9.3252482978e-02
3.7506250000e+00		7.3533725730e-02
4.6881562500e+00		5.3907413406e-02
5.6256875000e+00		3.5877721003e-02
6.5632187500e+00		2.0232464156e-02
7.5007500000e+00		7.1330463327e-03
8.4382812500e+00		8.9123281895e-05
9.3758125000e+00		1.0303002071e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0012738009e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000234352e-05
1.4063468750e+01		1.0000136171e-05
1.5001000000e+01		1.0000018125e-05


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000097285e-05
-1.4062468750e+01		1.0000257661e-05
-1.3124937500e+01		1.0000346237e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0018589491e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0407478170e-05
-8.4372812500e+00		1.0471399550e-04
-7.4997500000e+00		7.1260792013e-03
-6.5622187500e+00		2.0234542208e-02
-5.6246875000e+00		3.5864728663e-02
-4.6871562500e+00		5.3881673162e-02
-3.7496250000e+00		7.3487757060e-02
-2.8120937500e+00		9.3187566893e-02
-1.8745625000e+00		1.1061313018e-01
-9.3703125000e-01		1.2298053640e-01
5.0000000000e-04		1.2682261856e-01
9.3803125000e-01		1.2297199815e-01
1.8755625000e+00		1.1059691764e-01
2.8130937500e+00		9.3167275645e-02
3.7506250000e+00		7.3466457870e-02
4.6881562500e+00		5.3861417189e-02
5.6256875000e+00		3.5846690899e-02
6.5632187500e+00		2.0219294110e-02
7.5007500000e+00		7.1139130659e-03
8.4382812500e+00		1.0434605559e-04
9.3758125000e+00		1.0405491346e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0018585726e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000346137e-05
1.4063468750e+01		1.0000257593e-05
1.5001000000e+01		1.0000097267e-05


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000222922e-05
-1.4062468750e+01		1.0000405109e-05
-1.3124937500e+01		1.0000478702e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0025720872e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0521570819e-05
-8.4372812500e+00		1.1976236074e-04
-7.4997500000e+00		7.1076934958e-03
-6.5622187500e+00		2.0222990506e-02
-5.6246875000e+00		3.5834166227e-02
-4.6871562500e+00		5.3838991168e-02
-3.7496250000e+00		7.3426040941e-02
-2.8120937500e+00		9.3110066602e-02
-1.8745625000e+00		1.1051914686e-01
-9.3703125000e-01		1.2289252169e-01
5.0000000000e-04		1.2665192548e-01
9.3803125000e-01		1.2288394862e-01
1.8755625000e+00		1.1050298925e-01
2.8130937500e+00		9.3089789929e-02
3.7506250000e+00		7.3404763329e-02
4.6881562500e+00		5.3818751493e-02
5.6256875000e+00		3.5816140835e-02
6.5632187500e+00		2.0207776723e-02
7.5007500000e+00		7.0955763397e-03
8.4382812500e+00		1.1933475155e-04
9.3758125000e+00		1.0519053667e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0025715620e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000478564e-05
1.4063468750e+01		1.0000405003e-05
1.5001000000e+01		1.0000222874e-05


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/eps_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000000000e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0000000000e-05
-8.4372812500e+00		1.0000000000e-05
-7.4997500000e+00		7.2529424086e-03
-6.5622187500e+00		2.0326313159e-02
-5.6246875000e+00		3.6049890672e-02
-4.6871562500e+00		5.4161822971e-02
-3.7496250000e+00		7.3893919065e-02
-2.8120937500e+00		9.3724408138e-02
-1.8745625000e+00		1.1126260974e-01
-9.3703125000e-01		1.2355413765e-01
5.0000000000e-04		1.2799999584e-01
9.3803125000e-01		1.2354484331e-01
1.8755625000e+00		1.1124616148e-01
2.8130937500e+00		9.3703980883e-02
3.7506250000e+00		7.3872471271e-02
4.6881562500e+00		5.4141445771e-02
5.6256875000e+00		3.6031764555e-02
6.5632187500e+00		2.0310942344e-02
7.5007500000e+00		7.2404201366e-03
8.4382812500e+00		1.0000000000e-05
9.3758125000e+00		1.0000000000e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000000000e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000007623e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0000000000e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0021792814e-05
-8.4372812500e+00		2.6251195941e-05
-7.4997500000e+00		7.2298671641e-03
-6.5622187500e+00		2.0308959754e-02
-5.6246875000e+00		3.6019340211e-02
-4.6871562500e+00		5.4114907367e-02
-3.7496250000e+00		7.3826761187e-02
-2.8120937500e+00		9.3634734253e-02
-1.8745625000e+00		1.1115227770e-01
-9.3703125000e-01		1.2346033781e-01
5.0000000000e-04		1.2780104065e-01
9.3803125000e-01		1.2345118524e-01
1.8755625000e+00		1.1113585493e-01
2.8130937500e+00		9.3614331488e-02
3.7506250000e+00		7.3805336528e-02
4.6881562500e+00		5.4094549882e-02
5.6256875000e+00		3.6001229380e-02
6.5632187500e+00		2.0293602129e-02
7.5007500000e+00		7.2174116758e-03
8.4382812500e+00		2.6188927887e-05
9.3758125000e+00		1.0021690545e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0000000000e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000007621e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000031739e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0002865642e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0068622948e-05
-8.4372812500e+00		4.2325358754e-05
-7.4997500000e+00		7.2075416282e-03
-6.5622187500e+00		2.0292407997e-02
-5.6246875000e+00		3.5988614053e-02
-4.6871562500e+00		5.4067921551e-02
-3.7496250000e+00		7.3759052047e-02
-2.8120937500e+00		9.3544029196e-02
-1.8745625000e+00		1.1104201636e-01
-9.3703125000e-01		1.2336457009e-01
5.0000000000e-04		1.2760086936e-01
9.3803125000e-01		1.2335555160e-01
1.8755625000e+00		1.1102562792e-01
2.8130937500e+00		9.3523652466e-02
3.7506250000e+00		7.3737650966e-02
4.6881562500e+00		5.4047584123e-02
5.6256875000e+00		3.5970518213e-02
6.5632187500e+00		2.0277066326e-02
7.5007500000e+00		7.1951499572e-03
8.4382812500e+00		4.2201144349e-05
9.3758125000e+00		1.0068303065e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0002865203e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000031730e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000000000e-05
-1.3124937500e+01		1.0000076773e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0004854303e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0133012658e-05
-8.4372812500e+00		5.8222466964e-05
-7.4997500000e+00		7.1859822743e-03
-6.5622187500e+00		2.0276737138e-02
-5.6246875000e+00		3.5957920556e-02
-4.6871562500e+00		5.4021289697e-02
-3.7496250000e+00		7.3691491361e-02
-2.8120937500e+00		9.3453548112e-02
-1.8745625000e+00		1.1093288637e-01
-9.3703125000e-01		1.2326813030e-01
5.0000000000e-04		1.2740207005e-01
9.3803125000e-01		1.2325923747e-01
1.8755625000e+00		1.1091653949e-01
2.8130937500e+00		9.3433199534e-02
3.7506250000e+00		7.3670113892e-02
4.6881562500e+00		5.4000972383e-02
5.6256875000e+00		3.5939839356e-02
6.5632187500e+00		2.0261413906e-02
7.5007500000e+00		7.1736514422e-03
8.4382812500e+00		5.8036637055e-05
9.3758125000e+00		1.0132399713e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0004853438e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000076751e-05
1.4063468750e+01		1.0000000000e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-05
-1.4062468750e+01		1.0000047590e-05
-1.3124937500e+01		1.0000144334e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0008140828e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0212337351e-05
-8.4372812500e+00		7.3929139592e-05
-7.4997500000e+00		7.1652142550e-03
-6.5622187500e+00		2.0261888614e-02
-5.6246875000e+00		3.5926933114e-02
-4.6871562500e+00		5.3974415464e-02
-3.7496250000e+00		7.3623350832e-02
-2.8120937500e+00		9.3362914642e-02
-1.8745625000e+00		1.1082445446e-01
-9.3703125000e-01		1.2317136630e-01
5.0000000000e-04		1.2720554481e-01
9.3803125000e-01		1.2316253012e-01
1.8755625000e+00		1.1080815906e-01
2.8130937500e+00		9.3342592317e-02
3.7506250000e+00		7.3601997359e-02
4.6881562500e+00		5.3954118544e-02
5.6256875000e+00		3.5908866621e-02
6.5632187500e+00		2.0246586365e-02
7.5007500000e+00		7.1529412576e-03
8.4382812500e+00		7.3682108337e-05
9.3758125000e+00		1.0211345682e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0008139263e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000144292e-05
1.4063468750e+01		1.0000047578e-05
1.5001000000e+01		1.0000000000e-05


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000018126e-05
-1.4062468750e+01		1.0000136206e-05
-1.3124937500e+01		1.0000234419e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0012740544e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0304453235e-05
-8.4372812500e+00		8.9431035889e-05
-7.4997500000e+00		7.1452644622e-03
-6.5622187500e+00		2.0247743307e-02
-5.6246875000e+00		3.5895772968e-02
-4.6871562500e+00		5.3927689896e-02
-3.7496250000e+00		7.3555052402e-02
-2.8120937500e+00		9.3272785718e-02
-1.8745625000e+00		1.1071617307e-01
-9.3703125000e-01		1.2307384512e-01
5.0000000000e-04		1.2700969472e-01
9.3803125000e-01		1.2306506487e-01
1.8755625000e+00		1.1069994270e-01
2.8130937500e+00		9.3252482978e-02
3.7506250000e+00		7.3533725730e-02
4.6881562500e+00		5.3907413406e-02
5.6256875000e+00		3.5877721003e-02
6.5632187500e+00		2.0232464156e-02
7.5007500000e+00		7.1330463327e-03
8.4382812500e+00		8.9123281895e-05
9.3758125000e+00		1.0303002071e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0012738009e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000234352e-05
1.4063468750e+01		1.0000136171e-05
1.5001000000e+01		1.0000018125e-05


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000097285e-05
-1.4062468750e+01		1.0000257661e-05
-1.3124937500e+01		1.0000346237e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0018589491e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0407478170e-05
-8.4372812500e+00		1.0471399550e-04
-7.4997500000e+00		7.1260792013e-03
-6.5622187500e+00		2.0234542208e-02
-5.6246875000e+00		3.5864728663e-02
-4.6871562500e+00		5.3881673162e-02
-3.7496250000e+00		7.3487757060e-02
-2.8120937500e+00		9.3187566893e-02
-1.8745625000e+00		1.1061313018e-01
-9.3703125000e-01		1.2298053640e-01
5.0000000000e-04		1.2682261856e-01
9.3803125000e-01		1.2297199815e-01
1.8755625000e+00		1.1059691764e-01
2.8130937500e+00		9.3167275645e-02
3.7506250000e+00		7.3466457870e-02
4.6881562500e+00		5.3861417189e-02
5.6256875000e+00		3.5846690899e-02
6.5632187500e+00		2.0219294110e-02
7.5007500000e+00		7.1139130659e-03
8.4382812500e+00		1.0434605559e-04
9.3758125000e+00		1.0405491346e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0018585726e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000346137e-05
1.4063468750e+01		1.0000257593e-05
1.5001000000e+01		1.0000097267e-05


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000222922e-05
-1.4062468750e+01		1.0000405109e-05
-1.3124937500e+01		1.0000478702e-05
-1.2187406250e+01		1.0000000000e-05
-1.1249875000e+01		1.0025720872e-05
-1.0312343750e+01		1.0000000000e-05
-9.3748125000e+00		1.0521570819e-05
-8.4372812500e+00		1.1976236074e-04
-7.4997500000e+00		7.1076934958e-03
-6.5622187500e+00		2.0222990506e-02
-5.6246875000e+00		3.5834166227e-02
-4.6871562500e+00		5.3838991168e-02
-3.7496250000e+00		7.3426040941e-02
-2.8120937500e+00		9.3110066602e-02
-1.8745625000e+00		1.1051914686e-01
-9.3703125000e-01		1.2289252169e-01
5.0000000000e-04		1.2665192548e-01
9.3803125000e-01		1.2288394862e-01
1.8755625000e+00		1.1050298925e-01
2.8130937500e+00		9.3089789929e-02
3.7506250000e+00		7.3404763329e-02
4.6881562500e+00		5.3818751493e-02
5.6256875000e+00		3.5816140835e-02
6.5632187500e+00		2.0207776723e-02
7.5007500000e+00		7.0955763397e-03
8.4382812500e+00		1.1933475155e-04
9.3758125000e+00		1.0519053667e-05
1.0313343750e+01		1.0000000000e-05
1.1250875000e+01		1.0025715620e-05
1.2188406250e+01		1.0000000000e-05
1.3125937500e+01		1.0000478564e-05
1.4063468750e+01		1.0000405003e-05
1.5001000000e+01		1.0000222874e-05


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gxx_maximum.xg <==
"gxx v time
0.0000000000000	2.0318467472317
0.3515742187500	2.0318348573170
0.7031484375000	2.0318015181063
1.0547226562500	2.0317507776612
1.4062968750000	2.0316863530276
1.7578710937500	2.0316113205387
2.1094453125000	2.0315279627780
2.4610195312500	2.0314376238180


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gxx_minimum.xg <==
"gxx v time
0.0000000000000	1.1122119022998
0.3515742187500	1.1122137023016
0.7031484375000	1.1122152252016
1.0547226562500	1.1122163019932
1.4062968750000	1.1122168374053
1.7578710937500	1.1122167773870
2.1094453125000	1.1122161024451
2.4610195312500	1.1122148237975


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gxx_norm2.xg <==
"gxx v time
0.0000000000000	1.2369502262701
0.3515742187500	1.2369514259232
0.7031484375000	1.2369522580355
1.0547226562500	1.2369526974236
1.4062968750000	1.2369527525306
1.7578710937500	1.2369524475833
2.1094453125000	1.2369518142628
2.4610195312500	1.2369508863180


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gxy_maximum.xg <==
"gxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000003878230
0.7031484375000	0.0000014858941
1.0547226562500	0.0000031560177
1.4062968750000	0.0000051661537
1.7578710937500	0.0000071945858
2.1094453125000	0.0000088368959
2.4610195312500	0.0000111446768


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gxy_norm1.xg <==
"gxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000097335
0.7031484375000	0.0000000395003
1.0547226562500	0.0000000923494
1.4062968750000	0.0000001702605
1.7578710937500	0.0000002720409
2.1094453125000	0.0000003947156
2.4610195312500	0.0000005334817


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gxy_norm2.xg <==
"gxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000277540
0.7031484375000	0.0000001066831
1.0547226562500	0.0000002319369
1.4062968750000	0.0000003969525
1.7578710937500	0.0000005925597
2.1094453125000	0.0000008086051
2.4610195312500	0.0000010420937


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gxz_minimum.xg <==
"gxz v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000003877781
0.7031484375000	-0.0000014857349
1.0547226562500	-0.0000031557507
1.4062968750000	-0.0000051659477
1.7578710937500	-0.0000071943143
2.1094453125000	-0.0000088356004
2.4610195312500	-0.0000111583120


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gxz_norm1.xg <==
"gxz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000097335
0.7031484375000	0.0000000395003
1.0547226562500	0.0000000923494
1.4062968750000	0.0000001702605
1.7578710937500	0.0000002720409
2.1094453125000	0.0000003947156
2.4610195312500	0.0000005334817


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gxz_norm2.xg <==
"gxz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000277540
0.7031484375000	0.0000001066831
1.0547226562500	0.0000002319369
1.4062968750000	0.0000003969525
1.7578710937500	0.0000005925597
2.1094453125000	0.0000008086051
2.4610195312500	0.0000010420937


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gyy_maximum.xg <==
"gyy v time
0.0000000000000	2.0318467472317
0.3515742187500	2.0318348573170
0.7031484375000	2.0318015181063
1.0547226562500	2.0317507776612
1.4062968750000	2.0316863530276
1.7578710937500	2.0316113205387
2.1094453125000	2.0315279627780
2.4610195312500	2.0314376238180


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gyy_minimum.xg <==
"gyy v time
0.0000000000000	1.1122119022998
0.3515742187500	1.1122137023016
0.7031484375000	1.1122152252016
1.0547226562500	1.1122163019932
1.4062968750000	1.1122168374053
1.7578710937500	1.1122167773870
2.1094453125000	1.1122161024451
2.4610195312500	1.1122148237975


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gyz_norm1.xg <==
"gyz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000097335
0.7031484375000	0.0000000395003
1.0547226562500	0.0000000923494
1.4062968750000	0.0000001702605
1.7578710937500	0.0000002720409
2.1094453125000	0.0000003947156
2.4610195312500	0.0000005334817


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gyz_norm2.xg <==
"gyz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000277540
0.7031484375000	0.0000001066831
1.0547226562500	0.0000002319369
1.4062968750000	0.0000003969525
1.7578710937500	0.0000005925597
2.1094453125000	0.0000008086051
2.4610195312500	0.0000010420937


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gzz_maximum.xg <==
"gzz v time
0.0000000000000	2.0318467472317
0.3515742187500	2.0318348573170
0.7031484375000	2.0318015181063
1.0547226562500	2.0317507776612
1.4062968750000	2.0316863530276
1.7578710937500	2.0316113205387
2.1094453125000	2.0315279627780
2.4610195312500	2.0314376238180


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gzz_minimum.xg <==
"gzz v time
0.0000000000000	1.1122119022998
0.3515742187500	1.1122137023016
0.7031484375000	1.1122152252016
1.0547226562500	1.1122163019932
1.4062968750000	1.1122168374053
1.7578710937500	1.1122167773870
2.1094453125000	1.1122161024451
2.4610195312500	1.1122148237975


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gzz_norm1.xg <==
"gzz v time
0.0000000000000	1.2317730312624
0.3515742187500	1.2317743002854
0.7031484375000	1.2317752046299
1.0547226562500	1.2317757165773
1.4062968750000	1.2317758436267
1.7578710937500	1.2317756098169
2.1094453125000	1.2317750469854
2.4610195312500	1.2317741890963


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/gzz_norm2.xg <==
"gzz v time
0.0000000000000	1.2369502262701
0.3515742187500	1.2369514259232
0.7031484375000	1.2369522580355
1.0547226562500	1.2369526974236
1.4062968750000	1.2369527525307
1.7578710937500	1.2369524475833
2.1094453125000	1.2369518142628
2.4610195312500	1.2369508863180


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/ham_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-3.8646695851e-06
-2.2733058596e+01		-3.4024767534e-06
-2.1109206837e+01		-2.7012002589e-06
-1.9485355079e+01		-1.6034050617e-06
-1.7861503320e+01		1.7863415974e-07
-1.6237651561e+01		3.1976861423e-06
-1.4613799803e+01		8.5802810292e-06
-1.2989948044e+01		1.8791001314e-05
-1.1366096285e+01		3.9712084944e-05
-9.7422445267e+00		8.7006696797e-05
-8.1183927680e+00		6.1589700896e-04
-6.4945410093e+00		8.0147961086e-05
-4.8706892506e+00		-6.5166739026e-05
-3.2468374920e+00		-4.5843182601e-04
-1.6229857333e+00		-1.0737542848e-03
8.6602540378e-04		-1.4208417833e-03
1.6247177841e+00		-1.0731171951e-03
3.2485695428e+00		-4.5785403487e-04
4.8724213015e+00		-6.4902393266e-05
6.4962730601e+00		8.0217824751e-05
8.1201248188e+00		6.2047116179e-04
9.7439765775e+00		8.6930516077e-05
1.1367828336e+01		3.9680047393e-05
1.2991680095e+01		1.8775952471e-05
1.4615531854e+01		8.5726177543e-06
1.6239383612e+01		3.1934980112e-06
1.7863235371e+01		1.7620509251e-07
1.9487087130e+01		-1.6048753815e-06
2.1110938888e+01		-2.7021205998e-06
2.2734790647e+01		-3.4030783059e-06
2.4358642406e+01		-3.8650709259e-06
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-5.6259943135e-06
-2.2733058596e+01		-6.4881275457e-06
-2.1109206837e+01		-2.6649278361e-06
-1.9485355079e+01		-1.6030757831e-06
-1.7861503320e+01		1.7927100388e-07
-1.6237651561e+01		3.1988761926e-06
-1.4613799803e+01		8.5829727269e-06
-1.2989948044e+01		1.8797632983e-05
-1.1366096285e+01		3.9729835558e-05
-9.7422445267e+00		8.7055668152e-05
-8.1183927680e+00		6.2616123925e-04
-6.4945410093e+00		8.1013048259e-05
-4.8706892506e+00		-6.4347792316e-05
-3.2468374920e+00		-4.5897527922e-04
-1.6229857333e+00		-1.1327390692e-03
8.6602540378e-04		-1.2969368796e-03
1.6247177841e+00		-1.1323088529e-03
3.2485695428e+00		-4.5840062760e-04
4.8724213015e+00		-6.4083556600e-05
6.4962730601e+00		8.1082902383e-05
8.1201248188e+00		6.3089284686e-04
9.7439765775e+00		8.6979336044e-05
1.1367828336e+01		3.9697818164e-05
1.2991680095e+01		1.8782540763e-05
1.4615531854e+01		8.5754213603e-06
1.6239383612e+01		3.1947819146e-06
1.7863235371e+01		1.7679234927e-07
1.9487087130e+01		-1.6045709318e-06
2.1110938888e+01		-2.6658364971e-06
2.2734790647e+01		-6.4878641969e-06
2.4358642406e+01		-5.6257723767e-06
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-7.2126866547e-06
-2.2733058596e+01		-8.9489834334e-06
-2.1109206837e+01		-2.4962084004e-06
-1.9485355079e+01		-1.6147599805e-06
-1.7861503320e+01		1.8475989686e-07
-1.6237651561e+01		3.2024801320e-06
-1.4613799803e+01		8.5909863186e-06
-1.2989948044e+01		1.8817130196e-05
-1.1366096285e+01		3.9781626168e-05
-9.7422445267e+00		8.7290337134e-05
-8.1183927680e+00		6.7270440814e-04
-6.4945410093e+00		8.3622197357e-05
-4.8706892506e+00		-6.2016210486e-05
-3.2468374920e+00		-4.5995442953e-04
-1.6229857333e+00		-1.1982000829e-03
8.6602540378e-04		-1.1726226293e-03
1.6247177841e+00		-1.1979712158e-03
3.2485695428e+00		-4.5938550659e-04
4.8724213015e+00		-6.1752827435e-05
6.4962730601e+00		8.3689109000e-05
8.1201248188e+00		6.7806459062e-04
9.7439765775e+00		8.7211112972e-05
1.1367828336e+01		3.9749634707e-05
1.2991680095e+01		1.8801954979e-05
1.4615531854e+01		8.5836545083e-06
1.6239383612e+01		3.1985413794e-06
1.7863235371e+01		1.8222710226e-07
1.9487087130e+01		-1.6163020264e-06
2.1110938888e+01		-2.4971321160e-06
2.2734790647e+01		-8.9480292283e-06
2.4358642406e+01		-7.2120008118e-06
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-8.8054094837e-06
-2.2733058596e+01		-1.0977291442e-05
-2.1109206837e+01		-2.0329969279e-06
-1.9485355079e+01		-1.6812615037e-06
-1.7861503320e+01		2.0719841957e-07
-1.6237651561e+01		3.2097770642e-06
-1.4613799803e+01		8.6041756719e-06
-1.2989948044e+01		1.8848716927e-05
-1.1366096285e+01		3.9865128261e-05
-9.7422445267e+00		8.6462490136e-05
-8.1183927680e+00		7.1547701008e-04
-6.4945410093e+00		8.6625963387e-05
-4.8706892506e+00		-5.8433334864e-05
-3.2468374920e+00		-4.6005090161e-04
-1.6229857333e+00		-1.2733781396e-03
8.6602540378e-04		-1.0434533345e-03
1.6247177841e+00		-1.2733565201e-03
3.2485695428e+00		-4.5948340247e-04
4.8724213015e+00		-5.8172492801e-05
6.4962730601e+00		8.6684125650e-05
8.1201248188e+00		7.2164568687e-04
9.7439765775e+00		8.6373641151e-05
1.1367828336e+01		3.9833122978e-05
1.2991680095e+01		1.8833472700e-05
1.4615531854e+01		8.5970242947e-06
1.6239383612e+01		3.2059238497e-06
1.7863235371e+01		2.0467539281e-07
1.9487087130e+01		-1.6828249317e-06
2.1110938888e+01		-2.0340315166e-06
2.2734790647e+01		-1.0975771125e-05
2.4358642406e+01		-8.8043063120e-06
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.0485397006e-05
-2.2733058596e+01		-1.2715924306e-05
-2.1109206837e+01		-1.1404452518e-06
-1.9485355079e+01		-1.8356959230e-06
-1.7861503320e+01		2.5182739715e-07
-1.6237651561e+01		3.2260546077e-06
-1.4613799803e+01		8.6225145166e-06
-1.2989948044e+01		1.8891138078e-05
-1.1366096285e+01		3.9983317031e-05
-9.7422445267e+00		8.2029856235e-05
-8.1183927680e+00		7.2775817880e-04
-6.4945410093e+00		8.7196298694e-05
-4.8706892506e+00		-5.3948147685e-05
-3.2468374920e+00		-4.5788268417e-04
-1.6229857333e+00		-1.3618998916e-03
8.6602540378e-04		-9.0432334839e-04
1.6247177841e+00		-1.3620032052e-03
3.2485695428e+00		-4.5731028604e-04
4.8724213015e+00		-5.3689702348e-05
6.4962730601e+00		8.7235440443e-05
8.1201248188e+00		7.3435399206e-04
9.7439765775e+00		8.1918021448e-05
1.1367828336e+01		3.9951194898e-05
1.2991680095e+01		1.8875869152e-05
1.4615531854e+01		8.6153995342e-06
1.6239383612e+01		3.2221647307e-06
1.7863235371e+01		2.4935713221e-07
1.9487087130e+01		-1.8372162162e-06
2.1110938888e+01		-1.1417214019e-06
2.2734790647e+01		-1.2713924301e-05
2.4358642406e+01		-1.0483867104e-05
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.2275092975e-05
-2.2733058596e+01		-1.4244447640e-05
-2.1109206837e+01		2.3552608696e-07
-1.9485355079e+01		-2.0547253945e-06
-1.7861503320e+01		3.0081723365e-07
-1.6237651561e+01		3.2614177629e-06
-1.4613799803e+01		8.6470808802e-06
-1.2989948044e+01		1.8942744885e-05
-1.1366096285e+01		4.0157686988e-05
-9.7422445267e+00		7.2935500814e-05
-8.1183927680e+00		7.0763735315e-04
-6.4945410093e+00		8.3130309872e-05
-4.8706892506e+00		-4.9139999177e-05
-3.2468374920e+00		-4.5210071369e-04
-1.6229857333e+00		-1.4670981595e-03
8.6602540378e-04		-7.4920571279e-04
1.6247177841e+00		-1.4673686279e-03
3.2485695428e+00		-4.5151594226e-04
4.8724213015e+00		-4.8880402906e-05
6.4962730601e+00		8.3130213327e-05
8.1201248188e+00		7.1412699332e-04
9.7439765775e+00		7.2779220818e-05
1.1367828336e+01		4.0125276822e-05
1.2991680095e+01		1.8927488830e-05
1.4615531854e+01		8.6398477848e-06
1.6239383612e+01		3.2574129387e-06
1.7863235371e+01		2.9836919778e-07
1.9487087130e+01		-2.0561414861e-06
2.1110938888e+01		2.3387933077e-07
2.2734790647e+01		-1.4242030693e-05
2.4358642406e+01		-1.2273106099e-05
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.4154581676e-05
-2.2733058596e+01		-1.5576654276e-05
-2.1109206837e+01		2.0172572874e-06
-1.9485355079e+01		-2.2251251065e-06
-1.7861503320e+01		3.1472140132e-07
-1.6237651561e+01		3.3249809836e-06
-1.4613799803e+01		8.6816772858e-06
-1.2989948044e+01		1.9001852049e-05
-1.1366096285e+01		4.0407655778e-05
-9.7422445267e+00		6.2517760887e-05
-8.1183927680e+00		6.7162101236e-04
-6.4945410093e+00		7.5714787630e-05
-4.8706892506e+00		-4.4504991796e-05
-3.2468374920e+00		-4.4213882464e-04
-1.6229857333e+00		-1.5868094660e-03
8.6602540378e-04		-5.7922130982e-04
1.6247177841e+00		-1.5875556158e-03
3.2485695428e+00		-4.4145448076e-04
4.8724213015e+00		-4.4246869651e-05
6.4962730601e+00		7.5643259250e-05
8.1201248188e+00		6.7742062236e-04
9.7439765775e+00		6.2293579978e-05
1.1367828336e+01		4.0374916900e-05
1.2991680095e+01		1.8986611740e-05
1.4615531854e+01		8.6742432904e-06
1.6239383612e+01		3.3208627600e-06
1.7863235371e+01		3.1222888366e-07
1.9487087130e+01		-2.2264309381e-06
2.1110938888e+01		2.0151349296e-06
2.2734790647e+01		-1.5573874945e-05
2.4358642406e+01		-1.4152107726e-05
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.6065106694e-05
-2.2733058596e+01		-1.6677329063e-05
-2.1109206837e+01		3.9825371622e-06
-1.9485355079e+01		-2.1545681939e-06
-1.7861503320e+01		2.4063673604e-07
-1.6237651561e+01		3.4170680231e-06
-1.4613799803e+01		8.7326188264e-06
-1.2989948044e+01		1.9067953364e-05
-1.1366096285e+01		4.0631375923e-05
-9.7422445267e+00		5.8218308402e-05
-8.1183927680e+00		6.3808695495e-04
-6.4945410093e+00		7.0585956006e-05
-4.8706892506e+00		-3.9807825668e-05
-3.2468374920e+00		-4.2919233748e-04
-1.6229857333e+00		-1.7196850117e-03
8.6602540378e-04		-3.9698425264e-04
1.6247177841e+00		-1.7205776162e-03
3.2485695428e+00		-4.2841745603e-04
4.8724213015e+00		-3.9553060732e-05
6.4962730601e+00		7.0413379494e-05
8.1201248188e+00		6.4284936128e-04
9.7439765775e+00		5.7918658178e-05
1.1367828336e+01		4.0599080540e-05
1.2991680095e+01		1.9052686877e-05
1.4615531854e+01		8.7250006292e-06
1.6239383612e+01		3.4128871342e-06
1.7863235371e+01		2.3807856683e-07
1.9487087130e+01		-2.1558409256e-06
2.1110938888e+01		3.9798726655e-06
2.2734790647e+01		-1.6674246476e-05
2.4358642406e+01		-1.6062129561e-05
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/ham_minimum.xg <==
"ham v time
0.0000000000000	-0.0014208417833
0.3515742187500	-0.0012969368796
0.7031484375000	-0.0011982000829
1.0547226562500	-0.0012733781396
1.4062968750000	-0.0013620032052
1.7578710937500	-0.0014673686279
2.1094453125000	-0.0015875556158
2.4610195312500	-0.0017205776162


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/ham_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-3.0931812092e-05
-1.3124937500e+01		-4.1098919460e-05
-1.2187406250e+01		-5.6445568419e-05
-1.1249875000e+01		-8.0323199903e-05
-1.0312343750e+01		-1.1880169214e-04
-9.3748125000e+00		-1.8341459761e-04
-8.4372812500e+00		-1.6907188382e-05
-7.4997500000e+00		-7.7706104662e-05
-6.5622187500e+00		-1.2803895308e-04
-5.6246875000e+00		-1.6922345772e-04
-4.6871562500e+00		-2.5236219763e-04
-3.7496250000e+00		-4.0872794040e-04
-2.8120937500e+00		-6.6238921515e-04
-1.8745625000e+00		-9.9201229454e-04
-9.3703125000e-01		-1.2948317759e-03
5.0000000000e-04		-1.4208417833e-03
9.3803125000e-01		-1.2945744648e-03
1.8755625000e+00		-9.9164850690e-04
2.8130937500e+00		-6.6206374749e-04
3.7506250000e+00		-4.0851552564e-04
4.6881562500e+00		-2.5223836802e-04
5.6256875000e+00		-1.6916368300e-04
6.5632187500e+00		-1.2800811297e-04
7.5007500000e+00		-7.7415165651e-05
8.4382812500e+00		-1.8122568832e-05
9.3758125000e+00		-1.8332510831e-04
1.0313343750e+01		-1.1874949997e-04
1.1250875000e+01		-8.0291382229e-05
1.2188406250e+01		-5.6425428124e-05
1.3125937500e+01		-4.1085753715e-05
1.4063468750e+01		-3.0922960642e-05
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-2.3991140043e-05
-1.3124937500e+01		-6.4035949698e-05
-1.2187406250e+01		-5.6230101685e-05
-1.1249875000e+01		-8.0324505282e-05
-1.0312343750e+01		-1.1880266574e-04
-9.3748125000e+00		-1.8700298306e-04
-8.4372812500e+00		-2.0601166055e-05
-7.4997500000e+00		-6.6684789911e-05
-6.5622187500e+00		-1.1964236492e-04
-5.6246875000e+00		-1.5301143217e-04
-4.6871562500e+00		-2.2631645509e-04
-3.7496250000e+00		-3.6998223397e-04
-2.8120937500e+00		-6.0908571763e-04
-1.8745625000e+00		-9.2503237820e-04
-9.3703125000e-01		-1.2381956531e-03
5.0000000000e-04		-1.2969368796e-03
9.3803125000e-01		-1.2380279558e-03
1.8755625000e+00		-9.2468475055e-04
2.8130937500e+00		-6.0877616589e-04
3.7506250000e+00		-3.6978463278e-04
4.6881562500e+00		-2.2620475247e-04
5.6256875000e+00		-1.5296057900e-04
6.5632187500e+00		-1.1962140796e-04
7.5007500000e+00		-6.6412584495e-05
8.4382812500e+00		-2.1830955126e-05
9.3758125000e+00		-1.8689598882e-04
1.0313343750e+01		-1.1875048404e-04
1.1250875000e+01		-8.0292695648e-05
1.2188406250e+01		-5.6210016454e-05
1.3125937500e+01		-6.4015618872e-05
1.4063468750e+01		-2.3985568303e-05
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-3.2633980265e-05
-1.3124937500e+01		-7.6677748610e-05
-1.2187406250e+01		-5.5444469617e-05
-1.1249875000e+01		-8.0494243316e-05
-1.0312343750e+01		-1.1872079502e-04
-9.3748125000e+00		-1.9645613098e-04
-8.4372812500e+00		-1.8053869502e-05
-7.4997500000e+00		-5.6196301530e-05
-6.5622187500e+00		-1.1296511385e-04
-5.6246875000e+00		-1.3665954916e-04
-4.6871562500e+00		-1.9965904602e-04
-3.7496250000e+00		-3.2987213207e-04
-2.8120937500e+00		-5.5425001671e-04
-1.8745625000e+00		-8.5780706714e-04
-9.3703125000e-01		-1.1833607596e-03
5.0000000000e-04		-1.1726226293e-03
9.3803125000e-01		-1.1832802139e-03
1.8755625000e+00		-8.5747731042e-04
2.8130937500e+00		-5.5395680732e-04
3.7506250000e+00		-3.2968995092e-04
4.6881562500e+00		-1.9956035534e-04
5.6256875000e+00		-1.3661731708e-04
6.5632187500e+00		-1.1296313874e-04
7.5007500000e+00		-5.5911796410e-05
8.4382812500e+00		-1.9382252386e-05
9.3758125000e+00		-1.9629974112e-04
1.0313343750e+01		-1.1867015626e-04
1.1250875000e+01		-8.0461760144e-05
1.2188406250e+01		-5.5424582158e-05
1.3125937500e+01		-7.6653506112e-05
1.4063468750e+01		-3.2626225834e-05
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-4.4447177687e-05
-1.3124937500e+01		-8.4322681197e-05
-1.2187406250e+01		-5.3587069191e-05
-1.1249875000e+01		-8.1057807309e-05
-1.0312343750e+01		-1.1855089805e-04
-9.3748125000e+00		-2.0938672345e-04
-8.4372812500e+00		-1.4229623238e-05
-7.4997500000e+00		-4.3597542723e-05
-6.5622187500e+00		-1.0792307931e-04
-5.6246875000e+00		-1.1914367816e-04
-4.6871562500e+00		-1.7107916996e-04
-3.7496250000e+00		-2.8667260043e-04
-2.8120937500e+00		-4.9589479360e-04
-1.8745625000e+00		-7.8711410899e-04
-9.3703125000e-01		-1.1285579474e-03
5.0000000000e-04		-1.0434533345e-03
9.3803125000e-01		-1.1285665649e-03
1.8755625000e+00		-7.8680089972e-04
2.8130937500e+00		-4.9561971867e-04
3.7506250000e+00		-2.8650681452e-04
4.6881562500e+00		-1.7099476800e-04
5.6256875000e+00		-1.1910951079e-04
6.5632187500e+00		-1.0795207268e-04
7.5007500000e+00		-4.3274054172e-05
8.4382812500e+00		-1.5724338495e-05
9.3758125000e+00		-2.0915719721e-04
1.0313343750e+01		-1.1850449503e-04
1.1250875000e+01		-8.1023382828e-05
1.2188406250e+01		-5.3567524893e-05
1.3125937500e+01		-8.4296084026e-05
1.4063468750e+01		-4.4435996783e-05
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-5.5556795596e-05
-1.3124937500e+01		-8.9551440247e-05
-1.2187406250e+01		-5.0471664697e-05
-1.1249875000e+01		-8.2100718659e-05
-1.0312343750e+01		-1.1854362951e-04
-9.3748125000e+00		-2.2259752160e-04
-8.4372812500e+00		-1.5420594265e-05
-7.4997500000e+00		-2.5461324411e-05
-6.5622187500e+00		-1.0453579924e-04
-5.6246875000e+00		-9.9155500766e-05
-4.6871562500e+00		-1.3876697630e-04
-3.7496250000e+00		-2.3798707851e-04
-2.8120937500e+00		-4.3127857513e-04
-1.8745625000e+00		-7.0902586026e-04
-9.3703125000e-01		-1.0715528472e-03
5.0000000000e-04		-9.0432334839e-04
9.3803125000e-01		-1.0716203147e-03
1.8755625000e+00		-7.0872715800e-04
2.8130937500e+00		-4.3102207531e-04
3.7506250000e+00		-2.3783945503e-04
4.6881562500e+00		-1.3869860935e-04
5.6256875000e+00		-9.9129441352e-05
6.5632187500e+00		-1.0461003938e-04
7.5007500000e+00		-2.5080147177e-05
8.4382812500e+00		-1.7121569182e-05
9.3758125000e+00		-2.2228706538e-04
1.0313343750e+01		-1.1850304357e-04
1.1250875000e+01		-8.2063412014e-05
1.2188406250e+01		-5.0452328451e-05
1.3125937500e+01		-8.9523168545e-05
1.4063468750e+01		-5.5542307202e-05
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-6.5186947995e-05
-1.3124937500e+01		-9.3576365836e-05
-1.2187406250e+01		-4.6233450285e-05
-1.1249875000e+01		-8.3415676854e-05
-1.0312343750e+01		-1.1923206375e-04
-9.3748125000e+00		-2.3299924242e-04
-8.4372812500e+00		-2.7568884088e-05
-7.4997500000e+00		1.5488285609e-06
-6.5622187500e+00		-1.0283035182e-04
-5.6246875000e+00		-7.5819144189e-05
-4.6871562500e+00		-1.0161615199e-04
-3.7496250000e+00		-1.8234768863e-04
-2.8120937500e+00		-3.5857540751e-04
-1.8745625000e+00		-6.1993811504e-04
-9.3703125000e-01		-1.0098339738e-03
5.0000000000e-04		-7.4920571279e-04
9.3803125000e-01		-1.0099768626e-03
1.8755625000e+00		-6.1965234398e-04
2.8130937500e+00		-3.5833603416e-04
3.7506250000e+00		-1.8222191329e-04
4.6881562500e+00		-1.0156546887e-04
5.6256875000e+00		-7.5802847099e-05
6.5632187500e+00		-1.0296349009e-04
7.5007500000e+00		1.9931241647e-06
8.4382812500e+00		-2.9477955625e-05
9.3758125000e+00		-2.3262353771e-04
1.0313343750e+01		-1.1919450909e-04
1.1250875000e+01		-8.3376101148e-05
1.2188406250e+01		-4.6213784932e-05
1.3125937500e+01		-9.3546584196e-05
1.4063468750e+01		-6.5169577056e-05
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-7.3457602485e-05
-1.3124937500e+01		-9.6920067375e-05
-1.2187406250e+01		-4.1321928498e-05
-1.1249875000e+01		-8.4513286456e-05
-1.0312343750e+01		-1.2124690444e-04
-9.3748125000e+00		-2.3877405238e-04
-8.4372812500e+00		-5.4353988211e-05
-7.4997500000e+00		3.9327332173e-05
-6.5622187500e+00		-1.0279804519e-04
-5.6246875000e+00		-4.8885096033e-05
-4.6871562500e+00		-5.8978253705e-05
-3.7496250000e+00		-1.1923686091e-04
-2.8120937500e+00		-2.7875412145e-04
-1.8745625000e+00		-5.2049814110e-04
-9.3703125000e-01		-9.4464130316e-04
5.0000000000e-04		-5.7922130982e-04
9.3803125000e-01		-9.4499712297e-04
1.8755625000e+00		-5.2018378438e-04
2.8130937500e+00		-2.7853105950e-04
3.7506250000e+00		-1.1913564811e-04
4.6881562500e+00		-5.8946689873e-05
5.6256875000e+00		-4.8883801242e-05
6.5632187500e+00		-1.0300258212e-04
7.5007500000e+00		3.9821551460e-05
8.4382812500e+00		-5.6429513161e-05
9.3758125000e+00		-2.3837595505e-04
1.0313343750e+01		-1.2120335587e-04
1.1250875000e+01		-8.4474130947e-05
1.2188406250e+01		-4.1301229461e-05
1.3125937500e+01		-9.6888598488e-05
1.4063468750e+01		-7.3437731879e-05
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-8.0573408843e-05
-1.3124937500e+01		-9.9772954198e-05
-1.2187406250e+01		-3.6425984584e-05
-1.1249875000e+01		-8.4807074189e-05
-1.0312343750e+01		-1.2501387152e-04
-9.3748125000e+00		-2.4041754376e-04
-8.4372812500e+00		-9.5525035676e-05
-7.4997500000e+00		8.6669971058e-05
-6.5622187500e+00		-1.0407105040e-04
-5.6246875000e+00		-1.9068294494e-05
-4.6871562500e+00		-1.1974061335e-05
-3.7496250000e+00		-5.0929220564e-05
-2.8120937500e+00		-1.9279015097e-04
-1.8745625000e+00		-4.1203346527e-04
-9.3703125000e-01		-8.7556010283e-04
5.0000000000e-04		-3.9698425264e-04
9.3803125000e-01		-8.7598796837e-04
1.8755625000e+00		-4.1169758051e-04
2.8130937500e+00		-1.9258743986e-04
3.7506250000e+00		-5.0852692584e-05
4.6881562500e+00		-1.1960248046e-05
5.6256875000e+00		-1.9091829179e-05
6.5632187500e+00		-1.0434920063e-04
7.5007500000e+00		8.7179070732e-05
8.4382812500e+00		-9.7684150851e-05
9.3758125000e+00		-2.4006363120e-04
1.0313343750e+01		-1.2495074121e-04
1.1250875000e+01		-8.4772220466e-05
1.2188406250e+01		-3.6404031771e-05
1.3125937500e+01		-9.9739450259e-05
1.4063468750e+01		-8.0551287589e-05
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/kxx_maximum.xg <==
"kxx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000500614113
0.7031484375000	0.0000914093767
1.0547226562500	0.0001254876531
1.4062968750000	0.0001664362068
1.7578710937500	0.0002077756734
2.1094453125000	0.0002495686689
2.4610195312500	0.0002907928948


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/kxy_maximum.xg <==
"kxy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000015228133
0.7031484375000	0.0000028623734
1.0547226562500	0.0000038301345
1.4062968750000	0.0000042374081
1.7578710937500	0.0000045645949
2.1094453125000	0.0000057827042
2.4610195312500	0.0000064639721


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/kxz_norm2.xg <==
"kxz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000001009864
0.7031484375000	0.0000001930577
1.0547226562500	0.0000002727318
1.4062968750000	0.0000003383031
1.7578710937500	0.0000003911440
2.1094453125000	0.0000004493331
2.4610195312500	0.0000005547209


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/kyy_norm2.xg <==
"kyy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000028529043
0.7031484375000	0.0000054920143
1.0547226562500	0.0000079522424
1.4062968750000	0.0000102737415
1.7578710937500	0.0000123846529
2.1094453125000	0.0000142365010
2.4610195312500	0.0000158884705


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/kyz_minimum.xg <==
"kyz v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000015229503
0.7031484375000	-0.0000028625686
1.0547226562500	-0.0000038301728
1.4062968750000	-0.0000042380460
1.7578710937500	-0.0000045580284
2.1094453125000	-0.0000057765021
2.4610195312500	-0.0000064607310


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/kyz_norm1.xg <==
"kyz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000324999
0.7031484375000	0.0000000694607
1.0547226562500	0.0000001105106
1.4062968750000	0.0000001520368
1.7578710937500	0.0000001899560
2.1094453125000	0.0000002269218
2.4610195312500	0.0000002778258


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/kzz_maximum.xg <==
"kzz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000500614113
0.7031484375000	0.0000914093767
1.0547226562500	0.0001254876531
1.4062968750000	0.0001664362068
1.7578710937500	0.0002077756734
2.1094453125000	0.0002495686689
2.4610195312500	0.0002907928948


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/kzz_minimum.xg <==
"kzz v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000210194824
0.7031484375000	-0.0000387587838
1.0547226562500	-0.0000559469959
1.4062968750000	-0.0000636977523
1.7578710937500	-0.0000568746962
2.1094453125000	-0.0000513829779
2.4610195312500	-0.0000631257291


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/kzz_norm1.xg <==
"kzz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000009634018
0.7031484375000	0.0000020338300
1.0547226562500	0.0000031736466
1.4062968750000	0.0000043412427
1.7578710937500	0.0000054881844
2.1094453125000	0.0000065338923
2.4610195312500	0.0000074595357


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/kzz_norm2.xg <==
"kzz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000028529043
0.7031484375000	0.0000054920143
1.0547226562500	0.0000079522424
1.4062968750000	0.0000102737415
1.7578710937500	0.0000123846529
2.1094453125000	0.0000142365010
2.4610195312500	0.0000158884705


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/momx_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.4171765129e-08
-2.2733058596e+01		1.1284251156e-08
-2.1109206837e+01		3.7353106971e-08
-1.9485355079e+01		2.7653713600e-08
-1.7861503320e+01		4.5436303361e-08
-1.6237651561e+01		7.7757838465e-08
-1.4613799803e+01		1.4053310548e-07
-1.2989948044e+01		2.7126491473e-07
-1.1366096285e+01		5.6799436552e-07
-9.7422445267e+00		1.2733075649e-06
-8.1183927680e+00		-5.7144558145e-07
-6.4945410093e+00		-4.5412225100e-07
-4.8706892506e+00		-2.5362686685e-06
-3.2468374920e+00		-5.7093378571e-06
-1.6229857333e+00		-4.3132806854e-07
8.6602540378e-04		5.2011963332e-08
1.6247177841e+00		3.9400464634e-07
3.2485695428e+00		5.7065003671e-06
4.8724213015e+00		2.5332915087e-06
6.4962730601e+00		4.5328844225e-07
8.1201248188e+00		5.5936489188e-07
9.7439765775e+00		-1.2725419381e-06
1.1367828336e+01		-5.6752983573e-07
1.2991680095e+01		-2.7106999228e-07
1.4615531854e+01		-1.4043520968e-07
1.6239383612e+01		-7.7717056879e-08
1.7863235371e+01		-4.5415697517e-08
1.9487087130e+01		-2.7640748202e-08
2.1110938888e+01		-3.7341093865e-08
2.2734790647e+01		-1.1282771907e-08
2.4358642406e+01		1.4168691603e-08
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-3.3094575179e-08
-2.2733058596e+01		5.4600156808e-08
-2.1109206837e+01		1.0726930586e-07
-1.9485355079e+01		5.2350531597e-08
-1.7861503320e+01		9.3575391248e-08
-1.6237651561e+01		1.5551828660e-07
-1.4613799803e+01		2.8090374857e-07
-1.2989948044e+01		5.4216373422e-07
-1.1366096285e+01		1.1351323828e-06
-9.7422445267e+00		2.6000457414e-06
-8.1183927680e+00		-1.7573979488e-07
-6.4945410093e+00		-1.0345046363e-06
-4.8706892506e+00		-5.0371488036e-06
-3.2468374920e+00		-1.1506459855e-05
-1.6229857333e+00		-9.1483004679e-07
8.6602540378e-04		9.6985171289e-08
1.6247177841e+00		8.4614639582e-07
3.2485695428e+00		1.1501747599e-05
4.8724213015e+00		5.0310876934e-06
6.4962730601e+00		1.0349322489e-06
8.1201248188e+00		1.5428413182e-07
9.7439765775e+00		-2.6000978591e-06
1.1367828336e+01		-1.1341891461e-06
1.2991680095e+01		-5.4177002197e-07
1.4615531854e+01		-2.8071355575e-07
1.6239383612e+01		-1.5542819061e-07
1.7863235371e+01		-9.3524972313e-08
1.9487087130e+01		-5.2326653793e-08
2.1110938888e+01		-1.0723438662e-07
2.2734790647e+01		-5.4588334785e-08
2.4358642406e+01		3.3083520299e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-4.1323660598e-08
-2.2733058596e+01		1.4482407364e-07
-2.1109206837e+01		1.9718683394e-07
-1.9485355079e+01		7.3199831037e-08
-1.7861503320e+01		1.4629759349e-07
-1.6237651561e+01		2.3395014512e-07
-1.4613799803e+01		4.2096454383e-07
-1.2989948044e+01		8.1231291504e-07
-1.1366096285e+01		1.7003696999e-06
-9.7422445267e+00		4.6661959785e-06
-8.1183927680e+00		1.0241984258e-06
-6.4945410093e+00		-2.6085789666e-06
-4.8706892506e+00		-7.4577367416e-06
-3.2468374920e+00		-1.7390734159e-05
-1.6229857333e+00		-1.3245984264e-06
8.6602540378e-04		1.3419364308e-07
1.6247177841e+00		1.2303534558e-06
3.2485695428e+00		1.7386051686e-05
4.8724213015e+00		7.4484649813e-06
6.4962730601e+00		2.6137210629e-06
8.1201248188e+00		-1.0516681890e-06
9.7439765775e+00		-4.6690108806e-06
1.1367828336e+01		-1.6989367440e-06
1.2991680095e+01		-8.1171476719e-07
1.4615531854e+01		-4.2068525987e-07
1.6239383612e+01		-2.3380665581e-07
1.7863235371e+01		-1.4621270426e-07
1.9487087130e+01		-7.3164282210e-08
2.1110938888e+01		-1.9712212797e-07
2.2734790647e+01		-1.4478761275e-07
2.4358642406e+01		4.1306098873e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-2.3177919664e-08
-2.2733058596e+01		2.8429651392e-07
-2.1109206837e+01		2.9906350614e-07
-1.9485355079e+01		9.3039390646e-08
-1.7861503320e+01		2.0290004261e-07
-1.6237651561e+01		3.1479244739e-07
-1.4613799803e+01		5.6073651727e-07
-1.2989948044e+01		1.0813053081e-06
-1.1366096285e+01		2.2598322407e-06
-9.7422445267e+00		7.9426902637e-06
-8.1183927680e+00		2.5308585766e-06
-6.4945410093e+00		-5.9200121400e-06
-4.8706892506e+00		-9.7721240696e-06
-3.2468374920e+00		-2.3218445324e-05
-1.6229857333e+00		-1.6952698808e-06
8.6602540378e-04		1.7579955441e-07
1.6247177841e+00		1.5499653609e-06
3.2485695428e+00		2.3229658953e-05
4.8724213015e+00		9.7596418774e-06
6.4962730601e+00		5.9325987251e-06
8.1201248188e+00		-2.5659612075e-06
9.7439765775e+00		-7.9493231428e-06
1.1367828336e+01		-2.2579194488e-06
1.2991680095e+01		-1.0805001690e-06
1.4615531854e+01		-5.6036646986e-07
1.6239383612e+01		-3.1459945363e-07
1.7863235371e+01		-2.0278501322e-07
1.9487087130e+01		-9.2988883767e-08
2.1110938888e+01		-2.9896603184e-07
2.2734790647e+01		-2.8421998435e-07
2.4358642406e+01		2.3162294649e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		3.1179849267e-08
-2.2733058596e+01		4.5860840337e-07
-2.1109206837e+01		4.0901889604e-07
-1.9485355079e+01		1.1982531464e-07
-1.7861503320e+01		2.5708726725e-07
-1.6237651561e+01		4.0024830629e-07
-1.4613799803e+01		7.0070146723e-07
-1.2989948044e+01		1.3487320780e-06
-1.1366096285e+01		2.8044607734e-06
-9.7422445267e+00		1.1881064955e-05
-8.1183927680e+00		3.8525403391e-06
-6.4945410093e+00		-1.0660528146e-05
-4.8706892506e+00		-1.1983964604e-05
-3.2468374920e+00		-2.8873342250e-05
-1.6229857333e+00		-2.1467806097e-06
8.6602540378e-04		2.0883037195e-07
1.6247177841e+00		1.9579435552e-06
3.2485695428e+00		2.8901762206e-05
4.8724213015e+00		1.1968529179e-05
6.4962730601e+00		1.0679620205e-05
8.1201248188e+00		-3.8922588023e-06
9.7439765775e+00		-1.1890240677e-05
1.1367828336e+01		-2.8021037934e-06
1.2991680095e+01		-1.3477247892e-06
1.4615531854e+01		-7.0023720095e-07
1.6239383612e+01		-4.0001188062e-07
1.7863235371e+01		-2.5695074608e-07
1.9487087130e+01		-1.1975714609e-07
2.1110938888e+01		-4.0888832832e-07
2.2734790647e+01		-4.5847995578e-07
2.4358642406e+01		-3.1180988810e-08
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		1.2104369218e-07
-2.2733058596e+01		6.3861436330e-07
-2.1109206837e+01		5.2430335503e-07
-1.9485355079e+01		1.6522404660e-07
-1.7861503320e+01		3.0934991090e-07
-1.6237651561e+01		4.8898273695e-07
-1.4613799803e+01		8.4206169168e-07
-1.2989948044e+01		1.6142595367e-06
-1.1366096285e+01		3.3368949336e-06
-9.7422445267e+00		1.4880647164e-05
-8.1183927680e+00		4.7742377801e-06
-6.4945410093e+00		-1.5206649646e-05
-4.8706892506e+00		-1.4134217599e-05
-3.2468374920e+00		-3.4172335816e-05
-1.6229857333e+00		-2.4614009124e-06
8.6602540378e-04		2.1393848620e-07
1.6247177841e+00		2.2400532628e-06
3.2485695428e+00		3.4225514913e-05
4.8724213015e+00		1.4116282272e-05
6.4962730601e+00		1.5224603372e-05
8.1201248188e+00		-4.8220266338e-06
9.7439765775e+00		-1.4887407839e-05
1.1367828336e+01		-3.3340820730e-06
1.2991680095e+01		-1.6130611671e-06
1.4615531854e+01		-8.4150246363e-07
1.6239383612e+01		-4.8870380453e-07
1.7863235371e+01		-3.0919545681e-07
1.9487087130e+01		-1.6513726483e-07
2.1110938888e+01		-5.2414007725e-07
2.2734790647e+01		-6.3842996562e-07
2.4358642406e+01		-1.2101779898e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		2.3391807656e-07
-2.2733058596e+01		7.8858893353e-07
-2.1109206837e+01		6.4844746860e-07
-1.9485355079e+01		2.4083784898e-07
-1.7861503320e+01		3.4653283715e-07
-1.6237651561e+01		5.8229976131e-07
-1.4613799803e+01		9.8356123943e-07
-1.2989948044e+01		1.8776538394e-06
-1.1366096285e+01		3.9153004915e-06
-9.7422445267e+00		1.5227426904e-05
-8.1183927680e+00		5.4049098168e-06
-6.4945410093e+00		-1.7390663573e-05
-4.8706892506e+00		-1.6322044197e-05
-3.2468374920e+00		-3.8876901986e-05
-1.6229857333e+00		-2.5942238975e-06
8.6602540378e-04		2.5054853040e-07
1.6247177841e+00		2.3199187778e-06
3.2485695428e+00		3.8952607781e-05
4.8724213015e+00		1.6302188509e-05
6.4962730601e+00		1.7394321864e-05
8.1201248188e+00		-5.4636758555e-06
9.7439765775e+00		-1.5223122014e-05
1.1367828336e+01		-3.9117642898e-06
1.2991680095e+01		-1.8762749472e-06
1.4615531854e+01		-9.8291066135e-07
1.6239383612e+01		-5.8197149678e-07
1.7863235371e+01		-3.4635935523e-07
1.9487087130e+01		-2.4073033548e-07
2.1110938888e+01		-6.4824968174e-07
2.2734790647e+01		-7.8835487572e-07
2.4358642406e+01		-2.3385648032e-07
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/momx_maximum.xg <==
"momx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000162706754
0.7031484375000	0.0000270818626
1.0547226562500	0.0000333122238
1.4062968750000	0.0000366236755
1.7578710937500	0.0000416405062
2.1094453125000	0.0000482164034
2.4610195312500	0.0000547182957


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/momx_norm1.xg <==
"momx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000004856523
0.7031484375000	0.0000009228404
1.0547226562500	0.0000012966296
1.4062968750000	0.0000016130865
1.7578710937500	0.0000019223296
2.1094453125000	0.0000022149380
2.4610195312500	0.0000025019690


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/momx_norm2.xg <==
"momx v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000016003674
0.7031484375000	0.0000027655030
1.0547226562500	0.0000035223729
1.4062968750000	0.0000041096532
1.7578710937500	0.0000046482822
2.1094453125000	0.0000051043149
2.4610195312500	0.0000054753594


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/momx_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-2.6017601899e-07
-1.3124937500e+01		-2.1475793154e-07
-1.2187406250e+01		-8.3181423865e-07
-1.1249875000e+01		-1.6968519314e-06
-1.0312343750e+01		-2.8397190538e-06
-9.3748125000e+00		2.5918540947e-06
-8.4372812500e+00		4.1468863303e-06
-7.4997500000e+00		-9.6386713729e-07
-6.5622187500e+00		3.6315157466e-07
-5.6246875000e+00		5.4010129932e-07
-4.6871562500e+00		-5.4313894302e-07
-3.7496250000e+00		-3.1750103669e-06
-2.8120937500e+00		-6.8950902823e-06
-1.8745625000e+00		-9.2733673672e-06
-9.3703125000e-01		-2.5128547035e-07
5.0000000000e-04		5.2011963332e-08
9.3803125000e-01		2.0794394109e-07
1.8755625000e+00		9.2729339876e-06
2.8130937500e+00		6.8911818844e-06
3.7506250000e+00		3.1713993244e-06
4.6881562500e+00		5.4125876733e-07
5.6256875000e+00		-5.4082703361e-07
6.5632187500e+00		-3.5735434696e-07
7.5007500000e+00		9.3686109649e-07
8.4382812500e+00		-4.1529515850e-06
9.3758125000e+00		-2.5577076481e-06
1.0313343750e+01		2.8379277129e-06
1.1250875000e+01		1.6962142276e-06
1.2188406250e+01		8.3137773211e-07
1.3125937500e+01		2.1460909432e-07
1.4063468750e+01		2.6006791908e-07
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-3.4891570977e-07
-1.3124937500e+01		2.1946894601e-07
-1.2187406250e+01		-1.1472670385e-06
-1.1249875000e+01		-3.2534062737e-06
-1.0312343750e+01		-5.4760483783e-06
-9.3748125000e+00		4.3161196080e-06
-8.4372812500e+00		8.4980806630e-06
-7.4997500000e+00		-1.0370757086e-06
-6.5622187500e+00		8.5137429140e-07
-5.6246875000e+00		1.4426162074e-06
-4.6871562500e+00		-6.3384132129e-07
-3.7496250000e+00		-5.7270591454e-06
-2.8120937500e+00		-1.3005708952e-05
-1.8745625000e+00		-1.7958357547e-05
-9.3703125000e-01		-1.5488983021e-07
5.0000000000e-04		9.6985171289e-08
9.3803125000e-01		7.4234616059e-08
1.8755625000e+00		1.7958180456e-05
2.8130937500e+00		1.2997644771e-05
3.7506250000e+00		5.7200353249e-06
4.6881562500e+00		6.3029589612e-07
5.6256875000e+00		-1.4446212306e-06
6.5632187500e+00		-8.3919216280e-07
7.5007500000e+00		9.8600543762e-07
8.4382812500e+00		-8.5094425905e-06
9.3758125000e+00		-4.2522077632e-06
1.0313343750e+01		5.4720337093e-06
1.1250875000e+01		3.2528846600e-06
1.2188406250e+01		1.1465859571e-06
1.3125937500e+01		-2.1958958795e-07
1.4063468750e+01		3.4873363965e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		-7.1570687199e-08
-1.3124937500e+01		1.3057495945e-06
-1.2187406250e+01		-1.1254952753e-06
-1.1249875000e+01		-4.6222207840e-06
-1.0312343750e+01		-7.6016027549e-06
-9.3748125000e+00		4.7060397398e-06
-8.4372812500e+00		1.2834360529e-05
-7.4997500000e+00		1.4993800949e-07
-6.5622187500e+00		1.2893849881e-06
-5.6246875000e+00		2.5524210345e-06
-4.6871562500e+00		-5.2533323224e-07
-3.7496250000e+00		-7.8704063511e-06
-2.8120937500e+00		-1.8374925860e-05
-1.8745625000e+00		-2.6149919407e-05
-9.3703125000e-01		2.3472823457e-07
5.0000000000e-04		1.3419364308e-07
9.3803125000e-01		-3.4656324874e-07
1.8755625000e+00		2.6151999325e-05
2.8130937500e+00		1.8362222426e-05
3.7506250000e+00		7.8602332862e-06
4.6881562500e+00		5.2026140061e-07
5.6256875000e+00		-2.5562477745e-06
6.5632187500e+00		-1.2706069997e-06
7.5007500000e+00		-2.1898162043e-07
8.4382812500e+00		-1.2850843382e-05
9.3758125000e+00		-4.6206939388e-06
1.0313343750e+01		7.5958164932e-06
1.1250875000e+01		4.6224461986e-06
1.2188406250e+01		1.1248869601e-06
1.3125937500e+01		-1.3056710836e-06
1.4063468750e+01		7.1386822166e-08
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.7586174671e-07
-1.3124937500e+01		2.8712106680e-06
-1.2187406250e+01		-8.2080346076e-07
-1.1249875000e+01		-5.8335808574e-06
-1.0312343750e+01		-8.8799591870e-06
-9.3748125000e+00		3.5870064072e-06
-8.4372812500e+00		1.6923503116e-05
-7.4997500000e+00		2.8102413623e-06
-6.5622187500e+00		1.3539274354e-06
-5.6246875000e+00		3.6770344244e-06
-4.6871562500e+00		-5.4142245127e-07
-3.7496250000e+00		-9.9243367533e-06
-2.8120937500e+00		-2.3199434335e-05
-1.8745625000e+00		-3.3927092471e-05
-9.3703125000e-01		6.5458322094e-07
5.0000000000e-04		1.7579955441e-07
9.3803125000e-01		-8.2655628888e-07
1.8755625000e+00		3.3957325232e-05
2.8130937500e+00		2.3181731369e-05
3.7506250000e+00		9.9112653152e-06
4.6881562500e+00		5.3475745922e-07
5.6256875000e+00		-3.6826126855e-06
6.5632187500e+00		-1.3296792731e-06
7.5007500000e+00		-2.8874211578e-06
8.4382812500e+00		-1.6946011040e-05
9.3758125000e+00		-3.4925679327e-06
1.0313343750e+01		8.8748143592e-06
1.1250875000e+01		5.8343444934e-06
1.2188406250e+01		8.2077139503e-07
1.3125937500e+01		-2.8707922074e-06
1.4063468750e+01		-6.7597577784e-07
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.8468544523e-06
-1.3124937500e+01		4.6440724110e-06
-1.2187406250e+01		-2.5404220608e-07
-1.1249875000e+01		-6.8948467223e-06
-1.0312343750e+01		-9.0796289082e-06
-9.3748125000e+00		1.2089507376e-06
-8.4372812500e+00		2.0663072400e-05
-7.4997500000e+00		6.8613053725e-06
-6.5622187500e+00		6.7163316113e-07
-5.6246875000e+00		4.5810887842e-06
-4.6871562500e+00		-9.8284259138e-07
-3.7496250000e+00		-1.2226196411e-05
-2.8120937500e+00		-2.7766618597e-05
-1.8745625000e+00		-4.1225411710e-05
-9.3703125000e-01		5.7186568810e-07
5.0000000000e-04		2.0883037195e-07
9.3803125000e-01		-7.9454919702e-07
1.8755625000e+00		4.1283624189e-05
2.8130937500e+00		2.7743691943e-05
3.7506250000e+00		1.2210348395e-05
4.6881562500e+00		9.7428113738e-07
5.6256875000e+00		-4.5873021179e-06
6.5632187500e+00		-6.4438750400e-07
7.5007500000e+00		-6.9333949336e-06
8.4382812500e+00		-2.0693967370e-05
9.3758125000e+00		-1.1211732328e-06
1.0313343750e+01		9.0797711207e-06
1.1250875000e+01		6.8949157872e-06
1.2188406250e+01		2.5510867604e-07
1.3125937500e+01		-4.6431521342e-06
1.4063468750e+01		-1.8468390106e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.2689236714e-06
-1.3124937500e+01		6.2989146222e-06
-1.2187406250e+01		5.2693302977e-07
-1.1249875000e+01		-7.6855005831e-06
-1.0312343750e+01		-8.2024925249e-06
-9.3748125000e+00		-1.6564672034e-06
-8.4372812500e+00		2.4155203192e-05
-7.4997500000e+00		1.1793365300e-05
-6.5622187500e+00		-1.0107877151e-06
-5.6246875000e+00		4.9409471622e-06
-4.6871562500e+00		-2.0466598273e-06
-3.7496250000e+00		-1.5114174866e-05
-2.8120937500e+00		-3.2371521146e-05
-1.8745625000e+00		-4.8119561310e-05
-9.3703125000e-01		-6.8999336500e-08
5.0000000000e-04		2.1393848620e-07
9.3803125000e-01		-1.8525803869e-07
1.8755625000e+00		4.8216403411e-05
2.8130937500e+00		3.2342941274e-05
3.7506250000e+00		1.5095590235e-05
4.6881562500e+00		2.0358360092e-06
5.6256875000e+00		-4.9454348953e-06
6.5632187500e+00		1.0380475034e-06
7.5007500000e+00		-1.1845392036e-05
8.4382812500e+00		-2.4197914679e-05
9.3758125000e+00		1.7198584040e-06
1.0313343750e+01		8.2136577109e-06
1.1250875000e+01		7.6832360684e-06
1.2188406250e+01		-5.2459565572e-07
1.3125937500e+01		-6.2972388293e-06
1.4063468750e+01		-3.2686661047e-06
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		4.6914712606e-06
-1.3124937500e+01		7.5123230437e-06
-1.2187406250e+01		1.4256928261e-06
-1.1249875000e+01		-7.9334549748e-06
-1.0312343750e+01		-6.5146217184e-06
-9.3748125000e+00		-3.7203542573e-06
-8.4372812500e+00		2.7578692833e-05
-7.4997500000e+00		1.6646570479e-05
-6.5622187500e+00		-3.5877059513e-06
-5.6246875000e+00		4.2918914417e-06
-4.6871562500e+00		-3.8088033806e-06
-3.7496250000e+00		-1.8697950557e-05
-2.8120937500e+00		-3.7367406805e-05
-1.8745625000e+00		-5.4587527041e-05
-9.3703125000e-01		-1.3974760018e-06
5.0000000000e-04		2.5054853040e-07
9.3803125000e-01		1.0839999504e-06
1.8755625000e+00		5.4718295731e-05
2.8130937500e+00		3.7334003801e-05
3.7506250000e+00		1.8676973773e-05
4.6881562500e+00		3.7954011033e-06
5.6256875000e+00		-4.2911023459e-06
6.5632187500e+00		3.6124808756e-06
7.5007500000e+00		-1.6664873313e-05
8.4382812500e+00		-2.7635767805e-05
9.3758125000e+00		3.7419887163e-06
1.0313343750e+01		6.5411786163e-06
1.1250875000e+01		7.9279775999e-06
1.2188406250e+01		-1.4226149882e-06
1.3125937500e+01		-7.5095494073e-06
1.4063468750e+01		-4.6907121838e-06
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/momx_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		7.8307834947e-11
-1.3124937500e+01		8.8025058568e-11
-1.2187406250e+01		1.2983090892e-10
-1.1249875000e+01		1.9199586329e-10
-1.0312343750e+01		3.6963528354e-10
-9.3748125000e+00		5.1437853445e-10
-8.4372812500e+00		-2.0313991998e-09
-7.4997500000e+00		1.9695130683e-09
-6.5622187500e+00		2.7849827415e-09
-5.6246875000e+00		5.8247557951e-09
-4.6871562500e+00		1.0906760183e-08
-3.7496250000e+00		1.8477437040e-08
-2.8120937500e+00		2.8469967701e-08
-1.8745625000e+00		3.9447754858e-08
-9.3703125000e-01		4.8572365325e-08
5.0000000000e-04		5.2011963332e-08
9.3803125000e-01		4.8556481338e-08
1.8755625000e+00		3.9466392558e-08
2.8130937500e+00		2.8433215517e-08
3.7506250000e+00		1.8435335683e-08
4.6881562500e+00		1.0902747938e-08
5.6256875000e+00		5.8311396685e-09
6.5632187500e+00		2.7858843293e-09
7.5007500000e+00		1.9687287660e-09
8.4382812500e+00		-2.0186645014e-09
9.3758125000e+00		5.1689214508e-10
1.0313343750e+01		3.7095245703e-10
1.1250875000e+01		1.9199116335e-10
1.2188406250e+01		1.3043573239e-10
1.3125937500e+01		8.8470709177e-11
1.4063468750e+01		7.8561751771e-11
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.9384641309e-10
-1.3124937500e+01		2.1417982385e-10
-1.2187406250e+01		2.5106717801e-10
-1.1249875000e+01		3.9733610537e-10
-1.0312343750e+01		7.7953057522e-10
-9.3748125000e+00		6.2111774423e-10
-8.4372812500e+00		-2.9613068245e-09
-7.4997500000e+00		3.4135458178e-09
-6.5622187500e+00		5.3483723212e-09
-5.6246875000e+00		1.0810937379e-08
-4.6871562500e+00		2.0261114299e-08
-3.7496250000e+00		3.4371673909e-08
-2.8120937500e+00		5.3027907974e-08
-1.8745625000e+00		7.3604520304e-08
-9.3703125000e-01		9.0804843540e-08
5.0000000000e-04		9.6985171289e-08
9.3803125000e-01		9.0776021161e-08
1.8755625000e+00		7.3632838186e-08
2.8130937500e+00		5.2967692457e-08
3.7506250000e+00		3.4295557065e-08
4.6881562500e+00		2.0252381801e-08
5.6256875000e+00		1.0823849373e-08
6.5632187500e+00		5.3468709929e-09
7.5007500000e+00		3.4162253885e-09
8.4382812500e+00		-2.9382670204e-09
9.3758125000e+00		6.2633448286e-10
1.0313343750e+01		7.8008101601e-10
1.1250875000e+01		3.9754245949e-10
1.2188406250e+01		2.5112344436e-10
1.3125937500e+01		2.1427574503e-10
1.4063468750e+01		1.9375559840e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.4442165153e-10
-1.3124937500e+01		3.5424915015e-10
-1.2187406250e+01		3.7332058004e-10
-1.1249875000e+01		6.2408837003e-10
-1.0312343750e+01		1.1719432064e-09
-9.3748125000e+00		2.5181362251e-10
-8.4372812500e+00		-2.2848866131e-09
-7.4997500000e+00		4.1055562545e-09
-6.5622187500e+00		7.7692194485e-09
-5.6246875000e+00		1.4897067270e-08
-4.6871562500e+00		2.7907309754e-08
-3.7496250000e+00		4.7407185367e-08
-2.8120937500e+00		7.3241537333e-08
-1.8745625000e+00		1.0188712576e-07
-9.3703125000e-01		1.2593510803e-07
5.0000000000e-04		1.3419364308e-07
9.3803125000e-01		1.2589752678e-07
1.8755625000e+00		1.0191153775e-07
2.8130937500e+00		7.3176638552e-08
3.7506250000e+00		4.7311178755e-08
4.6881562500e+00		2.7892453871e-08
5.6256875000e+00		1.4913680305e-08
6.5632187500e+00		7.7624523188e-09
7.5007500000e+00		4.1166678838e-09
8.4382812500e+00		-2.2561566270e-09
9.3758125000e+00		2.6023512976e-10
1.0313343750e+01		1.1703711898e-09
1.1250875000e+01		6.2418131656e-10
1.2188406250e+01		3.7182408210e-10
1.3125937500e+01		3.5326113675e-10
1.4063468750e+01		3.4366371839e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.0121367277e-10
-1.3124937500e+01		4.9011707242e-10
-1.2187406250e+01		5.1332357700e-10
-1.1249875000e+01		8.6954536835e-10
-1.0312343750e+01		1.4195554275e-09
-9.3748125000e+00		-3.2216176103e-10
-8.4372812500e+00		-8.4262788659e-11
-7.4997500000e+00		4.0795110317e-09
-6.5622187500e+00		1.0671136361e-08
-5.6246875000e+00		1.9460378241e-08
-4.6871562500e+00		3.6397809743e-08
-3.7496250000e+00		6.1895268541e-08
-2.8120937500e+00		9.5754459418e-08
-1.8745625000e+00		1.3357706209e-07
-9.3703125000e-01		1.6530548591e-07
5.0000000000e-04		1.7579955441e-07
9.3803125000e-01		1.6526218522e-07
1.8755625000e+00		1.3358235565e-07
2.8130937500e+00		9.5699338289e-08
3.7506250000e+00		6.1794942143e-08
4.6881562500e+00		3.6373902176e-08
5.6256875000e+00		1.9472917036e-08
6.5632187500e+00		1.0660500024e-08
7.5007500000e+00		4.1009767426e-09
8.4382812500e+00		-5.5318225556e-11
9.3758125000e+00		-3.1036364046e-10
1.0313343750e+01		1.4167852535e-09
1.1250875000e+01		8.6884324785e-10
1.2188406250e+01		5.1033206721e-10
1.3125937500e+01		4.8809920522e-10
1.4063468750e+01		5.0006262717e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.3046929533e-10
-1.3124937500e+01		6.1236854337e-10
-1.2187406250e+01		6.8241113661e-10
-1.1249875000e+01		1.1108790799e-09
-1.0312343750e+01		1.3979967037e-09
-9.3748125000e+00		-5.9580917072e-10
-8.4372812500e+00		3.0452375962e-09
-7.4997500000e+00		3.7761901319e-09
-6.5622187500e+00		1.3455504473e-08
-5.6246875000e+00		2.3345411624e-08
-4.6871562500e+00		4.3292369962e-08
-3.7496250000e+00		7.3540046454e-08
-2.8120937500e+00		1.1371946287e-07
-1.8745625000e+00		1.5882745012e-07
-9.3703125000e-01		1.9661612937e-07
5.0000000000e-04		2.0883037195e-07
9.3803125000e-01		1.9657236277e-07
1.8755625000e+00		1.5880789195e-07
2.8130937500e+00		1.1368432036e-07
3.7506250000e+00		7.3453876719e-08
4.6881562500e+00		4.3258510554e-08
5.6256875000e+00		2.3344976787e-08
6.5632187500e+00		1.3447925939e-08
7.5007500000e+00		3.8026060050e-09
8.4382812500e+00		3.0708112028e-09
9.3758125000e+00		-5.8176143990e-10
1.0313343750e+01		1.3998885913e-09
1.1250875000e+01		1.1091903057e-09
1.2188406250e+01		6.7928487452e-10
1.3125937500e+01		6.1038723171e-10
1.4063468750e+01		6.2976986255e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		7.1016298136e-10
-1.3124937500e+01		7.2063935514e-10
-1.2187406250e+01		8.7680993727e-10
-1.1249875000e+01		1.3006630687e-09
-1.0312343750e+01		1.0847332445e-09
-9.3748125000e+00		-4.7425015375e-11
-8.4372812500e+00		6.2309199284e-09
-7.4997500000e+00		4.0676186863e-09
-6.5622187500e+00		1.5710387002e-08
-5.6246875000e+00		2.6824744268e-08
-4.6871562500e+00		4.8792868367e-08
-3.7496250000e+00		7.6129723012e-08
-2.8120937500e+00		1.1719100326e-07
-1.8745625000e+00		1.6292763724e-07
-9.3703125000e-01		2.0221028727e-07
5.0000000000e-04		2.1393848620e-07
9.3803125000e-01		2.0216758029e-07
1.8755625000e+00		1.6289013291e-07
2.8130937500e+00		1.1718124271e-07
3.7506250000e+00		7.6075645631e-08
4.6881562500e+00		4.8748836801e-08
5.6256875000e+00		2.6804636026e-08
6.5632187500e+00		1.5714118087e-08
7.5007500000e+00		4.0894560548e-09
8.4382812500e+00		6.2541644413e-09
9.3758125000e+00		-3.1666384050e-11
1.0313343750e+01		1.0970896388e-09
1.1250875000e+01		1.2996538830e-09
1.2188406250e+01		8.7476949399e-10
1.3125937500e+01		7.2025775665e-10
1.4063468750e+01		7.1145131221e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		7.3792306808e-10
-1.3124937500e+01		8.2008169982e-10
-1.2187406250e+01		1.0750422646e-09
-1.1249875000e+01		1.3779082108e-09
-1.0312343750e+01		6.3187898911e-10
-9.3748125000e+00		1.6248130838e-09
-8.4372812500e+00		8.6586603000e-09
-7.4997500000e+00		5.6573117755e-09
-6.5622187500e+00		1.7206975815e-08
-5.6246875000e+00		2.8302505176e-08
-4.6871562500e+00		4.8846331264e-08
-3.7496250000e+00		8.8658610229e-08
-2.8120937500e+00		1.3731241352e-07
-1.8745625000e+00		1.9089173156e-07
-9.3703125000e-01		2.3699779903e-07
5.0000000000e-04		2.5054853040e-07
9.3803125000e-01		2.3696153561e-07
1.8755625000e+00		1.9083710603e-07
2.8130937500e+00		1.3730998426e-07
3.7506250000e+00		8.8635481704e-08
4.6881562500e+00		4.8796778128e-08
5.6256875000e+00		2.8269016235e-08
6.5632187500e+00		1.7252489019e-08
7.5007500000e+00		5.6645056349e-09
8.4382812500e+00		8.6826674403e-09
9.3758125000e+00		1.6497737737e-09
1.0313343750e+01		6.5412577612e-10
1.1250875000e+01		1.3775864635e-09
1.2188406250e+01		1.0751295309e-09
1.3125937500e+01		8.2258642753e-10
1.4063468750e+01		7.4116334347e-10
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/momy_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.4171765129e-08
-2.2733058596e+01		1.1284251178e-08
-2.1109206837e+01		3.7353106954e-08
-1.9485355079e+01		2.7653713635e-08
-1.7861503320e+01		4.5436303371e-08
-1.6237651561e+01		7.7757838460e-08
-1.4613799803e+01		1.4053310548e-07
-1.2989948044e+01		2.7126491473e-07
-1.1366096285e+01		5.6799436551e-07
-9.7422445267e+00		1.2733075649e-06
-8.1183927680e+00		-5.7144558145e-07
-6.4945410093e+00		-4.5412225100e-07
-4.8706892506e+00		-2.5362686685e-06
-3.2468374920e+00		-5.7093378571e-06
-1.6229857333e+00		-4.3132806853e-07
8.6602540378e-04		5.2011963365e-08
1.6247177841e+00		3.9400464637e-07
3.2485695428e+00		5.7065003671e-06
4.8724213015e+00		2.5332915087e-06
6.4962730601e+00		4.5328844223e-07
8.1201248188e+00		5.5936489191e-07
9.7439765775e+00		-1.2725419381e-06
1.1367828336e+01		-5.6752983574e-07
1.2991680095e+01		-2.7106999229e-07
1.4615531854e+01		-1.4043520971e-07
1.6239383612e+01		-7.7717056856e-08
1.7863235371e+01		-4.5415697551e-08
1.9487087130e+01		-2.7640748221e-08
2.1110938888e+01		-3.7341093856e-08
2.2734790647e+01		-1.1282771829e-08
2.4358642406e+01		1.4168691600e-08
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-3.3094575169e-08
-2.2733058596e+01		5.4600156805e-08
-2.1109206837e+01		1.0726930586e-07
-1.9485355079e+01		5.2350531620e-08
-1.7861503320e+01		9.3575391197e-08
-1.6237651561e+01		1.5551828654e-07
-1.4613799803e+01		2.8090374863e-07
-1.2989948044e+01		5.4216373423e-07
-1.1366096285e+01		1.1351323828e-06
-9.7422445267e+00		2.6000457414e-06
-8.1183927680e+00		-1.7573979486e-07
-6.4945410093e+00		-1.0345046363e-06
-4.8706892506e+00		-5.0371488036e-06
-3.2468374920e+00		-1.1506459855e-05
-1.6229857333e+00		-9.1483004680e-07
8.6602540378e-04		9.6985171264e-08
1.6247177841e+00		8.4614639584e-07
3.2485695428e+00		1.1501747599e-05
4.8724213015e+00		5.0310876934e-06
6.4962730601e+00		1.0349322489e-06
8.1201248188e+00		1.5428413186e-07
9.7439765775e+00		-2.6000978591e-06
1.1367828336e+01		-1.1341891461e-06
1.2991680095e+01		-5.4177002199e-07
1.4615531854e+01		-2.8071355572e-07
1.6239383612e+01		-1.5542819067e-07
1.7863235371e+01		-9.3524972299e-08
1.9487087130e+01		-5.2326653787e-08
2.1110938888e+01		-1.0723438654e-07
2.2734790647e+01		-5.4588334665e-08
2.4358642406e+01		3.3083520315e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-4.1323660618e-08
-2.2733058596e+01		1.4482407371e-07
-2.1109206837e+01		1.9718683399e-07
-1.9485355079e+01		7.3199831081e-08
-1.7861503320e+01		1.4629759358e-07
-1.6237651561e+01		2.3395014501e-07
-1.4613799803e+01		4.2096454385e-07
-1.2989948044e+01		8.1231291505e-07
-1.1366096285e+01		1.7003696999e-06
-9.7422445267e+00		4.6661959784e-06
-8.1183927680e+00		1.0241984258e-06
-6.4945410093e+00		-2.6085789666e-06
-4.8706892506e+00		-7.4577367417e-06
-3.2468374920e+00		-1.7390734159e-05
-1.6229857333e+00		-1.3245984264e-06
8.6602540378e-04		1.3419364306e-07
1.6247177841e+00		1.2303534557e-06
3.2485695428e+00		1.7386051686e-05
4.8724213015e+00		7.4484649813e-06
6.4962730601e+00		2.6137210630e-06
8.1201248188e+00		-1.0516681889e-06
9.7439765775e+00		-4.6690108805e-06
1.1367828336e+01		-1.6989367441e-06
1.2991680095e+01		-8.1171476717e-07
1.4615531854e+01		-4.2068525990e-07
1.6239383612e+01		-2.3380665585e-07
1.7863235371e+01		-1.4621270426e-07
1.9487087130e+01		-7.3164282175e-08
2.1110938888e+01		-1.9712212784e-07
2.2734790647e+01		-1.4478761274e-07
2.4358642406e+01		4.1306098927e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-2.3177919681e-08
-2.2733058596e+01		2.8429651391e-07
-2.1109206837e+01		2.9906350616e-07
-1.9485355079e+01		9.3039390812e-08
-1.7861503320e+01		2.0290004260e-07
-1.6237651561e+01		3.1479244722e-07
-1.4613799803e+01		5.6073651719e-07
-1.2989948044e+01		1.0813053082e-06
-1.1366096285e+01		2.2598322408e-06
-9.7422445267e+00		7.9426902637e-06
-8.1183927680e+00		2.5308585766e-06
-6.4945410093e+00		-5.9200121399e-06
-4.8706892506e+00		-9.7721240696e-06
-3.2468374920e+00		-2.3218445324e-05
-1.6229857333e+00		-1.6952698807e-06
8.6602540378e-04		1.7579955439e-07
1.6247177841e+00		1.5499653608e-06
3.2485695428e+00		2.3229658953e-05
4.8724213015e+00		9.7596418773e-06
6.4962730601e+00		5.9325987251e-06
8.1201248188e+00		-2.5659612074e-06
9.7439765775e+00		-7.9493231429e-06
1.1367828336e+01		-2.2579194488e-06
1.2991680095e+01		-1.0805001690e-06
1.4615531854e+01		-5.6036646990e-07
1.6239383612e+01		-3.1459945364e-07
1.7863235371e+01		-2.0278501333e-07
1.9487087130e+01		-9.2988883722e-08
2.1110938888e+01		-2.9896603186e-07
2.2734790647e+01		-2.8421998411e-07
2.4358642406e+01		2.3162294723e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		3.1179849248e-08
-2.2733058596e+01		4.5860840345e-07
-2.1109206837e+01		4.0901889608e-07
-1.9485355079e+01		1.1982531481e-07
-1.7861503320e+01		2.5708726709e-07
-1.6237651561e+01		4.0024830614e-07
-1.4613799803e+01		7.0070146735e-07
-1.2989948044e+01		1.3487320781e-06
-1.1366096285e+01		2.8044607735e-06
-9.7422445267e+00		1.1881064955e-05
-8.1183927680e+00		3.8525403391e-06
-6.4945410093e+00		-1.0660528146e-05
-4.8706892506e+00		-1.1983964603e-05
-3.2468374920e+00		-2.8873342250e-05
-1.6229857333e+00		-2.1467806096e-06
8.6602540378e-04		2.0883037188e-07
1.6247177841e+00		1.9579435551e-06
3.2485695428e+00		2.8901762206e-05
4.8724213015e+00		1.1968529179e-05
6.4962730601e+00		1.0679620205e-05
8.1201248188e+00		-3.8922588023e-06
9.7439765775e+00		-1.1890240677e-05
1.1367828336e+01		-2.8021037934e-06
1.2991680095e+01		-1.3477247892e-06
1.4615531854e+01		-7.0023720091e-07
1.6239383612e+01		-4.0001188060e-07
1.7863235371e+01		-2.5695074617e-07
1.9487087130e+01		-1.1975714613e-07
2.1110938888e+01		-4.0888832854e-07
2.2734790647e+01		-4.5847995566e-07
2.4358642406e+01		-3.1180988634e-08
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		1.2104369220e-07
-2.2733058596e+01		6.3861436344e-07
-2.1109206837e+01		5.2430335516e-07
-1.9485355079e+01		1.6522404661e-07
-1.7861503320e+01		3.0934991066e-07
-1.6237651561e+01		4.8898273682e-07
-1.4613799803e+01		8.4206169180e-07
-1.2989948044e+01		1.6142595367e-06
-1.1366096285e+01		3.3368949337e-06
-9.7422445267e+00		1.4880647163e-05
-8.1183927680e+00		4.7742377801e-06
-6.4945410093e+00		-1.5206649646e-05
-4.8706892506e+00		-1.4134217598e-05
-3.2468374920e+00		-3.4172335816e-05
-1.6229857333e+00		-2.4614009123e-06
8.6602540378e-04		2.1393848610e-07
1.6247177841e+00		2.2400532628e-06
3.2485695428e+00		3.4225514913e-05
4.8724213015e+00		1.4116282272e-05
6.4962730601e+00		1.5224603372e-05
8.1201248188e+00		-4.8220266339e-06
9.7439765775e+00		-1.4887407840e-05
1.1367828336e+01		-3.3340820730e-06
1.2991680095e+01		-1.6130611670e-06
1.4615531854e+01		-8.4150246360e-07
1.6239383612e+01		-4.8870380435e-07
1.7863235371e+01		-3.0919545689e-07
1.9487087130e+01		-1.6513726484e-07
2.1110938888e+01		-5.2414007738e-07
2.2734790647e+01		-6.3842996546e-07
2.4358642406e+01		-1.2101779879e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		2.3391807667e-07
-2.2733058596e+01		7.8858893365e-07
-2.1109206837e+01		6.4844746869e-07
-1.9485355079e+01		2.4083784880e-07
-1.7861503320e+01		3.4653283695e-07
-1.6237651561e+01		5.8229976134e-07
-1.4613799803e+01		9.8356123956e-07
-1.2989948044e+01		1.8776538394e-06
-1.1366096285e+01		3.9153004914e-06
-9.7422445267e+00		1.5227426904e-05
-8.1183927680e+00		5.4049098167e-06
-6.4945410093e+00		-1.7390663573e-05
-4.8706892506e+00		-1.6322044197e-05
-3.2468374920e+00		-3.8876901986e-05
-1.6229857333e+00		-2.5942238974e-06
8.6602540378e-04		2.5054853033e-07
1.6247177841e+00		2.3199187778e-06
3.2485695428e+00		3.8952607781e-05
4.8724213015e+00		1.6302188509e-05
6.4962730601e+00		1.7394321865e-05
8.1201248188e+00		-5.4636758555e-06
9.7439765775e+00		-1.5223122014e-05
1.1367828336e+01		-3.9117642898e-06
1.2991680095e+01		-1.8762749471e-06
1.4615531854e+01		-9.8291066129e-07
1.6239383612e+01		-5.8197149657e-07
1.7863235371e+01		-3.4635935518e-07
1.9487087130e+01		-2.4073033545e-07
2.1110938888e+01		-6.4824968175e-07
2.2734790647e+01		-7.8835487569e-07
2.4358642406e+01		-2.3385648017e-07
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/momy_minimum.xg <==
"momy v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000163175076
0.7031484375000	-0.0000271513284
1.0547226562500	-0.0000333885030
1.4062968750000	-0.0000366851474
1.7578710937500	-0.0000415864375
2.1094453125000	-0.0000481195613
2.4610195312500	-0.0000545875270


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/momy_norm1.xg <==
"momy v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000004856523
0.7031484375000	0.0000009228404
1.0547226562500	0.0000012966296
1.4062968750000	0.0000016130865
1.7578710937500	0.0000019223296
2.1094453125000	0.0000022149380
2.4610195312500	0.0000025019690


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/momz_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-1.4171765129e-08
-2.2733058596e+01		1.1284251178e-08
-2.1109206837e+01		3.7353106893e-08
-1.9485355079e+01		2.7653713627e-08
-1.7861503320e+01		4.5436303370e-08
-1.6237651561e+01		7.7757838470e-08
-1.4613799803e+01		1.4053310549e-07
-1.2989948044e+01		2.7126491473e-07
-1.1366096285e+01		5.6799436552e-07
-9.7422445267e+00		1.2733075649e-06
-8.1183927680e+00		-5.7144558144e-07
-6.4945410093e+00		-4.5412225100e-07
-4.8706892506e+00		-2.5362686685e-06
-3.2468374920e+00		-5.7093378571e-06
-1.6229857333e+00		-4.3132806853e-07
8.6602540378e-04		5.2011963364e-08
1.6247177841e+00		3.9400464637e-07
3.2485695428e+00		5.7065003671e-06
4.8724213015e+00		2.5332915087e-06
6.4962730601e+00		4.5328844223e-07
8.1201248188e+00		5.5936489191e-07
9.7439765775e+00		-1.2725419381e-06
1.1367828336e+01		-5.6752983574e-07
1.2991680095e+01		-2.7106999229e-07
1.4615531854e+01		-1.4043520970e-07
1.6239383612e+01		-7.7717056873e-08
1.7863235371e+01		-4.5415697557e-08
1.9487087130e+01		-2.7640748222e-08
2.1110938888e+01		-3.7341093856e-08
2.2734790647e+01		-1.1282771829e-08
2.4358642406e+01		1.4168691600e-08
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-3.3094575172e-08
-2.2733058596e+01		5.4600156807e-08
-2.1109206837e+01		1.0726930582e-07
-1.9485355079e+01		5.2350531618e-08
-1.7861503320e+01		9.3575391194e-08
-1.6237651561e+01		1.5551828655e-07
-1.4613799803e+01		2.8090374864e-07
-1.2989948044e+01		5.4216373423e-07
-1.1366096285e+01		1.1351323828e-06
-9.7422445267e+00		2.6000457414e-06
-8.1183927680e+00		-1.7573979484e-07
-6.4945410093e+00		-1.0345046363e-06
-4.8706892506e+00		-5.0371488036e-06
-3.2468374920e+00		-1.1506459855e-05
-1.6229857333e+00		-9.1483004680e-07
8.6602540378e-04		9.6985171269e-08
1.6247177841e+00		8.4614639584e-07
3.2485695428e+00		1.1501747599e-05
4.8724213015e+00		5.0310876934e-06
6.4962730601e+00		1.0349322489e-06
8.1201248188e+00		1.5428413186e-07
9.7439765775e+00		-2.6000978591e-06
1.1367828336e+01		-1.1341891461e-06
1.2991680095e+01		-5.4177002198e-07
1.4615531854e+01		-2.8071355572e-07
1.6239383612e+01		-1.5542819069e-07
1.7863235371e+01		-9.3524972302e-08
1.9487087130e+01		-5.2326653790e-08
2.1110938888e+01		-1.0723438654e-07
2.2734790647e+01		-5.4588334665e-08
2.4358642406e+01		3.3083520315e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-4.1323660621e-08
-2.2733058596e+01		1.4482407371e-07
-2.1109206837e+01		1.9718683404e-07
-1.9485355079e+01		7.3199831080e-08
-1.7861503320e+01		1.4629759358e-07
-1.6237651561e+01		2.3395014500e-07
-1.4613799803e+01		4.2096454386e-07
-1.2989948044e+01		8.1231291505e-07
-1.1366096285e+01		1.7003697000e-06
-9.7422445267e+00		4.6661959784e-06
-8.1183927680e+00		1.0241984258e-06
-6.4945410093e+00		-2.6085789666e-06
-4.8706892506e+00		-7.4577367416e-06
-3.2468374920e+00		-1.7390734159e-05
-1.6229857333e+00		-1.3245984264e-06
8.6602540378e-04		1.3419364306e-07
1.6247177841e+00		1.2303534557e-06
3.2485695428e+00		1.7386051686e-05
4.8724213015e+00		7.4484649813e-06
6.4962730601e+00		2.6137210630e-06
8.1201248188e+00		-1.0516681889e-06
9.7439765775e+00		-4.6690108805e-06
1.1367828336e+01		-1.6989367441e-06
1.2991680095e+01		-8.1171476718e-07
1.4615531854e+01		-4.2068525989e-07
1.6239383612e+01		-2.3380665587e-07
1.7863235371e+01		-1.4621270424e-07
1.9487087130e+01		-7.3164282181e-08
2.1110938888e+01		-1.9712212784e-07
2.2734790647e+01		-1.4478761274e-07
2.4358642406e+01		4.1306098926e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		-2.3177919684e-08
-2.2733058596e+01		2.8429651388e-07
-2.1109206837e+01		2.9906350631e-07
-1.9485355079e+01		9.3039390730e-08
-1.7861503320e+01		2.0290004263e-07
-1.6237651561e+01		3.1479244720e-07
-1.4613799803e+01		5.6073651715e-07
-1.2989948044e+01		1.0813053082e-06
-1.1366096285e+01		2.2598322408e-06
-9.7422445267e+00		7.9426902637e-06
-8.1183927680e+00		2.5308585766e-06
-6.4945410093e+00		-5.9200121400e-06
-4.8706892506e+00		-9.7721240696e-06
-3.2468374920e+00		-2.3218445324e-05
-1.6229857333e+00		-1.6952698807e-06
8.6602540378e-04		1.7579955437e-07
1.6247177841e+00		1.5499653608e-06
3.2485695428e+00		2.3229658953e-05
4.8724213015e+00		9.7596418773e-06
6.4962730601e+00		5.9325987251e-06
8.1201248188e+00		-2.5659612074e-06
9.7439765775e+00		-7.9493231429e-06
1.1367828336e+01		-2.2579194488e-06
1.2991680095e+01		-1.0805001690e-06
1.4615531854e+01		-5.6036646989e-07
1.6239383612e+01		-3.1459945365e-07
1.7863235371e+01		-2.0278501334e-07
1.9487087130e+01		-9.2988883729e-08
2.1110938888e+01		-2.9896603186e-07
2.2734790647e+01		-2.8421998411e-07
2.4358642406e+01		2.3162294723e-08
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		3.1179849231e-08
-2.2733058596e+01		4.5860840342e-07
-2.1109206837e+01		4.0901889618e-07
-1.9485355079e+01		1.1982531474e-07
-1.7861503320e+01		2.5708726712e-07
-1.6237651561e+01		4.0024830608e-07
-1.4613799803e+01		7.0070146730e-07
-1.2989948044e+01		1.3487320781e-06
-1.1366096285e+01		2.8044607735e-06
-9.7422445267e+00		1.1881064955e-05
-8.1183927680e+00		3.8525403392e-06
-6.4945410093e+00		-1.0660528146e-05
-4.8706892506e+00		-1.1983964603e-05
-3.2468374920e+00		-2.8873342250e-05
-1.6229857333e+00		-2.1467806096e-06
8.6602540378e-04		2.0883037187e-07
1.6247177841e+00		1.9579435551e-06
3.2485695428e+00		2.8901762206e-05
4.8724213015e+00		1.1968529179e-05
6.4962730601e+00		1.0679620205e-05
8.1201248188e+00		-3.8922588023e-06
9.7439765775e+00		-1.1890240677e-05
1.1367828336e+01		-2.8021037934e-06
1.2991680095e+01		-1.3477247892e-06
1.4615531854e+01		-7.0023720091e-07
1.6239383612e+01		-4.0001188055e-07
1.7863235371e+01		-2.5695074622e-07
1.9487087130e+01		-1.1975714616e-07
2.1110938888e+01		-4.0888832854e-07
2.2734790647e+01		-4.5847995566e-07
2.4358642406e+01		-3.1180988635e-08
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		1.2104369214e-07
-2.2733058596e+01		6.3861436328e-07
-2.1109206837e+01		5.2430335514e-07
-1.9485355079e+01		1.6522404658e-07
-1.7861503320e+01		3.0934991067e-07
-1.6237651561e+01		4.8898273680e-07
-1.4613799803e+01		8.4206169173e-07
-1.2989948044e+01		1.6142595367e-06
-1.1366096285e+01		3.3368949336e-06
-9.7422445267e+00		1.4880647163e-05
-8.1183927680e+00		4.7742377801e-06
-6.4945410093e+00		-1.5206649646e-05
-4.8706892506e+00		-1.4134217598e-05
-3.2468374920e+00		-3.4172335816e-05
-1.6229857333e+00		-2.4614009123e-06
8.6602540378e-04		2.1393848610e-07
1.6247177841e+00		2.2400532628e-06
3.2485695428e+00		3.4225514913e-05
4.8724213015e+00		1.4116282272e-05
6.4962730601e+00		1.5224603372e-05
8.1201248188e+00		-4.8220266339e-06
9.7439765775e+00		-1.4887407840e-05
1.1367828336e+01		-3.3340820730e-06
1.2991680095e+01		-1.6130611671e-06
1.4615531854e+01		-8.4150246361e-07
1.6239383612e+01		-4.8870380426e-07
1.7863235371e+01		-3.0919545693e-07
1.9487087130e+01		-1.6513726482e-07
2.1110938888e+01		-5.2414007738e-07
2.2734790647e+01		-6.3842996546e-07
2.4358642406e+01		-1.2101779879e-07
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		2.3391807649e-07
-2.2733058596e+01		7.8858893343e-07
-2.1109206837e+01		6.4844746857e-07
-1.9485355079e+01		2.4083784894e-07
-1.7861503320e+01		3.4653283682e-07
-1.6237651561e+01		5.8229976133e-07
-1.4613799803e+01		9.8356123954e-07
-1.2989948044e+01		1.8776538394e-06
-1.1366096285e+01		3.9153004913e-06
-9.7422445267e+00		1.5227426904e-05
-8.1183927680e+00		5.4049098167e-06
-6.4945410093e+00		-1.7390663573e-05
-4.8706892506e+00		-1.6322044197e-05
-3.2468374920e+00		-3.8876901986e-05
-1.6229857333e+00		-2.5942238974e-06
8.6602540378e-04		2.5054853032e-07
1.6247177841e+00		2.3199187778e-06
3.2485695428e+00		3.8952607781e-05
4.8724213015e+00		1.6302188509e-05
6.4962730601e+00		1.7394321865e-05
8.1201248188e+00		-5.4636758555e-06
9.7439765775e+00		-1.5223122014e-05
1.1367828336e+01		-3.9117642899e-06
1.2991680095e+01		-1.8762749472e-06
1.4615531854e+01		-9.8291066127e-07
1.6239383612e+01		-5.8197149657e-07
1.7863235371e+01		-3.4635935520e-07
1.9487087130e+01		-2.4073033545e-07
2.1110938888e+01		-6.4824968174e-07
2.2734790647e+01		-7.8835487569e-07
2.4358642406e+01		-2.3385648017e-07
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/momz_maximum.xg <==
"momz v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000162706754
0.7031484375000	0.0000270818626
1.0547226562500	0.0000333122238
1.4062968750000	0.0000366236755
1.7578710937500	0.0000416405062
2.1094453125000	0.0000482164034
2.4610195312500	0.0000547182957


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/momz_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		7.8307815574e-11
-1.3124937500e+01		8.8025035974e-11
-1.2187406250e+01		1.2983089885e-10
-1.1249875000e+01		1.9199588700e-10
-1.0312343750e+01		3.6963530590e-10
-9.3748125000e+00		5.1437853569e-10
-8.4372812500e+00		-2.0313991862e-09
-7.4997500000e+00		1.9695130878e-09
-6.5622187500e+00		2.7849827254e-09
-5.6246875000e+00		5.8247557886e-09
-4.6871562500e+00		1.0906760195e-08
-3.7496250000e+00		1.8477437074e-08
-2.8120937500e+00		2.8469967696e-08
-1.8745625000e+00		3.9447754825e-08
-9.3703125000e-01		4.8572365322e-08
5.0000000000e-04		5.2011963364e-08
9.3803125000e-01		4.8556481343e-08
1.8755625000e+00		3.9466392541e-08
2.8130937500e+00		2.8433215530e-08
3.7506250000e+00		1.8435335686e-08
4.6881562500e+00		1.0902747968e-08
5.6256875000e+00		5.8311396289e-09
6.5632187500e+00		2.7858843159e-09
7.5007500000e+00		1.9687287774e-09
8.4382812500e+00		-2.0186644994e-09
9.3758125000e+00		5.1689212478e-10
1.0313343750e+01		3.7095242110e-10
1.1250875000e+01		1.9199122850e-10
1.2188406250e+01		1.3043567999e-10
1.3125937500e+01		8.8470723259e-11
1.4063468750e+01		7.8561764876e-11
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.9384636090e-10
-1.3124937500e+01		2.1417980371e-10
-1.2187406250e+01		2.5106714170e-10
-1.1249875000e+01		3.9733609396e-10
-1.0312343750e+01		7.7953060735e-10
-9.3748125000e+00		6.2111770660e-10
-8.4372812500e+00		-2.9613068218e-09
-7.4997500000e+00		3.4135458700e-09
-6.5622187500e+00		5.3483722361e-09
-5.6246875000e+00		1.0810937411e-08
-4.6871562500e+00		2.0261114305e-08
-3.7496250000e+00		3.4371673939e-08
-2.8120937500e+00		5.3027907945e-08
-1.8745625000e+00		7.3604520318e-08
-9.3703125000e-01		9.0804843554e-08
5.0000000000e-04		9.6985171269e-08
9.3803125000e-01		9.0776021170e-08
1.8755625000e+00		7.3632838189e-08
2.8130937500e+00		5.2967692420e-08
3.7506250000e+00		3.4295557073e-08
4.6881562500e+00		2.0252381810e-08
5.6256875000e+00		1.0823849372e-08
6.5632187500e+00		5.3468709939e-09
7.5007500000e+00		3.4162254328e-09
8.4382812500e+00		-2.9382670868e-09
9.3758125000e+00		6.2633447337e-10
1.0313343750e+01		7.8008098231e-10
1.1250875000e+01		3.9754249911e-10
1.2188406250e+01		2.5112340848e-10
1.3125937500e+01		2.1427570064e-10
1.4063468750e+01		1.9375562210e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.4442168138e-10
-1.3124937500e+01		3.5424919595e-10
-1.2187406250e+01		3.7332054065e-10
-1.1249875000e+01		6.2408840611e-10
-1.0312343750e+01		1.1719432150e-09
-9.3748125000e+00		2.5181359432e-10
-8.4372812500e+00		-2.2848866426e-09
-7.4997500000e+00		4.1055562659e-09
-6.5622187500e+00		7.7692193815e-09
-5.6246875000e+00		1.4897067316e-08
-4.6871562500e+00		2.7907309755e-08
-3.7496250000e+00		4.7407185376e-08
-2.8120937500e+00		7.3241537282e-08
-1.8745625000e+00		1.0188712581e-07
-9.3703125000e-01		1.2593510803e-07
5.0000000000e-04		1.3419364306e-07
9.3803125000e-01		1.2589752675e-07
1.8755625000e+00		1.0191153775e-07
2.8130937500e+00		7.3176638417e-08
3.7506250000e+00		4.7311178753e-08
4.6881562500e+00		2.7892453896e-08
5.6256875000e+00		1.4913680251e-08
6.5632187500e+00		7.7624523409e-09
7.5007500000e+00		4.1166679380e-09
8.4382812500e+00		-2.2561567882e-09
9.3758125000e+00		2.6023520250e-10
1.0313343750e+01		1.1703713148e-09
1.1250875000e+01		6.2418124187e-10
1.2188406250e+01		3.7182405418e-10
1.3125937500e+01		3.5326105981e-10
1.4063468750e+01		3.4366370189e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.0121387638e-10
-1.3124937500e+01		4.9011717685e-10
-1.2187406250e+01		5.1332353913e-10
-1.1249875000e+01		8.6954537803e-10
-1.0312343750e+01		1.4195555009e-09
-9.3748125000e+00		-3.2216178311e-10
-8.4372812500e+00		-8.4262774194e-11
-7.4997500000e+00		4.0795109476e-09
-6.5622187500e+00		1.0671136341e-08
-5.6246875000e+00		1.9460378240e-08
-4.6871562500e+00		3.6397809829e-08
-3.7496250000e+00		6.1895268558e-08
-2.8120937500e+00		9.5754459353e-08
-1.8745625000e+00		1.3357706215e-07
-9.3703125000e-01		1.6530548589e-07
5.0000000000e-04		1.7579955437e-07
9.3803125000e-01		1.6526218519e-07
1.8755625000e+00		1.3358235568e-07
2.8130937500e+00		9.5699338046e-08
3.7506250000e+00		6.1794942199e-08
4.6881562500e+00		3.6373902177e-08
5.6256875000e+00		1.9472916989e-08
6.5632187500e+00		1.0660500071e-08
7.5007500000e+00		4.1009767440e-09
8.4382812500e+00		-5.5318241405e-11
9.3758125000e+00		-3.1036361641e-10
1.0313343750e+01		1.4167854675e-09
1.1250875000e+01		8.6884315638e-10
1.2188406250e+01		5.1033201765e-10
1.3125937500e+01		4.8809917704e-10
1.4063468750e+01		5.0006255682e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.3046945737e-10
-1.3124937500e+01		6.1236863338e-10
-1.2187406250e+01		6.8241116165e-10
-1.1249875000e+01		1.1108791099e-09
-1.0312343750e+01		1.3979966755e-09
-9.3748125000e+00		-5.9580912958e-10
-8.4372812500e+00		3.0452376560e-09
-7.4997500000e+00		3.7761899881e-09
-6.5622187500e+00		1.3455504571e-08
-5.6246875000e+00		2.3345411683e-08
-4.6871562500e+00		4.3292370059e-08
-3.7496250000e+00		7.3540046490e-08
-2.8120937500e+00		1.1371946281e-07
-1.8745625000e+00		1.5882745021e-07
-9.3703125000e-01		1.9661612938e-07
5.0000000000e-04		2.0883037187e-07
9.3803125000e-01		1.9657236278e-07
1.8755625000e+00		1.5880789190e-07
2.8130937500e+00		1.1368432006e-07
3.7506250000e+00		7.3453876734e-08
4.6881562500e+00		4.3258510552e-08
5.6256875000e+00		2.3344976771e-08
6.5632187500e+00		1.3447925931e-08
7.5007500000e+00		3.8026059105e-09
8.4382812500e+00		3.0708113429e-09
9.3758125000e+00		-5.8176135239e-10
1.0313343750e+01		1.3998887384e-09
1.1250875000e+01		1.1091903157e-09
1.2188406250e+01		6.7928484086e-10
1.3125937500e+01		6.1038731969e-10
1.4063468750e+01		6.2976992014e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		7.1016291736e-10
-1.3124937500e+01		7.2063931204e-10
-1.2187406250e+01		8.7681014096e-10
-1.1249875000e+01		1.3006630914e-09
-1.0312343750e+01		1.0847331328e-09
-9.3748125000e+00		-4.7424923297e-11
-8.4372812500e+00		6.2309199852e-09
-7.4997500000e+00		4.0676185437e-09
-6.5622187500e+00		1.5710387165e-08
-5.6246875000e+00		2.6824744316e-08
-4.6871562500e+00		4.8792868511e-08
-3.7496250000e+00		7.6129723038e-08
-2.8120937500e+00		1.1719100316e-07
-1.8745625000e+00		1.6292763732e-07
-9.3703125000e-01		2.0221028736e-07
5.0000000000e-04		2.1393848610e-07
9.3803125000e-01		2.0216758032e-07
1.8755625000e+00		1.6289013284e-07
2.8130937500e+00		1.1718124241e-07
3.7506250000e+00		7.6075645598e-08
4.6881562500e+00		4.8748836840e-08
5.6256875000e+00		2.6804635985e-08
6.5632187500e+00		1.5714118135e-08
7.5007500000e+00		4.0894559464e-09
8.4382812500e+00		6.2541646440e-09
9.3758125000e+00		-3.1666365592e-11
1.0313343750e+01		1.0970895853e-09
1.1250875000e+01		1.2996539975e-09
1.2188406250e+01		8.7476948400e-10
1.3125937500e+01		7.2025778822e-10
1.4063468750e+01		7.1145131546e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		7.3792270853e-10
-1.3124937500e+01		8.2008152880e-10
-1.2187406250e+01		1.0750424372e-09
-1.1249875000e+01		1.3779083137e-09
-1.0312343750e+01		6.3187887098e-10
-9.3748125000e+00		1.6248130588e-09
-8.4372812500e+00		8.6586604009e-09
-7.4997500000e+00		5.6573116409e-09
-6.5622187500e+00		1.7206975917e-08
-5.6246875000e+00		2.8302505344e-08
-4.6871562500e+00		4.8846331239e-08
-3.7496250000e+00		8.8658610308e-08
-2.8120937500e+00		1.3731241341e-07
-1.8745625000e+00		1.9089173163e-07
-9.3703125000e-01		2.3699779919e-07
5.0000000000e-04		2.5054853032e-07
9.3803125000e-01		2.3696153567e-07
1.8755625000e+00		1.9083710590e-07
2.8130937500e+00		1.3730998413e-07
3.7506250000e+00		8.8635481583e-08
4.6881562500e+00		4.8796778300e-08
5.6256875000e+00		2.8269016137e-08
6.5632187500e+00		1.7252489102e-08
7.5007500000e+00		5.6645056595e-09
8.4382812500e+00		8.6826676514e-09
9.3758125000e+00		1.6497737427e-09
1.0313343750e+01		6.5412569825e-10
1.1250875000e+01		1.3775865391e-09
1.2188406250e+01		1.0751295829e-09
1.3125937500e+01		8.2258638332e-10
1.4063468750e+01		7.4116340505e-10
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/momz_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		7.8307849986e-11
-1.3124937500e+01		8.8025082761e-11
-1.2187406250e+01		1.2983095495e-10
-1.1249875000e+01		1.9199587724e-10
-1.0312343750e+01		3.6963533508e-10
-9.3748125000e+00		5.1437852043e-10
-8.4372812500e+00		-2.0313991627e-09
-7.4997500000e+00		1.9695130840e-09
-6.5622187500e+00		2.7849827770e-09
-5.6246875000e+00		5.8247557637e-09
-4.6871562500e+00		1.0906760171e-08
-3.7496250000e+00		1.8477437035e-08
-2.8120937500e+00		2.8469967722e-08
-1.8745625000e+00		3.9447754829e-08
-9.3703125000e-01		4.8572365343e-08
5.0000000000e-04		5.2011963364e-08
9.3803125000e-01		4.8556481336e-08
1.8755625000e+00		3.9466392535e-08
2.8130937500e+00		2.8433215529e-08
3.7506250000e+00		1.8435335655e-08
4.6881562500e+00		1.0902747948e-08
5.6256875000e+00		5.8311396689e-09
6.5632187500e+00		2.7858843633e-09
7.5007500000e+00		1.9687287759e-09
8.4382812500e+00		-2.0186645205e-09
9.3758125000e+00		5.1689215835e-10
1.0313343750e+01		3.7095245361e-10
1.1250875000e+01		1.9199116881e-10
1.2188406250e+01		1.3043568221e-10
1.3125937500e+01		8.8470706821e-11
1.4063468750e+01		7.8561740758e-11
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		1.9384643622e-10
-1.3124937500e+01		2.1417986390e-10
-1.2187406250e+01		2.5106717390e-10
-1.1249875000e+01		3.9733606603e-10
-1.0312343750e+01		7.7953064677e-10
-9.3748125000e+00		6.2111779315e-10
-8.4372812500e+00		-2.9613068304e-09
-7.4997500000e+00		3.4135458051e-09
-6.5622187500e+00		5.3483722587e-09
-5.6246875000e+00		1.0810937409e-08
-4.6871562500e+00		2.0261114285e-08
-3.7496250000e+00		3.4371673921e-08
-2.8120937500e+00		5.3027908019e-08
-1.8745625000e+00		7.3604520322e-08
-9.3703125000e-01		9.0804843568e-08
5.0000000000e-04		9.6985171269e-08
9.3803125000e-01		9.0776021162e-08
1.8755625000e+00		7.3632838182e-08
2.8130937500e+00		5.2967692441e-08
3.7506250000e+00		3.4295557054e-08
4.6881562500e+00		2.0252381800e-08
5.6256875000e+00		1.0823849413e-08
6.5632187500e+00		5.3468710166e-09
7.5007500000e+00		3.4162253730e-09
8.4382812500e+00		-2.9382670556e-09
9.3758125000e+00		6.2633448838e-10
1.0313343750e+01		7.8008101234e-10
1.1250875000e+01		3.9754247622e-10
1.2188406250e+01		2.5112344928e-10
1.3125937500e+01		2.1427572501e-10
1.4063468750e+01		1.9375560609e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		3.4442166282e-10
-1.3124937500e+01		3.5424917692e-10
-1.2187406250e+01		3.7332054622e-10
-1.1249875000e+01		6.2408825188e-10
-1.0312343750e+01		1.1719433136e-09
-9.3748125000e+00		2.5181372108e-10
-8.4372812500e+00		-2.2848866850e-09
-7.4997500000e+00		4.1055562050e-09
-6.5622187500e+00		7.7692193550e-09
-5.6246875000e+00		1.4897067351e-08
-4.6871562500e+00		2.7907309748e-08
-3.7496250000e+00		4.7407185406e-08
-2.8120937500e+00		7.3241537337e-08
-1.8745625000e+00		1.0188712579e-07
-9.3703125000e-01		1.2593510807e-07
5.0000000000e-04		1.3419364306e-07
9.3803125000e-01		1.2589752676e-07
1.8755625000e+00		1.0191153772e-07
2.8130937500e+00		7.3176638472e-08
3.7506250000e+00		4.7311178752e-08
4.6881562500e+00		2.7892453821e-08
5.6256875000e+00		1.4913680333e-08
6.5632187500e+00		7.7624523679e-09
7.5007500000e+00		4.1166678607e-09
8.4382812500e+00		-2.2561567908e-09
9.3758125000e+00		2.6023517440e-10
1.0313343750e+01		1.1703712656e-09
1.1250875000e+01		6.2418132277e-10
1.2188406250e+01		3.7182401236e-10
1.3125937500e+01		3.5326104726e-10
1.4063468750e+01		3.4366366347e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		5.0121372942e-10
-1.3124937500e+01		4.9011713389e-10
-1.2187406250e+01		5.1332357327e-10
-1.1249875000e+01		8.6954522348e-10
-1.0312343750e+01		1.4195554521e-09
-9.3748125000e+00		-3.2216166312e-10
-8.4372812500e+00		-8.4262844853e-11
-7.4997500000e+00		4.0795110509e-09
-6.5622187500e+00		1.0671136218e-08
-5.6246875000e+00		1.9460378345e-08
-4.6871562500e+00		3.6397809801e-08
-3.7496250000e+00		6.1895268597e-08
-2.8120937500e+00		9.5754459356e-08
-1.8745625000e+00		1.3357706216e-07
-9.3703125000e-01		1.6530548593e-07
5.0000000000e-04		1.7579955437e-07
9.3803125000e-01		1.6526218518e-07
1.8755625000e+00		1.3358235565e-07
2.8130937500e+00		9.5699338150e-08
3.7506250000e+00		6.1794942189e-08
4.6881562500e+00		3.6373902028e-08
5.6256875000e+00		1.9472917152e-08
6.5632187500e+00		1.0660500100e-08
7.5007500000e+00		4.1009766548e-09
8.4382812500e+00		-5.5318414333e-11
9.3758125000e+00		-3.1036367642e-10
1.0313343750e+01		1.4167853283e-09
1.1250875000e+01		8.6884320408e-10
1.2188406250e+01		5.1033193986e-10
1.3125937500e+01		4.8809922373e-10
1.4063468750e+01		5.0006265528e-10
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		6.3046922753e-10
-1.3124937500e+01		6.1236857703e-10
-1.2187406250e+01		6.8241122942e-10
-1.1249875000e+01		1.1108789932e-09
-1.0312343750e+01		1.3979966653e-09
-9.3748125000e+00		-5.9580917100e-10
-8.4372812500e+00		3.0452375915e-09
-7.4997500000e+00		3.7761900930e-09
-6.5622187500e+00		1.3455504445e-08
-5.6246875000e+00		2.3345411711e-08
-4.6871562500e+00		4.3292370095e-08
-3.7496250000e+00		7.3540046529e-08
-2.8120937500e+00		1.1371946280e-07
-1.8745625000e+00		1.5882745018e-07
-9.3703125000e-01		1.9661612940e-07
5.0000000000e-04		2.0883037187e-07
9.3803125000e-01		1.9657236274e-07
1.8755625000e+00		1.5880789185e-07
2.8130937500e+00		1.1368432021e-07
3.7506250000e+00		7.3453876625e-08
4.6881562500e+00		4.3258510410e-08
5.6256875000e+00		2.3344976847e-08
6.5632187500e+00		1.3447925993e-08
7.5007500000e+00		3.8026057980e-09
8.4382812500e+00		3.0708111844e-09
9.3758125000e+00		-5.8176156693e-10
1.0313343750e+01		1.3998885743e-09
1.1250875000e+01		1.1091903522e-09
1.2188406250e+01		6.7928475985e-10
1.3125937500e+01		6.1038731205e-10
1.4063468750e+01		6.2977007913e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		7.1016269031e-10
-1.3124937500e+01		7.2063922672e-10
-1.2187406250e+01		8.7681000575e-10
-1.1249875000e+01		1.3006632040e-09
-1.0312343750e+01		1.0847331222e-09
-9.3748125000e+00		-4.7425029861e-11
-8.4372812500e+00		6.2309199916e-09
-7.4997500000e+00		4.0676185822e-09
-6.5622187500e+00		1.5710387030e-08
-5.6246875000e+00		2.6824744321e-08
-4.6871562500e+00		4.8792868563e-08
-3.7496250000e+00		7.6129723004e-08
-2.8120937500e+00		1.1719100323e-07
-1.8745625000e+00		1.6292763725e-07
-9.3703125000e-01		2.0221028733e-07
5.0000000000e-04		2.1393848610e-07
9.3803125000e-01		2.0216758029e-07
1.8755625000e+00		1.6289013276e-07
2.8130937500e+00		1.1718124260e-07
3.7506250000e+00		7.6075645444e-08
4.6881562500e+00		4.8748836673e-08
5.6256875000e+00		2.6804635952e-08
6.5632187500e+00		1.5714118148e-08
7.5007500000e+00		4.0894557878e-09
8.4382812500e+00		6.2541644802e-09
9.3758125000e+00		-3.1666567428e-11
1.0313343750e+01		1.0970895521e-09
1.1250875000e+01		1.2996539631e-09
1.2188406250e+01		8.7476955379e-10
1.3125937500e+01		7.2025770995e-10
1.4063468750e+01		7.1145130154e-10
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		7.3792252790e-10
-1.3124937500e+01		8.2008132564e-10
-1.2187406250e+01		1.0750422919e-09
-1.1249875000e+01		1.3779084742e-09
-1.0312343750e+01		6.3187882646e-10
-9.3748125000e+00		1.6248129557e-09
-8.4372812500e+00		8.6586602977e-09
-7.4997500000e+00		5.6573115947e-09
-6.5622187500e+00		1.7206975907e-08
-5.6246875000e+00		2.8302505198e-08
-4.6871562500e+00		4.8846331318e-08
-3.7496250000e+00		8.8658610213e-08
-2.8120937500e+00		1.3731241346e-07
-1.8745625000e+00		1.9089173151e-07
-9.3703125000e-01		2.3699779912e-07
5.0000000000e-04		2.5054853032e-07
9.3803125000e-01		2.3696153563e-07
1.8755625000e+00		1.9083710586e-07
2.8130937500e+00		1.3730998415e-07
3.7506250000e+00		8.8635481536e-08
4.6881562500e+00		4.8796778127e-08
5.6256875000e+00		2.8269016104e-08
6.5632187500e+00		1.7252488969e-08
7.5007500000e+00		5.6645054915e-09
8.4382812500e+00		8.6826675313e-09
9.3758125000e+00		1.6497736727e-09
1.0313343750e+01		6.5412563653e-10
1.1250875000e+01		1.3775864733e-09
1.2188406250e+01		1.0751296232e-09
1.3125937500e+01		8.2258635401e-10
1.4063468750e+01		7.4116328921e-10
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/press_maximum.xg <==
"press v time
0.0000000000000	0.0001638399893
0.3515742187500	0.0001633310599
0.7031484375000	0.0001628198186
1.0547226562500	0.0001623128745
1.4062968750000	0.0001618125063
1.7578710937500	0.0001613146255
2.1094453125000	0.0001608397658
2.4610195312500	0.0001604071023


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/press_minimum.xg <==
"press v time
0.0000000000000	0.0000000000010
0.3515742187500	0.0000000000010
0.7031484375000	0.0000000000010
1.0547226562500	0.0000000000010
1.4062968750000	0.0000000000010
1.7578710937500	0.0000000000010
2.1094453125000	0.0000000000010
2.4610195312500	0.0000000000010


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/press_norm1.xg <==
"press v time
0.0000000000000	0.0000013103160
0.3515742187500	0.0000013102421
0.7031484375000	0.0000013101652
1.0547226562500	0.0000013100850
1.4062968750000	0.0000013100008
1.7578710937500	0.0000013099116
2.1094453125000	0.0000013098171
2.4610195312500	0.0000013097158


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/press_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000000000e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0000000000e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0000000000e-12
-8.4372812500e+00		1.0000000000e-12
-7.4997500000e+00		5.2605173583e-07
-6.5622187500e+00		4.1315900663e-06
-5.6246875000e+00		1.2995946174e-05
-4.6871562500e+00		2.9335030675e-05
-3.7496250000e+00		5.4603112748e-05
-2.8120937500e+00		8.7842646809e-05
-1.8745625000e+00		1.2379368326e-04
-9.3703125000e-01		1.5265624931e-04
5.0000000000e-04		1.6383998934e-04
9.3803125000e-01		1.5263328310e-04
1.8755625000e+00		1.2375708443e-04
2.8130937500e+00		8.7804360334e-05
3.7506250000e+00		5.4571420118e-05
4.6881562500e+00		2.9312961502e-05
5.6256875000e+00		1.2982880569e-05
6.5632187500e+00		4.1253437891e-06
7.5007500000e+00		5.2423683754e-07
8.4382812500e+00		1.0000000000e-12
9.3758125000e+00		1.0000000000e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0000000000e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000000000e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000015246e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0000000000e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0043633121e-12
-8.4372812500e+00		6.8912528831e-12
-7.4997500000e+00		5.2270979211e-07
-6.5622187500e+00		4.1245384628e-06
-5.6246875000e+00		1.2973928693e-05
-4.6871562500e+00		2.9284231993e-05
-3.7496250000e+00		5.4503906674e-05
-2.8120937500e+00		8.7674634586e-05
-1.8745625000e+00		1.2354828839e-04
-9.3703125000e-01		1.5242455012e-04
5.0000000000e-04		1.6333105992e-04
9.3803125000e-01		1.5240195137e-04
1.8755625000e+00		1.2351178250e-04
2.8130937500e+00		8.7636430599e-05
3.7506250000e+00		5.4472277001e-05
4.6881562500e+00		2.9262203269e-05
5.6256875000e+00		1.2960885169e-05
6.5632187500e+00		4.1183028735e-06
7.5007500000e+00		5.2091031299e-07
8.4382812500e+00		6.8585994389e-12
9.3758125000e+00		1.0043428138e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0000000000e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000015242e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000063478e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0005732105e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0137716807e-12
-8.4372812500e+00		1.7914359936e-11
-7.4997500000e+00		5.1948656323e-07
-6.5622187500e+00		4.1178182230e-06
-5.6246875000e+00		1.2951803414e-05
-4.6871562500e+00		2.9233401408e-05
-3.7496250000e+00		5.4403977589e-05
-2.8120937500e+00		8.7504853982e-05
-1.8745625000e+00		1.2330329396e-04
-9.3703125000e-01		1.5218817153e-04
5.0000000000e-04		1.6281981861e-04
9.3803125000e-01		1.5216592112e-04
1.8755625000e+00		1.2326690056e-04
2.8130937500e+00		8.7466735706e-05
3.7506250000e+00		5.4372411700e-05
4.6881562500e+00		2.9211413495e-05
5.6256875000e+00		1.2938781805e-05
6.5632187500e+00		4.1115941878e-06
7.5007500000e+00		5.1770182906e-07
8.4382812500e+00		1.7809365844e-11
9.3758125000e+00		1.0137072661e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0005731227e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000063460e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000153546e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0009710962e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0267794552e-12
-8.4372812500e+00		3.3898556593e-11
-7.4997500000e+00		5.1638341247e-07
-6.5622187500e+00		4.1114606897e-06
-5.6246875000e+00		1.2929720507e-05
-4.6871562500e+00		2.9182997405e-05
-3.7496250000e+00		5.4304358990e-05
-2.8120937500e+00		8.7335656547e-05
-1.8745625000e+00		1.2306105279e-04
-9.3703125000e-01		1.5195031947e-04
5.0000000000e-04		1.6231287452e-04
9.3803125000e-01		1.5192839621e-04
1.8755625000e+00		1.2302478732e-04
2.8130937500e+00		8.7297627753e-05
3.7506250000e+00		5.4272856809e-05
4.6881562500e+00		2.9161050183e-05
5.6256875000e+00		1.2916720529e-05
6.5632187500e+00		4.1052489347e-06
7.5007500000e+00		5.1461275014e-07
8.4382812500e+00		3.3682512406e-11
9.3758125000e+00		1.0266552394e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0009709232e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000153502e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000095180e-12
-1.3124937500e+01		1.0000288670e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0016288282e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0429183417e-12
-8.4372812500e+00		5.4655176808e-11
-7.4997500000e+00		5.1340295320e-07
-6.5622187500e+00		4.1054413021e-06
-5.6246875000e+00		1.2907445230e-05
-4.6871562500e+00		2.9132375247e-05
-3.7496250000e+00		5.4203977877e-05
-2.8120937500e+00		8.7166338304e-05
-1.8745625000e+00		1.2282059705e-04
-9.3703125000e-01		1.5171185477e-04
5.0000000000e-04		1.6181250629e-04
9.3803125000e-01		1.5169008825e-04
1.8755625000e+00		1.2278448115e-04
2.8130937500e+00		8.7128395405e-05
3.7506250000e+00		5.4172540152e-05
4.6881562500e+00		2.9110469079e-05
5.6256875000e+00		1.2894467020e-05
6.5632187500e+00		4.0992425942e-06
7.5007500000e+00		5.1164568634e-07
8.4382812500e+00		5.4290530889e-11
9.3758125000e+00		1.0427158064e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0016285151e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000288586e-12
1.4063468750e+01		1.0000095157e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000036251e-12
-1.4062468750e+01		1.0000272414e-12
-1.3124937500e+01		1.0000468844e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0025497320e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0618175647e-12
-8.4372812500e+00		7.9979101801e-11
-7.4997500000e+00		5.1054804235e-07
-6.5622187500e+00		4.0997110904e-06
-5.6246875000e+00		1.2885065170e-05
-4.6871562500e+00		2.9081957375e-05
-3.7496250000e+00		5.4103457338e-05
-2.8120937500e+00		8.6998125556e-05
-1.8745625000e+00		1.2258070979e-04
-9.3703125000e-01		1.5147171352e-04
5.0000000000e-04		1.6131462554e-04
9.3803125000e-01		1.5145010192e-04
1.8755625000e+00		1.2254477315e-04
2.8130937500e+00		8.6960255816e-05
3.7506250000e+00		5.4072088197e-05
4.6881562500e+00		2.9060092202e-05
5.6256875000e+00		1.2872108643e-05
6.5632187500e+00		4.0935260583e-06
7.5007500000e+00		5.0880349985e-07
8.4382812500e+00		7.9429593757e-11
9.3758125000e+00		1.0615185167e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0025492243e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000468709e-12
1.4063468750e+01		1.0000272344e-12
1.5001000000e+01		1.0000036251e-12


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000194571e-12
-1.4062468750e+01		1.0000515328e-12
-1.3124937500e+01		1.0000692486e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0037213539e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0831560186e-12
-8.4372812500e+00		1.0965020854e-10
-7.4997500000e+00		5.0781004783e-07
-6.5622187500e+00		4.0943669835e-06
-5.6246875000e+00		1.2862787621e-05
-4.6871562500e+00		2.9032347027e-05
-3.7496250000e+00		5.4004504376e-05
-2.8120937500e+00		8.6839226235e-05
-1.8745625000e+00		1.2235264568e-04
-9.3703125000e-01		1.5124212334e-04
5.0000000000e-04		1.6083976579e-04
9.3803125000e-01		1.5122112329e-04
1.8755625000e+00		1.2231678192e-04
2.8130937500e+00		8.6801412512e-05
3.7506250000e+00		5.3973204320e-05
4.6881562500e+00		2.9010522616e-05
5.6256875000e+00		1.2849852484e-05
6.5632187500e+00		4.0881985430e-06
7.5007500000e+00		5.0607759109e-07
8.4382812500e+00		1.0888099318e-10
9.3758125000e+00		1.0827425014e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0037205995e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000692287e-12
1.4063468750e+01		1.0000515193e-12
1.5001000000e+01		1.0000194536e-12


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000445848e-12
-1.4062468750e+01		1.0000810235e-12
-1.3124937500e+01		1.0000957426e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0051507901e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.1070345251e-12
-8.4372812500e+00		1.4343023050e-10
-7.4997500000e+00		5.0519306831e-07
-6.5622187500e+00		4.0896934502e-06
-5.6246875000e+00		1.2840874692e-05
-4.6871562500e+00		2.8986369699e-05
-3.7496250000e+00		5.3913834883e-05
-2.8120937500e+00		8.6694845027e-05
-1.8745625000e+00		1.2214481822e-04
-9.3703125000e-01		1.5102571889e-04
5.0000000000e-04		1.6040710228e-04
9.3803125000e-01		1.5100464828e-04
1.8755625000e+00		1.2210910633e-04
2.8130937500e+00		8.6657089891e-05
3.7506250000e+00		5.3882592794e-05
4.6881562500e+00		2.8964580123e-05
5.6256875000e+00		1.2827959443e-05
6.5632187500e+00		4.0835424009e-06
7.5007500000e+00		5.0347203592e-07
8.4382812500e+00		1.4240782927e-10
9.3758125000e+00		1.1065049004e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0051497368e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000957152e-12
1.4063468750e+01		1.0000810023e-12
1.5001000000e+01		1.0000445754e-12


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/press_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000000000e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0000000000e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0000000000e-12
-8.4372812500e+00		1.0000000000e-12
-7.4997500000e+00		5.2605173583e-07
-6.5622187500e+00		4.1315900663e-06
-5.6246875000e+00		1.2995946174e-05
-4.6871562500e+00		2.9335030675e-05
-3.7496250000e+00		5.4603112748e-05
-2.8120937500e+00		8.7842646809e-05
-1.8745625000e+00		1.2379368326e-04
-9.3703125000e-01		1.5265624931e-04
5.0000000000e-04		1.6383998934e-04
9.3803125000e-01		1.5263328310e-04
1.8755625000e+00		1.2375708443e-04
2.8130937500e+00		8.7804360334e-05
3.7506250000e+00		5.4571420118e-05
4.6881562500e+00		2.9312961502e-05
5.6256875000e+00		1.2982880569e-05
6.5632187500e+00		4.1253437891e-06
7.5007500000e+00		5.2423683754e-07
8.4382812500e+00		1.0000000000e-12
9.3758125000e+00		1.0000000000e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0000000000e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000000000e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000015246e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0000000000e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0043633121e-12
-8.4372812500e+00		6.8912528831e-12
-7.4997500000e+00		5.2270979211e-07
-6.5622187500e+00		4.1245384628e-06
-5.6246875000e+00		1.2973928693e-05
-4.6871562500e+00		2.9284231993e-05
-3.7496250000e+00		5.4503906674e-05
-2.8120937500e+00		8.7674634586e-05
-1.8745625000e+00		1.2354828839e-04
-9.3703125000e-01		1.5242455012e-04
5.0000000000e-04		1.6333105992e-04
9.3803125000e-01		1.5240195137e-04
1.8755625000e+00		1.2351178250e-04
2.8130937500e+00		8.7636430599e-05
3.7506250000e+00		5.4472277001e-05
4.6881562500e+00		2.9262203269e-05
5.6256875000e+00		1.2960885169e-05
6.5632187500e+00		4.1183028735e-06
7.5007500000e+00		5.2091031299e-07
8.4382812500e+00		6.8585994389e-12
9.3758125000e+00		1.0043428138e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0000000000e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000015242e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000063478e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0005732105e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0137716807e-12
-8.4372812500e+00		1.7914359936e-11
-7.4997500000e+00		5.1948656323e-07
-6.5622187500e+00		4.1178182230e-06
-5.6246875000e+00		1.2951803414e-05
-4.6871562500e+00		2.9233401408e-05
-3.7496250000e+00		5.4403977589e-05
-2.8120937500e+00		8.7504853982e-05
-1.8745625000e+00		1.2330329396e-04
-9.3703125000e-01		1.5218817153e-04
5.0000000000e-04		1.6281981861e-04
9.3803125000e-01		1.5216592112e-04
1.8755625000e+00		1.2326690056e-04
2.8130937500e+00		8.7466735706e-05
3.7506250000e+00		5.4372411700e-05
4.6881562500e+00		2.9211413495e-05
5.6256875000e+00		1.2938781805e-05
6.5632187500e+00		4.1115941878e-06
7.5007500000e+00		5.1770182906e-07
8.4382812500e+00		1.7809365844e-11
9.3758125000e+00		1.0137072661e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0005731227e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000063460e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000000000e-12
-1.3124937500e+01		1.0000153546e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0009710962e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0267794552e-12
-8.4372812500e+00		3.3898556593e-11
-7.4997500000e+00		5.1638341247e-07
-6.5622187500e+00		4.1114606897e-06
-5.6246875000e+00		1.2929720507e-05
-4.6871562500e+00		2.9182997405e-05
-3.7496250000e+00		5.4304358990e-05
-2.8120937500e+00		8.7335656547e-05
-1.8745625000e+00		1.2306105279e-04
-9.3703125000e-01		1.5195031947e-04
5.0000000000e-04		1.6231287452e-04
9.3803125000e-01		1.5192839621e-04
1.8755625000e+00		1.2302478732e-04
2.8130937500e+00		8.7297627753e-05
3.7506250000e+00		5.4272856809e-05
4.6881562500e+00		2.9161050183e-05
5.6256875000e+00		1.2916720529e-05
6.5632187500e+00		4.1052489347e-06
7.5007500000e+00		5.1461275014e-07
8.4382812500e+00		3.3682512406e-11
9.3758125000e+00		1.0266552394e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0009709232e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000153502e-12
1.4063468750e+01		1.0000000000e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-12
-1.4062468750e+01		1.0000095180e-12
-1.3124937500e+01		1.0000288670e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0016288282e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0429183417e-12
-8.4372812500e+00		5.4655176808e-11
-7.4997500000e+00		5.1340295320e-07
-6.5622187500e+00		4.1054413021e-06
-5.6246875000e+00		1.2907445230e-05
-4.6871562500e+00		2.9132375247e-05
-3.7496250000e+00		5.4203977877e-05
-2.8120937500e+00		8.7166338304e-05
-1.8745625000e+00		1.2282059705e-04
-9.3703125000e-01		1.5171185477e-04
5.0000000000e-04		1.6181250629e-04
9.3803125000e-01		1.5169008825e-04
1.8755625000e+00		1.2278448115e-04
2.8130937500e+00		8.7128395405e-05
3.7506250000e+00		5.4172540152e-05
4.6881562500e+00		2.9110469079e-05
5.6256875000e+00		1.2894467020e-05
6.5632187500e+00		4.0992425942e-06
7.5007500000e+00		5.1164568634e-07
8.4382812500e+00		5.4290530889e-11
9.3758125000e+00		1.0427158064e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0016285151e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000288586e-12
1.4063468750e+01		1.0000095157e-12
1.5001000000e+01		1.0000000000e-12


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000036251e-12
-1.4062468750e+01		1.0000272414e-12
-1.3124937500e+01		1.0000468844e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0025497320e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0618175647e-12
-8.4372812500e+00		7.9979101801e-11
-7.4997500000e+00		5.1054804235e-07
-6.5622187500e+00		4.0997110904e-06
-5.6246875000e+00		1.2885065170e-05
-4.6871562500e+00		2.9081957375e-05
-3.7496250000e+00		5.4103457338e-05
-2.8120937500e+00		8.6998125556e-05
-1.8745625000e+00		1.2258070979e-04
-9.3703125000e-01		1.5147171352e-04
5.0000000000e-04		1.6131462554e-04
9.3803125000e-01		1.5145010192e-04
1.8755625000e+00		1.2254477315e-04
2.8130937500e+00		8.6960255816e-05
3.7506250000e+00		5.4072088197e-05
4.6881562500e+00		2.9060092202e-05
5.6256875000e+00		1.2872108643e-05
6.5632187500e+00		4.0935260583e-06
7.5007500000e+00		5.0880349985e-07
8.4382812500e+00		7.9429593757e-11
9.3758125000e+00		1.0615185167e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0025492243e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000468709e-12
1.4063468750e+01		1.0000272344e-12
1.5001000000e+01		1.0000036251e-12


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000194571e-12
-1.4062468750e+01		1.0000515328e-12
-1.3124937500e+01		1.0000692486e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0037213539e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.0831560186e-12
-8.4372812500e+00		1.0965020854e-10
-7.4997500000e+00		5.0781004783e-07
-6.5622187500e+00		4.0943669835e-06
-5.6246875000e+00		1.2862787621e-05
-4.6871562500e+00		2.9032347027e-05
-3.7496250000e+00		5.4004504376e-05
-2.8120937500e+00		8.6839226235e-05
-1.8745625000e+00		1.2235264568e-04
-9.3703125000e-01		1.5124212334e-04
5.0000000000e-04		1.6083976579e-04
9.3803125000e-01		1.5122112329e-04
1.8755625000e+00		1.2231678192e-04
2.8130937500e+00		8.6801412512e-05
3.7506250000e+00		5.3973204320e-05
4.6881562500e+00		2.9010522616e-05
5.6256875000e+00		1.2849852484e-05
6.5632187500e+00		4.0881985430e-06
7.5007500000e+00		5.0607759109e-07
8.4382812500e+00		1.0888099318e-10
9.3758125000e+00		1.0827425014e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0037205995e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000692287e-12
1.4063468750e+01		1.0000515193e-12
1.5001000000e+01		1.0000194536e-12


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000445848e-12
-1.4062468750e+01		1.0000810235e-12
-1.3124937500e+01		1.0000957426e-12
-1.2187406250e+01		1.0000000000e-12
-1.1249875000e+01		1.0051507901e-12
-1.0312343750e+01		1.0000000000e-12
-9.3748125000e+00		1.1070345251e-12
-8.4372812500e+00		1.4343023050e-10
-7.4997500000e+00		5.0519306831e-07
-6.5622187500e+00		4.0896934502e-06
-5.6246875000e+00		1.2840874692e-05
-4.6871562500e+00		2.8986369699e-05
-3.7496250000e+00		5.3913834883e-05
-2.8120937500e+00		8.6694845027e-05
-1.8745625000e+00		1.2214481822e-04
-9.3703125000e-01		1.5102571889e-04
5.0000000000e-04		1.6040710228e-04
9.3803125000e-01		1.5100464828e-04
1.8755625000e+00		1.2210910633e-04
2.8130937500e+00		8.6657089891e-05
3.7506250000e+00		5.3882592794e-05
4.6881562500e+00		2.8964580123e-05
5.6256875000e+00		1.2827959443e-05
6.5632187500e+00		4.0835424009e-06
7.5007500000e+00		5.0347203592e-07
8.4382812500e+00		1.4240782927e-10
9.3758125000e+00		1.1065049004e-12
1.0313343750e+01		1.0000000000e-12
1.1250875000e+01		1.0051497368e-12
1.2188406250e+01		1.0000000000e-12
1.3125937500e+01		1.0000957152e-12
1.4063468750e+01		1.0000810023e-12
1.5001000000e+01		1.0000445754e-12


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/rho_minimum.xg <==
"rho v time
0.0000000000000	0.0000001000000
0.3515742187500	0.0000001000000
0.7031484375000	0.0000001000000
1.0547226562500	0.0000001000000
1.4062968750000	0.0000001000000
1.7578710937500	0.0000001000000
2.1094453125000	0.0000001000000
2.4610195312500	0.0000001000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/rho_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000000000e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0000000000e-07
-8.4372812500e+00		1.0000000000e-07
-7.4997500000e+00		7.2529424086e-05
-6.5622187500e+00		2.0326313159e-04
-5.6246875000e+00		3.6049890672e-04
-4.6871562500e+00		5.4161822971e-04
-3.7496250000e+00		7.3893919065e-04
-2.8120937500e+00		9.3724408138e-04
-1.8745625000e+00		1.1126260974e-03
-9.3703125000e-01		1.2355413765e-03
5.0000000000e-04		1.2799999584e-03
9.3803125000e-01		1.2354484331e-03
1.8755625000e+00		1.1124616148e-03
2.8130937500e+00		9.3703980883e-04
3.7506250000e+00		7.3872471271e-04
4.6881562500e+00		5.4141445771e-04
5.6256875000e+00		3.6031764555e-04
6.5632187500e+00		2.0310942344e-04
7.5007500000e+00		7.2404201366e-05
8.4382812500e+00		1.0000000000e-07
9.3758125000e+00		1.0000000000e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000000000e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000007623e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0021792814e-07
-8.4372812500e+00		2.6251195941e-07
-7.4997500000e+00		7.2298671641e-05
-6.5622187500e+00		2.0308959754e-04
-5.6246875000e+00		3.6019340211e-04
-4.6871562500e+00		5.4114907367e-04
-3.7496250000e+00		7.3826761187e-04
-2.8120937500e+00		9.3634734253e-04
-1.8745625000e+00		1.1115227770e-03
-9.3703125000e-01		1.2346033781e-03
5.0000000000e-04		1.2780104065e-03
9.3803125000e-01		1.2345118524e-03
1.8755625000e+00		1.1113585493e-03
2.8130937500e+00		9.3614331488e-04
3.7506250000e+00		7.3805336528e-04
4.6881562500e+00		5.4094549882e-04
5.6256875000e+00		3.6001229380e-04
6.5632187500e+00		2.0293602129e-04
7.5007500000e+00		7.2174116758e-05
8.4382812500e+00		2.6188927887e-07
9.3758125000e+00		1.0021690545e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000007621e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000031739e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0002865642e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0068622948e-07
-8.4372812500e+00		4.2325358754e-07
-7.4997500000e+00		7.2075416282e-05
-6.5622187500e+00		2.0292407997e-04
-5.6246875000e+00		3.5988614053e-04
-4.6871562500e+00		5.4067921551e-04
-3.7496250000e+00		7.3759052047e-04
-2.8120937500e+00		9.3544029196e-04
-1.8745625000e+00		1.1104201636e-03
-9.3703125000e-01		1.2336457009e-03
5.0000000000e-04		1.2760086936e-03
9.3803125000e-01		1.2335555160e-03
1.8755625000e+00		1.1102562792e-03
2.8130937500e+00		9.3523652466e-04
3.7506250000e+00		7.3737650966e-04
4.6881562500e+00		5.4047584123e-04
5.6256875000e+00		3.5970518213e-04
6.5632187500e+00		2.0277066326e-04
7.5007500000e+00		7.1951499572e-05
8.4382812500e+00		4.2201144349e-07
9.3758125000e+00		1.0068303065e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0002865203e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000031730e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000076773e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0004854303e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0133012658e-07
-8.4372812500e+00		5.8222466964e-07
-7.4997500000e+00		7.1859822743e-05
-6.5622187500e+00		2.0276737138e-04
-5.6246875000e+00		3.5957920556e-04
-4.6871562500e+00		5.4021289697e-04
-3.7496250000e+00		7.3691491361e-04
-2.8120937500e+00		9.3453548112e-04
-1.8745625000e+00		1.1093288637e-03
-9.3703125000e-01		1.2326813030e-03
5.0000000000e-04		1.2740207005e-03
9.3803125000e-01		1.2325923747e-03
1.8755625000e+00		1.1091653949e-03
2.8130937500e+00		9.3433199534e-04
3.7506250000e+00		7.3670113892e-04
4.6881562500e+00		5.4000972383e-04
5.6256875000e+00		3.5939839356e-04
6.5632187500e+00		2.0261413906e-04
7.5007500000e+00		7.1736514422e-05
8.4382812500e+00		5.8036637055e-07
9.3758125000e+00		1.0132399713e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0004853438e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000076751e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000047590e-07
-1.3124937500e+01		1.0000144334e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0008140828e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0212337351e-07
-8.4372812500e+00		7.3929139592e-07
-7.4997500000e+00		7.1652142550e-05
-6.5622187500e+00		2.0261888614e-04
-5.6246875000e+00		3.5926933114e-04
-4.6871562500e+00		5.3974415464e-04
-3.7496250000e+00		7.3623350832e-04
-2.8120937500e+00		9.3362914642e-04
-1.8745625000e+00		1.1082445446e-03
-9.3703125000e-01		1.2317136630e-03
5.0000000000e-04		1.2720554481e-03
9.3803125000e-01		1.2316253012e-03
1.8755625000e+00		1.1080815906e-03
2.8130937500e+00		9.3342592317e-04
3.7506250000e+00		7.3601997359e-04
4.6881562500e+00		5.3954118544e-04
5.6256875000e+00		3.5908866621e-04
6.5632187500e+00		2.0246586365e-04
7.5007500000e+00		7.1529412576e-05
8.4382812500e+00		7.3682108337e-07
9.3758125000e+00		1.0211345682e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0008139263e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000144292e-07
1.4063468750e+01		1.0000047578e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000018126e-07
-1.4062468750e+01		1.0000136206e-07
-1.3124937500e+01		1.0000234419e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0012740544e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0304453235e-07
-8.4372812500e+00		8.9431035889e-07
-7.4997500000e+00		7.1452644622e-05
-6.5622187500e+00		2.0247743307e-04
-5.6246875000e+00		3.5895772968e-04
-4.6871562500e+00		5.3927689896e-04
-3.7496250000e+00		7.3555052402e-04
-2.8120937500e+00		9.3272785718e-04
-1.8745625000e+00		1.1071617307e-03
-9.3703125000e-01		1.2307384512e-03
5.0000000000e-04		1.2700969472e-03
9.3803125000e-01		1.2306506487e-03
1.8755625000e+00		1.1069994270e-03
2.8130937500e+00		9.3252482978e-04
3.7506250000e+00		7.3533725730e-04
4.6881562500e+00		5.3907413406e-04
5.6256875000e+00		3.5877721003e-04
6.5632187500e+00		2.0232464156e-04
7.5007500000e+00		7.1330463327e-05
8.4382812500e+00		8.9123281895e-07
9.3758125000e+00		1.0303002071e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0012738009e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000234352e-07
1.4063468750e+01		1.0000136171e-07
1.5001000000e+01		1.0000018125e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000097285e-07
-1.4062468750e+01		1.0000257661e-07
-1.3124937500e+01		1.0000346237e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0018589491e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0407478170e-07
-8.4372812500e+00		1.0471399550e-06
-7.4997500000e+00		7.1260792013e-05
-6.5622187500e+00		2.0234542208e-04
-5.6246875000e+00		3.5864728663e-04
-4.6871562500e+00		5.3881673162e-04
-3.7496250000e+00		7.3487757060e-04
-2.8120937500e+00		9.3187566893e-04
-1.8745625000e+00		1.1061313018e-03
-9.3703125000e-01		1.2298053640e-03
5.0000000000e-04		1.2682261856e-03
9.3803125000e-01		1.2297199815e-03
1.8755625000e+00		1.1059691764e-03
2.8130937500e+00		9.3167275645e-04
3.7506250000e+00		7.3466457870e-04
4.6881562500e+00		5.3861417189e-04
5.6256875000e+00		3.5846690899e-04
6.5632187500e+00		2.0219294110e-04
7.5007500000e+00		7.1139130659e-05
8.4382812500e+00		1.0434605559e-06
9.3758125000e+00		1.0405491346e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0018585726e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000346137e-07
1.4063468750e+01		1.0000257593e-07
1.5001000000e+01		1.0000097267e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000222922e-07
-1.4062468750e+01		1.0000405109e-07
-1.3124937500e+01		1.0000478702e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0025720872e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0521570819e-07
-8.4372812500e+00		1.1976236074e-06
-7.4997500000e+00		7.1076934958e-05
-6.5622187500e+00		2.0222990506e-04
-5.6246875000e+00		3.5834166227e-04
-4.6871562500e+00		5.3838991168e-04
-3.7496250000e+00		7.3426040941e-04
-2.8120937500e+00		9.3110066602e-04
-1.8745625000e+00		1.1051914686e-03
-9.3703125000e-01		1.2289252169e-03
5.0000000000e-04		1.2665192548e-03
9.3803125000e-01		1.2288394862e-03
1.8755625000e+00		1.1050298925e-03
2.8130937500e+00		9.3089789929e-04
3.7506250000e+00		7.3404763329e-04
4.6881562500e+00		5.3818751493e-04
5.6256875000e+00		3.5816140835e-04
6.5632187500e+00		2.0207776723e-04
7.5007500000e+00		7.0955763397e-05
8.4382812500e+00		1.1933475155e-06
9.3758125000e+00		1.0519053667e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0025715620e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000478564e-07
1.4063468750e+01		1.0000405003e-07
1.5001000000e+01		1.0000222874e-07


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/rho_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000000000e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0000000000e-07
-8.4372812500e+00		1.0000000000e-07
-7.4997500000e+00		7.2529424086e-05
-6.5622187500e+00		2.0326313159e-04
-5.6246875000e+00		3.6049890672e-04
-4.6871562500e+00		5.4161822971e-04
-3.7496250000e+00		7.3893919065e-04
-2.8120937500e+00		9.3724408138e-04
-1.8745625000e+00		1.1126260974e-03
-9.3703125000e-01		1.2355413765e-03
5.0000000000e-04		1.2799999584e-03
9.3803125000e-01		1.2354484331e-03
1.8755625000e+00		1.1124616148e-03
2.8130937500e+00		9.3703980883e-04
3.7506250000e+00		7.3872471271e-04
4.6881562500e+00		5.4141445771e-04
5.6256875000e+00		3.6031764555e-04
6.5632187500e+00		2.0310942344e-04
7.5007500000e+00		7.2404201366e-05
8.4382812500e+00		1.0000000000e-07
9.3758125000e+00		1.0000000000e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000000000e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000007623e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0021792814e-07
-8.4372812500e+00		2.6251195941e-07
-7.4997500000e+00		7.2298671641e-05
-6.5622187500e+00		2.0308959754e-04
-5.6246875000e+00		3.6019340211e-04
-4.6871562500e+00		5.4114907367e-04
-3.7496250000e+00		7.3826761187e-04
-2.8120937500e+00		9.3634734253e-04
-1.8745625000e+00		1.1115227770e-03
-9.3703125000e-01		1.2346033781e-03
5.0000000000e-04		1.2780104065e-03
9.3803125000e-01		1.2345118524e-03
1.8755625000e+00		1.1113585493e-03
2.8130937500e+00		9.3614331488e-04
3.7506250000e+00		7.3805336528e-04
4.6881562500e+00		5.4094549882e-04
5.6256875000e+00		3.6001229380e-04
6.5632187500e+00		2.0293602129e-04
7.5007500000e+00		7.2174116758e-05
8.4382812500e+00		2.6188927887e-07
9.3758125000e+00		1.0021690545e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000007621e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000031739e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0002865642e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0068622948e-07
-8.4372812500e+00		4.2325358754e-07
-7.4997500000e+00		7.2075416282e-05
-6.5622187500e+00		2.0292407997e-04
-5.6246875000e+00		3.5988614053e-04
-4.6871562500e+00		5.4067921551e-04
-3.7496250000e+00		7.3759052047e-04
-2.8120937500e+00		9.3544029196e-04
-1.8745625000e+00		1.1104201636e-03
-9.3703125000e-01		1.2336457009e-03
5.0000000000e-04		1.2760086936e-03
9.3803125000e-01		1.2335555160e-03
1.8755625000e+00		1.1102562792e-03
2.8130937500e+00		9.3523652466e-04
3.7506250000e+00		7.3737650966e-04
4.6881562500e+00		5.4047584123e-04
5.6256875000e+00		3.5970518213e-04
6.5632187500e+00		2.0277066326e-04
7.5007500000e+00		7.1951499572e-05
8.4382812500e+00		4.2201144349e-07
9.3758125000e+00		1.0068303065e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0002865203e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000031730e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000076773e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0004854303e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0133012658e-07
-8.4372812500e+00		5.8222466964e-07
-7.4997500000e+00		7.1859822743e-05
-6.5622187500e+00		2.0276737138e-04
-5.6246875000e+00		3.5957920556e-04
-4.6871562500e+00		5.4021289697e-04
-3.7496250000e+00		7.3691491361e-04
-2.8120937500e+00		9.3453548112e-04
-1.8745625000e+00		1.1093288637e-03
-9.3703125000e-01		1.2326813030e-03
5.0000000000e-04		1.2740207005e-03
9.3803125000e-01		1.2325923747e-03
1.8755625000e+00		1.1091653949e-03
2.8130937500e+00		9.3433199534e-04
3.7506250000e+00		7.3670113892e-04
4.6881562500e+00		5.4000972383e-04
5.6256875000e+00		3.5939839356e-04
6.5632187500e+00		2.0261413906e-04
7.5007500000e+00		7.1736514422e-05
8.4382812500e+00		5.8036637055e-07
9.3758125000e+00		1.0132399713e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0004853438e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000076751e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000047590e-07
-1.3124937500e+01		1.0000144334e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0008140828e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0212337351e-07
-8.4372812500e+00		7.3929139592e-07
-7.4997500000e+00		7.1652142550e-05
-6.5622187500e+00		2.0261888614e-04
-5.6246875000e+00		3.5926933114e-04
-4.6871562500e+00		5.3974415464e-04
-3.7496250000e+00		7.3623350832e-04
-2.8120937500e+00		9.3362914642e-04
-1.8745625000e+00		1.1082445446e-03
-9.3703125000e-01		1.2317136630e-03
5.0000000000e-04		1.2720554481e-03
9.3803125000e-01		1.2316253012e-03
1.8755625000e+00		1.1080815906e-03
2.8130937500e+00		9.3342592317e-04
3.7506250000e+00		7.3601997359e-04
4.6881562500e+00		5.3954118544e-04
5.6256875000e+00		3.5908866621e-04
6.5632187500e+00		2.0246586365e-04
7.5007500000e+00		7.1529412576e-05
8.4382812500e+00		7.3682108337e-07
9.3758125000e+00		1.0211345682e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0008139263e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000144292e-07
1.4063468750e+01		1.0000047578e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000018126e-07
-1.4062468750e+01		1.0000136206e-07
-1.3124937500e+01		1.0000234419e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0012740544e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0304453235e-07
-8.4372812500e+00		8.9431035889e-07
-7.4997500000e+00		7.1452644622e-05
-6.5622187500e+00		2.0247743307e-04
-5.6246875000e+00		3.5895772968e-04
-4.6871562500e+00		5.3927689896e-04
-3.7496250000e+00		7.3555052402e-04
-2.8120937500e+00		9.3272785718e-04
-1.8745625000e+00		1.1071617307e-03
-9.3703125000e-01		1.2307384512e-03
5.0000000000e-04		1.2700969472e-03
9.3803125000e-01		1.2306506487e-03
1.8755625000e+00		1.1069994270e-03
2.8130937500e+00		9.3252482978e-04
3.7506250000e+00		7.3533725730e-04
4.6881562500e+00		5.3907413406e-04
5.6256875000e+00		3.5877721003e-04
6.5632187500e+00		2.0232464156e-04
7.5007500000e+00		7.1330463327e-05
8.4382812500e+00		8.9123281895e-07
9.3758125000e+00		1.0303002071e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0012738009e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000234352e-07
1.4063468750e+01		1.0000136171e-07
1.5001000000e+01		1.0000018125e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000097285e-07
-1.4062468750e+01		1.0000257661e-07
-1.3124937500e+01		1.0000346237e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0018589491e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0407478170e-07
-8.4372812500e+00		1.0471399550e-06
-7.4997500000e+00		7.1260792013e-05
-6.5622187500e+00		2.0234542208e-04
-5.6246875000e+00		3.5864728663e-04
-4.6871562500e+00		5.3881673162e-04
-3.7496250000e+00		7.3487757060e-04
-2.8120937500e+00		9.3187566893e-04
-1.8745625000e+00		1.1061313018e-03
-9.3703125000e-01		1.2298053640e-03
5.0000000000e-04		1.2682261856e-03
9.3803125000e-01		1.2297199815e-03
1.8755625000e+00		1.1059691764e-03
2.8130937500e+00		9.3167275645e-04
3.7506250000e+00		7.3466457870e-04
4.6881562500e+00		5.3861417189e-04
5.6256875000e+00		3.5846690899e-04
6.5632187500e+00		2.0219294110e-04
7.5007500000e+00		7.1139130659e-05
8.4382812500e+00		1.0434605559e-06
9.3758125000e+00		1.0405491346e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0018585726e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000346137e-07
1.4063468750e+01		1.0000257593e-07
1.5001000000e+01		1.0000097267e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000222922e-07
-1.4062468750e+01		1.0000405109e-07
-1.3124937500e+01		1.0000478702e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0025720872e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0521570819e-07
-8.4372812500e+00		1.1976236074e-06
-7.4997500000e+00		7.1076934958e-05
-6.5622187500e+00		2.0222990506e-04
-5.6246875000e+00		3.5834166227e-04
-4.6871562500e+00		5.3838991168e-04
-3.7496250000e+00		7.3426040941e-04
-2.8120937500e+00		9.3110066602e-04
-1.8745625000e+00		1.1051914686e-03
-9.3703125000e-01		1.2289252169e-03
5.0000000000e-04		1.2665192548e-03
9.3803125000e-01		1.2288394862e-03
1.8755625000e+00		1.1050298925e-03
2.8130937500e+00		9.3089789929e-04
3.7506250000e+00		7.3404763329e-04
4.6881562500e+00		5.3818751493e-04
5.6256875000e+00		3.5816140835e-04
6.5632187500e+00		2.0207776723e-04
7.5007500000e+00		7.0955763397e-05
8.4382812500e+00		1.1933475155e-06
9.3758125000e+00		1.0519053667e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0025715620e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000478564e-07
1.4063468750e+01		1.0000405003e-07
1.5001000000e+01		1.0000222874e-07


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/rho_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000000000e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0000000000e-07
-8.4372812500e+00		1.0000000000e-07
-7.4997500000e+00		7.2529424086e-05
-6.5622187500e+00		2.0326313159e-04
-5.6246875000e+00		3.6049890672e-04
-4.6871562500e+00		5.4161822971e-04
-3.7496250000e+00		7.3893919065e-04
-2.8120937500e+00		9.3724408138e-04
-1.8745625000e+00		1.1126260974e-03
-9.3703125000e-01		1.2355413765e-03
5.0000000000e-04		1.2799999584e-03
9.3803125000e-01		1.2354484331e-03
1.8755625000e+00		1.1124616148e-03
2.8130937500e+00		9.3703980883e-04
3.7506250000e+00		7.3872471271e-04
4.6881562500e+00		5.4141445771e-04
5.6256875000e+00		3.6031764555e-04
6.5632187500e+00		2.0310942344e-04
7.5007500000e+00		7.2404201366e-05
8.4382812500e+00		1.0000000000e-07
9.3758125000e+00		1.0000000000e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000000000e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000007623e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0000000000e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0021792814e-07
-8.4372812500e+00		2.6251195941e-07
-7.4997500000e+00		7.2298671641e-05
-6.5622187500e+00		2.0308959754e-04
-5.6246875000e+00		3.6019340211e-04
-4.6871562500e+00		5.4114907367e-04
-3.7496250000e+00		7.3826761187e-04
-2.8120937500e+00		9.3634734253e-04
-1.8745625000e+00		1.1115227770e-03
-9.3703125000e-01		1.2346033781e-03
5.0000000000e-04		1.2780104065e-03
9.3803125000e-01		1.2345118524e-03
1.8755625000e+00		1.1113585493e-03
2.8130937500e+00		9.3614331488e-04
3.7506250000e+00		7.3805336528e-04
4.6881562500e+00		5.4094549882e-04
5.6256875000e+00		3.6001229380e-04
6.5632187500e+00		2.0293602129e-04
7.5007500000e+00		7.2174116758e-05
8.4382812500e+00		2.6188927887e-07
9.3758125000e+00		1.0021690545e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0000000000e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000007621e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000031739e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0002865642e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0068622948e-07
-8.4372812500e+00		4.2325358754e-07
-7.4997500000e+00		7.2075416282e-05
-6.5622187500e+00		2.0292407997e-04
-5.6246875000e+00		3.5988614053e-04
-4.6871562500e+00		5.4067921551e-04
-3.7496250000e+00		7.3759052047e-04
-2.8120937500e+00		9.3544029196e-04
-1.8745625000e+00		1.1104201636e-03
-9.3703125000e-01		1.2336457009e-03
5.0000000000e-04		1.2760086936e-03
9.3803125000e-01		1.2335555160e-03
1.8755625000e+00		1.1102562792e-03
2.8130937500e+00		9.3523652466e-04
3.7506250000e+00		7.3737650966e-04
4.6881562500e+00		5.4047584123e-04
5.6256875000e+00		3.5970518213e-04
6.5632187500e+00		2.0277066326e-04
7.5007500000e+00		7.1951499572e-05
8.4382812500e+00		4.2201144349e-07
9.3758125000e+00		1.0068303065e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0002865203e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000031730e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000000000e-07
-1.3124937500e+01		1.0000076773e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0004854303e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0133012658e-07
-8.4372812500e+00		5.8222466964e-07
-7.4997500000e+00		7.1859822743e-05
-6.5622187500e+00		2.0276737138e-04
-5.6246875000e+00		3.5957920556e-04
-4.6871562500e+00		5.4021289697e-04
-3.7496250000e+00		7.3691491361e-04
-2.8120937500e+00		9.3453548112e-04
-1.8745625000e+00		1.1093288637e-03
-9.3703125000e-01		1.2326813030e-03
5.0000000000e-04		1.2740207005e-03
9.3803125000e-01		1.2325923747e-03
1.8755625000e+00		1.1091653949e-03
2.8130937500e+00		9.3433199534e-04
3.7506250000e+00		7.3670113892e-04
4.6881562500e+00		5.4000972383e-04
5.6256875000e+00		3.5939839356e-04
6.5632187500e+00		2.0261413906e-04
7.5007500000e+00		7.1736514422e-05
8.4382812500e+00		5.8036637055e-07
9.3758125000e+00		1.0132399713e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0004853438e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000076751e-07
1.4063468750e+01		1.0000000000e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e-07
-1.4062468750e+01		1.0000047590e-07
-1.3124937500e+01		1.0000144334e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0008140828e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0212337351e-07
-8.4372812500e+00		7.3929139592e-07
-7.4997500000e+00		7.1652142550e-05
-6.5622187500e+00		2.0261888614e-04
-5.6246875000e+00		3.5926933114e-04
-4.6871562500e+00		5.3974415464e-04
-3.7496250000e+00		7.3623350832e-04
-2.8120937500e+00		9.3362914642e-04
-1.8745625000e+00		1.1082445446e-03
-9.3703125000e-01		1.2317136630e-03
5.0000000000e-04		1.2720554481e-03
9.3803125000e-01		1.2316253012e-03
1.8755625000e+00		1.1080815906e-03
2.8130937500e+00		9.3342592317e-04
3.7506250000e+00		7.3601997359e-04
4.6881562500e+00		5.3954118544e-04
5.6256875000e+00		3.5908866621e-04
6.5632187500e+00		2.0246586365e-04
7.5007500000e+00		7.1529412576e-05
8.4382812500e+00		7.3682108337e-07
9.3758125000e+00		1.0211345682e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0008139263e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000144292e-07
1.4063468750e+01		1.0000047578e-07
1.5001000000e+01		1.0000000000e-07


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000018126e-07
-1.4062468750e+01		1.0000136206e-07
-1.3124937500e+01		1.0000234419e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0012740544e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0304453235e-07
-8.4372812500e+00		8.9431035889e-07
-7.4997500000e+00		7.1452644622e-05
-6.5622187500e+00		2.0247743307e-04
-5.6246875000e+00		3.5895772968e-04
-4.6871562500e+00		5.3927689896e-04
-3.7496250000e+00		7.3555052402e-04
-2.8120937500e+00		9.3272785718e-04
-1.8745625000e+00		1.1071617307e-03
-9.3703125000e-01		1.2307384512e-03
5.0000000000e-04		1.2700969472e-03
9.3803125000e-01		1.2306506487e-03
1.8755625000e+00		1.1069994270e-03
2.8130937500e+00		9.3252482978e-04
3.7506250000e+00		7.3533725730e-04
4.6881562500e+00		5.3907413406e-04
5.6256875000e+00		3.5877721003e-04
6.5632187500e+00		2.0232464156e-04
7.5007500000e+00		7.1330463327e-05
8.4382812500e+00		8.9123281895e-07
9.3758125000e+00		1.0303002071e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0012738009e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000234352e-07
1.4063468750e+01		1.0000136171e-07
1.5001000000e+01		1.0000018125e-07


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000097285e-07
-1.4062468750e+01		1.0000257661e-07
-1.3124937500e+01		1.0000346237e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0018589491e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0407478170e-07
-8.4372812500e+00		1.0471399550e-06
-7.4997500000e+00		7.1260792013e-05
-6.5622187500e+00		2.0234542208e-04
-5.6246875000e+00		3.5864728663e-04
-4.6871562500e+00		5.3881673162e-04
-3.7496250000e+00		7.3487757060e-04
-2.8120937500e+00		9.3187566893e-04
-1.8745625000e+00		1.1061313018e-03
-9.3703125000e-01		1.2298053640e-03
5.0000000000e-04		1.2682261856e-03
9.3803125000e-01		1.2297199815e-03
1.8755625000e+00		1.1059691764e-03
2.8130937500e+00		9.3167275645e-04
3.7506250000e+00		7.3466457870e-04
4.6881562500e+00		5.3861417189e-04
5.6256875000e+00		3.5846690899e-04
6.5632187500e+00		2.0219294110e-04
7.5007500000e+00		7.1139130659e-05
8.4382812500e+00		1.0434605559e-06
9.3758125000e+00		1.0405491346e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0018585726e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000346137e-07
1.4063468750e+01		1.0000257593e-07
1.5001000000e+01		1.0000097267e-07


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000222922e-07
-1.4062468750e+01		1.0000405109e-07
-1.3124937500e+01		1.0000478702e-07
-1.2187406250e+01		1.0000000000e-07
-1.1249875000e+01		1.0025720872e-07
-1.0312343750e+01		1.0000000000e-07
-9.3748125000e+00		1.0521570819e-07
-8.4372812500e+00		1.1976236074e-06
-7.4997500000e+00		7.1076934958e-05
-6.5622187500e+00		2.0222990506e-04
-5.6246875000e+00		3.5834166227e-04
-4.6871562500e+00		5.3838991168e-04
-3.7496250000e+00		7.3426040941e-04
-2.8120937500e+00		9.3110066602e-04
-1.8745625000e+00		1.1051914686e-03
-9.3703125000e-01		1.2289252169e-03
5.0000000000e-04		1.2665192548e-03
9.3803125000e-01		1.2288394862e-03
1.8755625000e+00		1.1050298925e-03
2.8130937500e+00		9.3089789929e-04
3.7506250000e+00		7.3404763329e-04
4.6881562500e+00		5.3818751493e-04
5.6256875000e+00		3.5816140835e-04
6.5632187500e+00		2.0207776723e-04
7.5007500000e+00		7.0955763397e-05
8.4382812500e+00		1.1933475155e-06
9.3758125000e+00		1.0519053667e-07
1.0313343750e+01		1.0000000000e-07
1.1250875000e+01		1.0025715620e-07
1.2188406250e+01		1.0000000000e-07
1.3125937500e+01		1.0000478564e-07
1.4063468750e+01		1.0000405003e-07
1.5001000000e+01		1.0000222874e-07


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/scon_0__norm1.xg <==
"scon[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000057632
0.7031484375000	0.0000000112805
1.0547226562500	0.0000000165304
1.4062968750000	0.0000000214655
1.7578710937500	0.0000000260587
2.1094453125000	0.0000000303213
2.4610195312500	0.0000000342789


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/scon_0__norm2.xg <==
"scon[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000000371426
0.7031484375000	0.0000000708917
1.0547226562500	0.0000001015508
1.4062968750000	0.0000001290052
1.7578710937500	0.0000001534604
2.1094453125000	0.0000001760419
2.4610195312500	0.0000001975893


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/scon_1__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-5.6623232658e-09
-6.4945410093e+00		-2.7195607767e-08
-4.8706892506e+00		-8.7043669092e-08
-3.2468374920e+00		-1.8496490797e-07
-1.6229857333e+00		-7.3901323618e-07
8.6602540378e-04		-5.5931936040e-09
1.6247177841e+00		7.4358580751e-07
3.2485695428e+00		1.8497457212e-07
4.8724213015e+00		8.6958018299e-08
6.4962730601e+00		2.7157614077e-08
8.1201248188e+00		6.4028177481e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.3258270672e-09
-6.4945410093e+00		-5.5239861096e-08
-4.8706892506e+00		-1.7260230563e-07
-3.2468374920e+00		-3.9817383028e-07
-1.6229857333e+00		-1.3527045229e-06
8.6602540378e-04		-1.0866607119e-08
1.6247177841e+00		1.3614010556e-06
3.2485695428e+00		3.9833713801e-07
4.8724213015e+00		1.7243277961e-07
6.4962730601e+00		5.5171113845e-08
8.1201248188e+00		1.0708061218e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1233571828e-08
-6.4945410093e+00		-8.4120696086e-08
-4.8706892506e+00		-2.5647389419e-07
-3.2468374920e+00		-6.3249001569e-07
-1.6229857333e+00		-1.8446576006e-06
8.6602540378e-04		-1.5846295181e-08
1.6247177841e+00		1.8570618222e-06
3.2485695428e+00		6.3293327804e-07
4.8724213015e+00		2.5622561813e-07
6.4962730601e+00		8.4023673219e-08
8.1201248188e+00		1.3167254074e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1228809612e-08
-6.4945410093e+00		-1.1379845052e-07
-4.8706892506e+00		-3.3844468537e-07
-3.2468374920e+00		-8.9454963421e-07
-1.6229857333e+00		-2.1973527459e-06
8.6602540378e-04		-2.1920292964e-08
1.6247177841e+00		2.2164309081e-06
3.2485695428e+00		8.9403981905e-07
4.8724213015e+00		3.3812246698e-07
6.4962730601e+00		1.1366995112e-07
8.1201248188e+00		1.3915931297e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		1.0381280996e-10
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.4246780670e-09
-6.4945410093e+00		-1.4411433212e-07
-4.8706892506e+00		-4.1850880421e-07
-3.2468374920e+00		-1.1847259967e-06
-1.6229857333e+00		-2.3840686375e-06
8.6602540378e-04		-2.7563168920e-08
1.6247177841e+00		2.4091512116e-06
3.2485695428e+00		1.1834749110e-06
4.8724213015e+00		4.1811214348e-07
6.4962730601e+00		1.4395071310e-07
8.1201248188e+00		1.2728537027e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		-1.0379120148e-10
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		7.2380069774e-11
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		1.2745845161e-10
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-6.0776293684e-09
-6.4945410093e+00		-1.7460027191e-07
-4.8706892506e+00		-4.9719297517e-07
-3.2468374920e+00		-1.5007939829e-06
-1.6229857333e+00		-2.4242545939e-06
8.6602540378e-04		-3.0694384520e-08
1.6247177841e+00		2.4542724724e-06
3.2485695428e+00		1.4985326435e-06
4.8724213015e+00		4.9671148119e-07
6.4962730601e+00		1.7439724467e-07
8.1201248188e+00		9.8502369343e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		-1.2742908702e-10
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		-7.2367450814e-11
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		8.7183381247e-11
-1.7861503320e+01		1.0380054229e-10
-1.6237651561e+01		2.5461301421e-10
-1.4613799803e+01		1.6015312391e-10
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.4866293786e-09
-6.4945410093e+00		-2.0525515048e-07
-4.8706892506e+00		-5.7460974653e-07
-3.2468374920e+00		-1.8343276908e-06
-1.6229857333e+00		-2.3316866933e-06
8.6602540378e-04		-3.7995818579e-08
1.6247177841e+00		2.3689503631e-06
3.2485695428e+00		1.8315592266e-06
4.8724213015e+00		5.7403106543e-07
6.4962730601e+00		2.0499363155e-07
8.1201248188e+00		5.6471167836e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		-1.6011182837e-10
1.6239383612e+01		-2.5455433270e-10
1.7863235371e+01		-1.0377894006e-10
1.9487087130e+01		-8.7166789403e-11
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/scon_1__maximum.xg <==
"scon[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000008722176
0.7031484375000	0.0000015651243
1.0547226562500	0.0000020878190
1.4062968750000	0.0000024385124
1.7578710937500	0.0000025800870
2.1094453125000	0.0000025940416
2.4610195312500	0.0000031567717


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/scon_1__x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.9404222743e-14
-8.4372812500e+00		-1.4042482853e-13
-7.4997500000e+00		-3.9362728379e-11
-6.5622187500e+00		-1.5770813737e-10
-5.6246875000e+00		-4.0136219917e-10
-4.6871562500e+00		-8.5175681432e-10
-3.7496250000e+00		-1.6016753036e-09
-2.8120937500e+00		-2.6930960452e-09
-1.8745625000e+00		-3.9992888968e-09
-9.3703125000e-01		-5.1373350271e-09
5.0000000000e-04		-5.5931936040e-09
9.3803125000e-01		-5.1364034025e-09
1.8755625000e+00		-3.9978651000e-09
2.8130937500e+00		-2.6917851894e-09
3.7506250000e+00		-1.6007266617e-09
4.6881562500e+00		-8.5111620674e-10
5.6256875000e+00		-4.0100565247e-10
6.5632187500e+00		-1.5752645513e-10
7.5007500000e+00		-3.9279531132e-11
8.4382812500e+00		-1.4004556339e-13
9.3758125000e+00		-3.9389859108e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.1791657910e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.9211243227e-14
-8.4372812500e+00		-4.4968262232e-13
-7.4997500000e+00		-7.8854060505e-11
-6.5622187500e+00		-3.1025033047e-10
-5.6246875000e+00		-7.8658037210e-10
-4.6871562500e+00		-1.6642898276e-09
-3.7496250000e+00		-3.1227863738e-09
-2.8120937500e+00		-5.2429811642e-09
-1.8745625000e+00		-7.7790397600e-09
-9.3703125000e-01		-9.9907051690e-09
5.0000000000e-04		-1.0866607119e-08
9.3803125000e-01		-9.9889065283e-09
1.8755625000e+00		-7.7762863916e-09
2.8130937500e+00		-5.2404287138e-09
3.7506250000e+00		-3.1209399885e-09
4.6881562500e+00		-1.6630424042e-09
5.6256875000e+00		-7.8588414899e-10
6.5632187500e+00		-3.0989456525e-10
7.5007500000e+00		-7.8687693262e-11
8.4382812500e+00		-4.4821117782e-13
9.3758125000e+00		-7.9180516226e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.1785396832e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.3551859639e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1962090888e-13
-8.4372812500e+00		-9.2482653414e-13
-7.4997500000e+00		-1.1846152549e-10
-6.5622187500e+00		-4.5783920625e-10
-5.6246875000e+00		-1.1565923731e-09
-4.6871562500e+00		-2.4401681347e-09
-3.7496250000e+00		-4.5690138127e-09
-2.8120937500e+00		-7.6603245028e-09
-1.8745625000e+00		-1.1356193870e-08
-9.3703125000e-01		-1.4582223035e-08
5.0000000000e-04		-1.5846295181e-08
9.3803125000e-01		-1.4579619753e-08
1.8755625000e+00		-1.1352206711e-08
2.8130937500e+00		-7.6565922257e-09
3.7506250000e+00		-4.5663154003e-09
4.6881562500e+00		-2.4383447695e-09
5.6256875000e+00		-1.1555719838e-09
6.5632187500e+00		-4.5728843863e-10
7.5007500000e+00		-1.1821199728e-10
8.4382812500e+00		-9.2155982012e-13
9.3758125000e+00		-1.1957064791e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.3539366593e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-6.5285850567e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.6077886405e-13
-8.4372812500e+00		-1.5626964884e-12
-7.4997500000e+00		-1.5826550150e-10
-6.5622187500e+00		-6.3958691556e-10
-5.6246875000e+00		-1.6103178443e-09
-4.6871562500e+00		-3.3889116481e-09
-3.7496250000e+00		-6.3349770317e-09
-2.8120937500e+00		-1.0611236005e-08
-1.8745625000e+00		-1.5720616808e-08
-9.3703125000e-01		-2.0191900805e-08
5.0000000000e-04		-2.1920292964e-08
9.3803125000e-01		-2.0188306982e-08
1.8755625000e+00		-1.5715121574e-08
2.8130937500e+00		-1.0606054919e-08
3.7506250000e+00		-6.3312114856e-09
4.6881562500e+00		-3.3864004526e-09
5.6256875000e+00		-1.6089044733e-09
6.5632187500e+00		-6.3879339745e-10
7.5007500000e+00		-1.5793223183e-10
8.4382812500e+00		-1.5569433970e-12
9.3758125000e+00		-1.6070828541e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-6.5267180435e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-8.6966715292e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.0279529569e-13
-8.4372812500e+00		-2.3626291722e-12
-7.4997500000e+00		-1.9953521889e-10
-6.5622187500e+00		-8.1394243117e-10
-5.6246875000e+00		-2.0408687981e-09
-4.6871562500e+00		-4.2821970703e-09
-3.7496250000e+00		-7.9883480079e-09
-2.8120937500e+00		-1.3363807638e-08
-1.8745625000e+00		-1.9786628330e-08
-9.3703125000e-01		-2.5413714644e-08
5.0000000000e-04		-2.7563168920e-08
9.3803125000e-01		-2.5409207373e-08
1.8755625000e+00		-1.9779760263e-08
2.8130937500e+00		-1.3357279839e-08
3.7506250000e+00		-7.9835896223e-09
4.6881562500e+00		-4.2790427481e-09
5.6256875000e+00		-2.0390860468e-09
6.5632187500e+00		-8.1295387978e-10
7.5007500000e+00		-1.9903880137e-10
8.4382812500e+00		-2.3536147421e-12
9.3758125000e+00		-2.0269975110e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.6942088376e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.0856944878e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.4576075937e-13
-8.4372812500e+00		-3.3306697825e-12
-7.4997500000e+00		-2.4900930103e-10
-6.5622187500e+00		-9.6342626179e-10
-5.6246875000e+00		-2.4492934405e-09
-4.6871562500e+00		-5.1241542220e-09
-3.7496250000e+00		-9.0059007173e-09
-2.8120937500e+00		-1.5004584250e-08
-1.8745625000e+00		-2.2092323657e-08
-9.3703125000e-01		-2.8381505012e-08
5.0000000000e-04		-3.0694384520e-08
9.3803125000e-01		-2.8375713490e-08
1.8755625000e+00		-2.2084791828e-08
2.8130937500e+00		-1.4997212837e-08
3.7506250000e+00		-9.0005825462e-09
4.6881562500e+00		-5.1204038928e-09
5.6256875000e+00		-2.4471643149e-09
6.5632187500e+00		-9.6225028093e-10
7.5007500000e+00		-2.4841116179e-10
8.4382812500e+00		-3.3175958820e-12
9.3758125000e+00		-2.4561150736e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0853878219e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.3006361805e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.8981979884e-13
-8.4372812500e+00		-4.4729422132e-12
-7.4997500000e+00		-2.9820953376e-10
-6.5622187500e+00		-1.0878087237e-09
-5.6246875000e+00		-2.6899146692e-09
-4.6871562500e+00		-5.5897562087e-09
-3.7496250000e+00		-1.1101734041e-08
-2.8120937500e+00		-1.8529162638e-08
-1.8745625000e+00		-2.7338915946e-08
-9.3703125000e-01		-3.5154429478e-08
5.0000000000e-04		-3.7995818579e-08
9.3803125000e-01		-3.5147496681e-08
1.8755625000e+00		-2.7329567811e-08
2.8130937500e+00		-1.8520055919e-08
3.7506250000e+00		-1.1095127109e-08
4.6881562500e+00		-5.5856861408e-09
5.6256875000e+00		-2.6875018443e-09
6.5632187500e+00		-1.0883512642e-09
7.5007500000e+00		-2.9751053684e-10
8.4382812500e+00		-4.4550581024e-12
9.3758125000e+00		-2.8958354065e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3002696928e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/scon_1__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.4568416887e-10
-8.4372812500e+00		-8.0462096749e-09
-7.4997500000e+00		-6.5929068907e-09
-6.5622187500e+00		-1.1478747231e-07
-5.6246875000e+00		-1.3963682013e-07
-4.6871562500e+00		-2.2928845083e-07
-3.7496250000e+00		-3.2835219540e-07
-2.8120937500e+00		-3.8035089452e-07
-1.8745625000e+00		-3.6507841749e-07
-9.3703125000e-01		-8.6651467740e-07
5.0000000000e-04		-5.5931936040e-09
9.3803125000e-01		8.7221758906e-07
1.8755625000e+00		3.6536340668e-07
2.8130937500e+00		3.8033816844e-07
3.7506250000e+00		3.2825778255e-07
4.6881562500e+00		2.2918109972e-07
5.6256875000e+00		1.3955692006e-07
6.5632187500e+00		1.1479976359e-07
7.5007500000e+00		6.3593764605e-09
8.4382812500e+00		7.9986940695e-09
9.3758125000e+00		-7.4556677482e-10
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		4.9818457610e-10
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.4773619734e-09
-8.4372812500e+00		-1.4510814703e-08
-7.4997500000e+00		-1.3923633835e-08
-6.5622187500e+00		-2.2591881032e-07
-5.6246875000e+00		-2.7439747875e-07
-4.6871562500e+00		-4.4641171940e-07
-3.7496250000e+00		-6.3542759935e-07
-2.8120937500e+00		-7.2732697932e-07
-1.8745625000e+00		-7.5734939437e-07
-9.3703125000e-01		-1.5544046720e-06
5.0000000000e-04		-1.0866607119e-08
9.3803125000e-01		1.5651243367e-06
1.8755625000e+00		7.5822548669e-07
2.8130937500e+00		7.2730818738e-07
3.7506250000e+00		6.3524867262e-07
4.6881562500e+00		4.4620532577e-07
5.6256875000e+00		2.7424607553e-07
6.5632187500e+00		2.2592625941e-07
7.5007500000e+00		1.3467872245e-08
8.4382812500e+00		1.4421508057e-08
9.3758125000e+00		-1.4772195584e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.9808510650e-10
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		9.9543331685e-10
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.2030021399e-09
-8.4372812500e+00		-1.9444989348e-08
-7.4997500000e+00		-2.1967844250e-08
-6.5622187500e+00		-3.3337856302e-07
-5.6246875000e+00		-4.0438953072e-07
-4.6871562500e+00		-6.5188761788e-07
-3.7496250000e+00		-9.2106166556e-07
-2.8120937500e+00		-1.0417763687e-06
-1.8745625000e+00		-1.1631549120e-06
-9.3703125000e-01		-2.0727253270e-06
5.0000000000e-04		-1.5846295181e-08
9.3803125000e-01		2.0878190102e-06
1.8755625000e+00		1.1648716918e-06
2.8130937500e+00		1.0417715385e-06
3.7506250000e+00		9.2080945344e-07
4.6881562500e+00		6.5159066033e-07
5.6256875000e+00		4.0417334991e-07
6.5632187500e+00		3.3336565163e-07
7.5007500000e+00		2.1301182221e-08
8.4382812500e+00		1.9319397210e-08
9.3758125000e+00		-2.2028551384e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-9.9523453434e-10
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.4917085375e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.9260468939e-09
-8.4372812500e+00		-2.2897892314e-08
-7.4997500000e+00		-3.0729197655e-08
-6.5622187500e+00		-4.3713905119e-07
-5.6246875000e+00		-5.2966793616e-07
-4.6871562500e+00		-8.4609348449e-07
-3.7496250000e+00		-1.1852065438e-06
-2.8120937500e+00		-1.3244588791e-06
-1.8745625000e+00		-1.5825104809e-06
-9.3703125000e-01		-2.4156735283e-06
5.0000000000e-04		-2.1920292964e-08
9.3803125000e-01		2.4385123675e-06
1.8755625000e+00		1.5827171601e-06
2.8130937500e+00		1.3244814096e-06
3.7506250000e+00		1.1848940534e-06
4.6881562500e+00		8.4571449792e-07
5.6256875000e+00		5.2939235974e-07
6.5632187500e+00		4.3709202831e-07
7.5007500000e+00		2.9862698290e-08
8.4382812500e+00		2.2741381300e-08
9.3758125000e+00		-2.9259143500e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.4914106228e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.9862259241e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6493712987e-09
-8.4372812500e+00		-2.4921331221e-08
-7.4997500000e+00		-4.0224139234e-08
-6.5622187500e+00		-5.3717515463e-07
-5.6246875000e+00		-6.5024678439e-07
-4.6871562500e+00		-1.0293634013e-06
-3.7496250000e+00		-1.4275245181e-06
-2.8120937500e+00		-1.5760560925e-06
-1.8745625000e+00		-2.0329071947e-06
-9.3703125000e-01		-2.5504270722e-06
5.0000000000e-04		-2.7563168920e-08
9.3803125000e-01		2.5800869768e-06
1.8755625000e+00		2.0320212216e-06
2.8130937500e+00		1.5761089886e-06
3.7506250000e+00		1.4271819083e-06
4.6881562500e+00		1.0289121839e-06
5.6256875000e+00		6.4991583004e-07
6.5632187500e+00		5.3708203790e-07
7.5007500000e+00		3.9168303714e-08
8.4382812500e+00		2.4739102031e-08
9.3758125000e+00		-3.6492538934e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.9858296955e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.4782458704e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		4.3751533160e-09
-8.4372812500e+00		-2.5569701569e-08
-7.4997500000e+00		-5.0487241346e-08
-6.5622187500e+00		-6.3349802118e-07
-5.6246875000e+00		-7.6616031480e-07
-4.6871562500e+00		-1.2019010672e-06
-3.7496250000e+00		-1.6437296372e-06
-2.8120937500e+00		-1.8027145551e-06
-1.8745625000e+00		-2.5100150894e-06
-9.3703125000e-01		-2.5008742657e-06
5.0000000000e-04		-3.0694384520e-08
9.3803125000e-01		2.5353173116e-06
1.8755625000e+00		2.5074835200e-06
2.8130937500e+00		1.8028309522e-06
3.7506250000e+00		1.6433555911e-06
4.6881562500e+00		1.2013928519e-06
5.6256875000e+00		7.6577565566e-07
6.5632187500e+00		6.3334766846e-07
7.5007500000e+00		4.9252714947e-08
8.4382812500e+00		2.5366779141e-08
9.3758125000e+00		-4.3750347911e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.4777521792e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.9669074601e-09
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		5.1034982427e-09
-8.4372812500e+00		-2.4898191816e-08
-7.4997500000e+00		-6.1592232924e-08
-6.5622187500e+00		-7.2613111363e-07
-5.6246875000e+00		-8.7754238664e-07
-4.6871562500e+00		-1.3649752426e-06
-3.7496250000e+00		-1.8405587060e-06
-2.8120937500e+00		-2.0063287146e-06
-1.8745625000e+00		-3.0031447924e-06
-9.3703125000e-01		-2.2928777223e-06
5.0000000000e-04		-3.7995818579e-08
9.3803125000e-01		2.3353777072e-06
1.8755625000e+00		2.9999390267e-06
2.8130937500e+00		2.0063978881e-06
3.7506250000e+00		1.8401446077e-06
4.6881562500e+00		1.3644174502e-06
5.6256875000e+00		8.7710410359e-07
6.5632187500e+00		7.2591254066e-07
7.5007500000e+00		6.0189174659e-08
8.4382812500e+00		2.4679354908e-08
9.3758125000e+00		-5.1032870521e-09
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.9663175163e-09
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/scon_1__z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.9404222743e-14
-8.4372812500e+00		-1.4042482853e-13
-7.4997500000e+00		-3.9362728378e-11
-6.5622187500e+00		-1.5770813737e-10
-5.6246875000e+00		-4.0136219917e-10
-4.6871562500e+00		-8.5175681432e-10
-3.7496250000e+00		-1.6016753035e-09
-2.8120937500e+00		-2.6930960452e-09
-1.8745625000e+00		-3.9992888968e-09
-9.3703125000e-01		-5.1373350271e-09
5.0000000000e-04		-5.5931936040e-09
9.3803125000e-01		-5.1364034025e-09
1.8755625000e+00		-3.9978651001e-09
2.8130937500e+00		-2.6917851894e-09
3.7506250000e+00		-1.6007266617e-09
4.6881562500e+00		-8.5111620674e-10
5.6256875000e+00		-4.0100565248e-10
6.5632187500e+00		-1.5752645513e-10
7.5007500000e+00		-3.9279531132e-11
8.4382812500e+00		-1.4004556339e-13
9.3758125000e+00		-3.9389859108e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.1791657910e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.9211243227e-14
-8.4372812500e+00		-4.4968262232e-13
-7.4997500000e+00		-7.8854060505e-11
-6.5622187500e+00		-3.1025033047e-10
-5.6246875000e+00		-7.8658037209e-10
-4.6871562500e+00		-1.6642898276e-09
-3.7496250000e+00		-3.1227863738e-09
-2.8120937500e+00		-5.2429811642e-09
-1.8745625000e+00		-7.7790397600e-09
-9.3703125000e-01		-9.9907051691e-09
5.0000000000e-04		-1.0866607119e-08
9.3803125000e-01		-9.9889065283e-09
1.8755625000e+00		-7.7762863916e-09
2.8130937500e+00		-5.2404287138e-09
3.7506250000e+00		-3.1209399885e-09
4.6881562500e+00		-1.6630424042e-09
5.6256875000e+00		-7.8588414899e-10
6.5632187500e+00		-3.0989456525e-10
7.5007500000e+00		-7.8687693262e-11
8.4382812500e+00		-4.4821117781e-13
9.3758125000e+00		-7.9180516226e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.1785396832e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.3551859645e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1962090888e-13
-8.4372812500e+00		-9.2482653413e-13
-7.4997500000e+00		-1.1846152549e-10
-6.5622187500e+00		-4.5783920625e-10
-5.6246875000e+00		-1.1565923731e-09
-4.6871562500e+00		-2.4401681347e-09
-3.7496250000e+00		-4.5690138127e-09
-2.8120937500e+00		-7.6603245028e-09
-1.8745625000e+00		-1.1356193870e-08
-9.3703125000e-01		-1.4582223035e-08
5.0000000000e-04		-1.5846295181e-08
9.3803125000e-01		-1.4579619753e-08
1.8755625000e+00		-1.1352206711e-08
2.8130937500e+00		-7.6565922257e-09
3.7506250000e+00		-4.5663154004e-09
4.6881562500e+00		-2.4383447696e-09
5.6256875000e+00		-1.1555719838e-09
6.5632187500e+00		-4.5728843863e-10
7.5007500000e+00		-1.1821199728e-10
8.4382812500e+00		-9.2155982012e-13
9.3758125000e+00		-1.1957064792e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.3539366590e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-6.5285850573e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.6077886405e-13
-8.4372812500e+00		-1.5626964884e-12
-7.4997500000e+00		-1.5826550150e-10
-6.5622187500e+00		-6.3958691555e-10
-5.6246875000e+00		-1.6103178443e-09
-4.6871562500e+00		-3.3889116481e-09
-3.7496250000e+00		-6.3349770317e-09
-2.8120937500e+00		-1.0611236005e-08
-1.8745625000e+00		-1.5720616808e-08
-9.3703125000e-01		-2.0191900805e-08
5.0000000000e-04		-2.1920292964e-08
9.3803125000e-01		-2.0188306982e-08
1.8755625000e+00		-1.5715121574e-08
2.8130937500e+00		-1.0606054919e-08
3.7506250000e+00		-6.3312114857e-09
4.6881562500e+00		-3.3864004527e-09
5.6256875000e+00		-1.6089044733e-09
6.5632187500e+00		-6.3879339745e-10
7.5007500000e+00		-1.5793223183e-10
8.4382812500e+00		-1.5569433970e-12
9.3758125000e+00		-1.6070828541e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-6.5267180432e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-8.6966715295e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.0279529570e-13
-8.4372812500e+00		-2.3626291722e-12
-7.4997500000e+00		-1.9953521888e-10
-6.5622187500e+00		-8.1394243117e-10
-5.6246875000e+00		-2.0408687981e-09
-4.6871562500e+00		-4.2821970703e-09
-3.7496250000e+00		-7.9883480079e-09
-2.8120937500e+00		-1.3363807638e-08
-1.8745625000e+00		-1.9786628330e-08
-9.3703125000e-01		-2.5413714644e-08
5.0000000000e-04		-2.7563168920e-08
9.3803125000e-01		-2.5409207373e-08
1.8755625000e+00		-1.9779760263e-08
2.8130937500e+00		-1.3357279839e-08
3.7506250000e+00		-7.9835896223e-09
4.6881562500e+00		-4.2790427481e-09
5.6256875000e+00		-2.0390860468e-09
6.5632187500e+00		-8.1295387979e-10
7.5007500000e+00		-1.9903880137e-10
8.4382812500e+00		-2.3536147422e-12
9.3758125000e+00		-2.0269975111e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.6942088373e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.0856944878e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.4576075939e-13
-8.4372812500e+00		-3.3306697825e-12
-7.4997500000e+00		-2.4900930103e-10
-6.5622187500e+00		-9.6342626179e-10
-5.6246875000e+00		-2.4492934405e-09
-4.6871562500e+00		-5.1241542220e-09
-3.7496250000e+00		-9.0059007173e-09
-2.8120937500e+00		-1.5004584250e-08
-1.8745625000e+00		-2.2092323657e-08
-9.3703125000e-01		-2.8381505012e-08
5.0000000000e-04		-3.0694384520e-08
9.3803125000e-01		-2.8375713490e-08
1.8755625000e+00		-2.2084791828e-08
2.8130937500e+00		-1.4997212837e-08
3.7506250000e+00		-9.0005825461e-09
4.6881562500e+00		-5.1204038928e-09
5.6256875000e+00		-2.4471643149e-09
6.5632187500e+00		-9.6225028093e-10
7.5007500000e+00		-2.4841116179e-10
8.4382812500e+00		-3.3175958821e-12
9.3758125000e+00		-2.4561150737e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0853878218e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.3006361805e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.8981979886e-13
-8.4372812500e+00		-4.4729422132e-12
-7.4997500000e+00		-2.9820953375e-10
-6.5622187500e+00		-1.0878087237e-09
-5.6246875000e+00		-2.6899146693e-09
-4.6871562500e+00		-5.5897562087e-09
-3.7496250000e+00		-1.1101734041e-08
-2.8120937500e+00		-1.8529162638e-08
-1.8745625000e+00		-2.7338915946e-08
-9.3703125000e-01		-3.5154429478e-08
5.0000000000e-04		-3.7995818579e-08
9.3803125000e-01		-3.5147496681e-08
1.8755625000e+00		-2.7329567811e-08
2.8130937500e+00		-1.8520055919e-08
3.7506250000e+00		-1.1095127109e-08
4.6881562500e+00		-5.5856861407e-09
5.6256875000e+00		-2.6875018443e-09
6.5632187500e+00		-1.0883512642e-09
7.5007500000e+00		-2.9751053683e-10
8.4382812500e+00		-4.4550581025e-12
9.3758125000e+00		-2.8958354066e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3002696928e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/scon_2__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-5.6623232658e-09
-6.4945410093e+00		-2.7195607767e-08
-4.8706892506e+00		-8.7043669092e-08
-3.2468374920e+00		-1.8496490797e-07
-1.6229857333e+00		-7.3901323618e-07
8.6602540378e-04		-5.5931936040e-09
1.6247177841e+00		7.4358580751e-07
3.2485695428e+00		1.8497457212e-07
4.8724213015e+00		8.6958018299e-08
6.4962730601e+00		2.7157614077e-08
8.1201248188e+00		6.4028177481e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.3258270672e-09
-6.4945410093e+00		-5.5239861096e-08
-4.8706892506e+00		-1.7260230563e-07
-3.2468374920e+00		-3.9817383028e-07
-1.6229857333e+00		-1.3527045229e-06
8.6602540378e-04		-1.0866607119e-08
1.6247177841e+00		1.3614010556e-06
3.2485695428e+00		3.9833713801e-07
4.8724213015e+00		1.7243277961e-07
6.4962730601e+00		5.5171113845e-08
8.1201248188e+00		1.0708061218e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1233571828e-08
-6.4945410093e+00		-8.4120696086e-08
-4.8706892506e+00		-2.5647389419e-07
-3.2468374920e+00		-6.3249001569e-07
-1.6229857333e+00		-1.8446576006e-06
8.6602540378e-04		-1.5846295181e-08
1.6247177841e+00		1.8570618222e-06
3.2485695428e+00		6.3293327804e-07
4.8724213015e+00		2.5622561813e-07
6.4962730601e+00		8.4023673219e-08
8.1201248188e+00		1.3167254074e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.1228809612e-08
-6.4945410093e+00		-1.1379845052e-07
-4.8706892506e+00		-3.3844468537e-07
-3.2468374920e+00		-8.9454963421e-07
-1.6229857333e+00		-2.1973527459e-06
8.6602540378e-04		-2.1920292964e-08
1.6247177841e+00		2.2164309081e-06
3.2485695428e+00		8.9403981905e-07
4.8724213015e+00		3.3812246698e-07
6.4962730601e+00		1.1366995112e-07
8.1201248188e+00		1.3915931297e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		1.0381280996e-10
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-9.4246780670e-09
-6.4945410093e+00		-1.4411433212e-07
-4.8706892506e+00		-4.1850880421e-07
-3.2468374920e+00		-1.1847259967e-06
-1.6229857333e+00		-2.3840686375e-06
8.6602540378e-04		-2.7563168921e-08
1.6247177841e+00		2.4091512116e-06
3.2485695428e+00		1.1834749110e-06
4.8724213015e+00		4.1811214348e-07
6.4962730601e+00		1.4395071310e-07
8.1201248188e+00		1.2728537027e-08
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		-1.0379120148e-10
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		7.2380069774e-11
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		1.2745845161e-10
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-6.0776293684e-09
-6.4945410093e+00		-1.7460027191e-07
-4.8706892506e+00		-4.9719297517e-07
-3.2468374920e+00		-1.5007939829e-06
-1.6229857333e+00		-2.4242545939e-06
8.6602540378e-04		-3.0694384520e-08
1.6247177841e+00		2.4542724724e-06
3.2485695428e+00		1.4985326435e-06
4.8724213015e+00		4.9671148119e-07
6.4962730601e+00		1.7439724467e-07
8.1201248188e+00		9.8502369343e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		-1.2742908702e-10
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		-7.2367450814e-11
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		8.7183381247e-11
-1.7861503320e+01		1.0380054229e-10
-1.6237651561e+01		2.5461301421e-10
-1.4613799803e+01		1.6015312391e-10
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.4866293786e-09
-6.4945410093e+00		-2.0525515048e-07
-4.8706892506e+00		-5.7460974653e-07
-3.2468374920e+00		-1.8343276908e-06
-1.6229857333e+00		-2.3316866933e-06
8.6602540378e-04		-3.7995818579e-08
1.6247177841e+00		2.3689503631e-06
3.2485695428e+00		1.8315592266e-06
4.8724213015e+00		5.7403106543e-07
6.4962730601e+00		2.0499363155e-07
8.1201248188e+00		5.6471167836e-09
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		-1.6011182837e-10
1.6239383612e+01		-2.5455433270e-10
1.7863235371e+01		-1.0377894006e-10
1.9487087130e+01		-8.7166789403e-11
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/scon_2__maximum.xg <==
"scon[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0000008722176
0.7031484375000	0.0000015651243
1.0547226562500	0.0000020878190
1.4062968750000	0.0000024385124
1.7578710937500	0.0000025800870
2.1094453125000	0.0000025940416
2.4610195312500	0.0000031567717


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/scon_2__minimum.xg <==
"scon[2] v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0000008665147
0.7031484375000	-0.0000015544047
1.0547226562500	-0.0000020727253
1.4062968750000	-0.0000024156735
1.7578710937500	-0.0000025504271
2.1094453125000	-0.0000025964089
2.4610195312500	-0.0000031596869


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/scon_2__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.9404222743e-14
-8.4372812500e+00		-1.4042482853e-13
-7.4997500000e+00		-3.9362728378e-11
-6.5622187500e+00		-1.5770813737e-10
-5.6246875000e+00		-4.0136219917e-10
-4.6871562500e+00		-8.5175681432e-10
-3.7496250000e+00		-1.6016753036e-09
-2.8120937500e+00		-2.6930960452e-09
-1.8745625000e+00		-3.9992888968e-09
-9.3703125000e-01		-5.1373350271e-09
5.0000000000e-04		-5.5931936040e-09
9.3803125000e-01		-5.1364034025e-09
1.8755625000e+00		-3.9978651000e-09
2.8130937500e+00		-2.6917851894e-09
3.7506250000e+00		-1.6007266617e-09
4.6881562500e+00		-8.5111620674e-10
5.6256875000e+00		-4.0100565247e-10
6.5632187500e+00		-1.5752645513e-10
7.5007500000e+00		-3.9279531132e-11
8.4382812500e+00		-1.4004556339e-13
9.3758125000e+00		-3.9389859108e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.1791657910e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.9211243227e-14
-8.4372812500e+00		-4.4968262232e-13
-7.4997500000e+00		-7.8854060505e-11
-6.5622187500e+00		-3.1025033047e-10
-5.6246875000e+00		-7.8658037210e-10
-4.6871562500e+00		-1.6642898276e-09
-3.7496250000e+00		-3.1227863738e-09
-2.8120937500e+00		-5.2429811642e-09
-1.8745625000e+00		-7.7790397600e-09
-9.3703125000e-01		-9.9907051690e-09
5.0000000000e-04		-1.0866607119e-08
9.3803125000e-01		-9.9889065282e-09
1.8755625000e+00		-7.7762863916e-09
2.8130937500e+00		-5.2404287138e-09
3.7506250000e+00		-3.1209399885e-09
4.6881562500e+00		-1.6630424042e-09
5.6256875000e+00		-7.8588414899e-10
6.5632187500e+00		-3.0989456525e-10
7.5007500000e+00		-7.8687693262e-11
8.4382812500e+00		-4.4821117781e-13
9.3758125000e+00		-7.9180516226e-14
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.1785396832e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.3551859645e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1962090888e-13
-8.4372812500e+00		-9.2482653413e-13
-7.4997500000e+00		-1.1846152549e-10
-6.5622187500e+00		-4.5783920625e-10
-5.6246875000e+00		-1.1565923731e-09
-4.6871562500e+00		-2.4401681347e-09
-3.7496250000e+00		-4.5690138127e-09
-2.8120937500e+00		-7.6603245028e-09
-1.8745625000e+00		-1.1356193870e-08
-9.3703125000e-01		-1.4582223035e-08
5.0000000000e-04		-1.5846295181e-08
9.3803125000e-01		-1.4579619753e-08
1.8755625000e+00		-1.1352206711e-08
2.8130937500e+00		-7.6565922257e-09
3.7506250000e+00		-4.5663154003e-09
4.6881562500e+00		-2.4383447696e-09
5.6256875000e+00		-1.1555719838e-09
6.5632187500e+00		-4.5728843863e-10
7.5007500000e+00		-1.1821199728e-10
8.4382812500e+00		-9.2155982012e-13
9.3758125000e+00		-1.1957064792e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.3539366590e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-6.5285850573e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.6077886405e-13
-8.4372812500e+00		-1.5626964884e-12
-7.4997500000e+00		-1.5826550150e-10
-6.5622187500e+00		-6.3958691555e-10
-5.6246875000e+00		-1.6103178443e-09
-4.6871562500e+00		-3.3889116481e-09
-3.7496250000e+00		-6.3349770317e-09
-2.8120937500e+00		-1.0611236005e-08
-1.8745625000e+00		-1.5720616808e-08
-9.3703125000e-01		-2.0191900805e-08
5.0000000000e-04		-2.1920292964e-08
9.3803125000e-01		-2.0188306982e-08
1.8755625000e+00		-1.5715121574e-08
2.8130937500e+00		-1.0606054919e-08
3.7506250000e+00		-6.3312114856e-09
4.6881562500e+00		-3.3864004527e-09
5.6256875000e+00		-1.6089044733e-09
6.5632187500e+00		-6.3879339746e-10
7.5007500000e+00		-1.5793223183e-10
8.4382812500e+00		-1.5569433970e-12
9.3758125000e+00		-1.6070828541e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-6.5267180432e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-8.6966715295e-14
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.0279529570e-13
-8.4372812500e+00		-2.3626291722e-12
-7.4997500000e+00		-1.9953521888e-10
-6.5622187500e+00		-8.1394243117e-10
-5.6246875000e+00		-2.0408687981e-09
-4.6871562500e+00		-4.2821970703e-09
-3.7496250000e+00		-7.9883480080e-09
-2.8120937500e+00		-1.3363807638e-08
-1.8745625000e+00		-1.9786628330e-08
-9.3703125000e-01		-2.5413714644e-08
5.0000000000e-04		-2.7563168921e-08
9.3803125000e-01		-2.5409207373e-08
1.8755625000e+00		-1.9779760263e-08
2.8130937500e+00		-1.3357279839e-08
3.7506250000e+00		-7.9835896223e-09
4.6881562500e+00		-4.2790427481e-09
5.6256875000e+00		-2.0390860468e-09
6.5632187500e+00		-8.1295387979e-10
7.5007500000e+00		-1.9903880137e-10
8.4382812500e+00		-2.3536147421e-12
9.3758125000e+00		-2.0269975111e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.6942088373e-14
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.0856944878e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.4576075939e-13
-8.4372812500e+00		-3.3306697825e-12
-7.4997500000e+00		-2.4900930103e-10
-6.5622187500e+00		-9.6342626179e-10
-5.6246875000e+00		-2.4492934404e-09
-4.6871562500e+00		-5.1241542220e-09
-3.7496250000e+00		-9.0059007174e-09
-2.8120937500e+00		-1.5004584250e-08
-1.8745625000e+00		-2.2092323657e-08
-9.3703125000e-01		-2.8381505012e-08
5.0000000000e-04		-3.0694384520e-08
9.3803125000e-01		-2.8375713490e-08
1.8755625000e+00		-2.2084791828e-08
2.8130937500e+00		-1.4997212837e-08
3.7506250000e+00		-9.0005825462e-09
4.6881562500e+00		-5.1204038928e-09
5.6256875000e+00		-2.4471643149e-09
6.5632187500e+00		-9.6225028093e-10
7.5007500000e+00		-2.4841116179e-10
8.4382812500e+00		-3.3175958821e-12
9.3758125000e+00		-2.4561150737e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0853878218e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.3006361805e-13
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-2.8981979886e-13
-8.4372812500e+00		-4.4729422132e-12
-7.4997500000e+00		-2.9820953375e-10
-6.5622187500e+00		-1.0878087237e-09
-5.6246875000e+00		-2.6899146693e-09
-4.6871562500e+00		-5.5897562087e-09
-3.7496250000e+00		-1.1101734041e-08
-2.8120937500e+00		-1.8529162638e-08
-1.8745625000e+00		-2.7338915946e-08
-9.3703125000e-01		-3.5154429478e-08
5.0000000000e-04		-3.7995818579e-08
9.3803125000e-01		-3.5147496681e-08
1.8755625000e+00		-2.7329567811e-08
2.8130937500e+00		-1.8520055919e-08
3.7506250000e+00		-1.1095127109e-08
4.6881562500e+00		-5.5856861408e-09
5.6256875000e+00		-2.6875018443e-09
6.5632187500e+00		-1.0883512642e-09
7.5007500000e+00		-2.9751053684e-10
8.4382812500e+00		-4.4550581025e-12
9.3758125000e+00		-2.8958354066e-13
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3002696928e-13
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/tau_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.1729671931e-12
-2.4356910355e+01		1.1853326151e-12
-2.2733058596e+01		1.1995974220e-12
-2.1109206837e+01		1.2162343870e-12
-1.9485355079e+01		1.2358868882e-12
-1.7861503320e+01		1.2594532286e-12
-1.6237651561e+01		1.2882262552e-12
-1.4613799803e+01		1.3241355929e-12
-1.2989948044e+01		1.3701922811e-12
-1.1366096285e+01		1.4313636440e-12
-9.7422445267e+00		1.5164529020e-12
-8.1183927680e+00		8.5672786440e-11
-6.4945410093e+00		8.3992008728e-06
-4.8706892506e+00		5.3879035310e-05
-3.2468374920e+00		1.7588135325e-04
-1.6229857333e+00		3.6689128665e-04
8.6602540378e-04		4.7452197913e-04
1.6247177841e+00		3.6669283379e-04
3.2485695428e+00		1.7570221661e-04
4.8724213015e+00		5.3796500439e-05
6.4962730601e+00		8.3768598762e-06
8.1201248188e+00		4.7387983507e-11
9.7439765775e+00		1.5163444739e-12
1.1367828336e+01		1.4312877247e-12
1.2991680095e+01		1.3701362326e-12
1.4615531854e+01		1.3240925516e-12
1.6239383612e+01		1.2881921813e-12
1.7863235371e+01		1.2594255934e-12
1.9487087130e+01		1.2358640295e-12
2.1110938888e+01		1.2162151682e-12
2.2734790647e+01		1.1995810398e-12
2.4358642406e+01		1.1853184859e-12
2.5982494164e+01		1.1729548829e-12


"Time = 3.5157421875e-01
-2.5980762114e+01		1.1729700412e-12
-2.4356910355e+01		1.1853341910e-12
-2.2733058596e+01		1.1995975369e-12
-2.1109206837e+01		1.2162343438e-12
-1.9485355079e+01		1.2358868638e-12
-1.7861503320e+01		1.2594532351e-12
-1.6237651561e+01		1.2882263149e-12
-1.4613799803e+01		1.3241357494e-12
-1.2989948044e+01		1.3701926248e-12
-1.1366096285e+01		1.4313643809e-12
-9.7422445267e+00		1.5164545555e-12
-8.1183927680e+00		2.5220764501e-10
-6.4945410093e+00		8.3989440705e-06
-4.8706892506e+00		5.3878695306e-05
-3.2468374920e+00		1.7588566855e-04
-1.6229857333e+00		3.6746524674e-04
8.6602540378e-04		4.7304383877e-04
1.6247177841e+00		3.6726877302e-04
3.2485695428e+00		1.7570656910e-04
4.8724213015e+00		5.3796162148e-05
6.4962730601e+00		8.3766031349e-06
8.1201248188e+00		1.9520916495e-10
9.7439765775e+00		1.5163461258e-12
1.1367828336e+01		1.4312884609e-12
1.2991680095e+01		1.3701365761e-12
1.4615531854e+01		1.3240927079e-12
1.6239383612e+01		1.2881922409e-12
1.7863235371e+01		1.2594255999e-12
1.9487087130e+01		1.2358640051e-12
2.1110938888e+01		1.2162151251e-12
2.2734790647e+01		1.1995811547e-12
2.4358642406e+01		1.1853200615e-12
2.5982494164e+01		1.1729577304e-12


"Time = 7.0314843750e-01
-2.5980762114e+01		1.1729724510e-12
-2.4356910355e+01		1.1853351674e-12
-2.2733058596e+01		1.1995979471e-12
-2.1109206837e+01		1.2162342065e-12
-1.9485355079e+01		1.2358867905e-12
-1.7861503320e+01		1.2594532545e-12
-1.6237651561e+01		1.2882264940e-12
-1.4613799803e+01		1.3241362182e-12
-1.2989948044e+01		1.3701936547e-12
-1.1366096285e+01		1.4313665882e-12
-9.7422445267e+00		1.5164595052e-12
-8.1183927680e+00		4.8301164374e-10
-6.4945410093e+00		8.3981616337e-06
-4.8706892506e+00		5.3877890766e-05
-3.2468374920e+00		1.7589737583e-04
-1.6229857333e+00		3.6801951480e-04
8.6602540378e-04		4.7155156150e-04
1.6247177841e+00		3.6782491614e-04
3.2485695428e+00		1.7571838386e-04
4.8724213015e+00		5.3795363585e-05
6.4962730601e+00		8.3758219676e-06
8.1201248188e+00		4.0803052014e-10
9.7439765775e+00		1.5163510710e-12
1.1367828336e+01		1.4312906664e-12
1.2991680095e+01		1.3701376051e-12
1.4615531854e+01		1.3240931763e-12
1.6239383612e+01		1.2881924197e-12
1.7863235371e+01		1.2594256191e-12
1.9487087130e+01		1.2358639317e-12
2.1110938888e+01		1.2162149878e-12
2.2734790647e+01		1.1995815649e-12
2.4358642406e+01		1.1853210375e-12
2.5982494164e+01		1.1729601395e-12


"Time = 1.0547226562e+00
-2.5980762114e+01		1.1729741550e-12
-2.4356910355e+01		1.1853353868e-12
-2.2733058596e+01		1.1995987844e-12
-2.1109206837e+01		1.2162339368e-12
-1.9485355079e+01		1.2358866666e-12
-1.7861503320e+01		1.2594532865e-12
-1.6237651561e+01		1.2882267918e-12
-1.4613799803e+01		1.3241369985e-12
-1.2989948044e+01		1.3701953684e-12
-1.1366096285e+01		1.4313702593e-12
-9.7422445267e+00		1.5164677458e-12
-8.1183927680e+00		7.5936237386e-10
-6.4945410093e+00		8.3968284545e-06
-4.8706892506e+00		5.3877054311e-05
-3.2468374920e+00		1.7591406222e-04
-1.6229857333e+00		3.6854879534e-04
8.6602540378e-04		4.7006576340e-04
1.6247177841e+00		3.6835595775e-04
3.2485695428e+00		1.7573524009e-04
4.8724213015e+00		5.3794538932e-05
6.4962730601e+00		8.3744922436e-06
8.1201248188e+00		6.6433549277e-10
9.7439765775e+00		1.5163593040e-12
1.1367828336e+01		1.4312943344e-12
1.2991680095e+01		1.3701393174e-12
1.4615531854e+01		1.3240939559e-12
1.6239383612e+01		1.2881927173e-12
1.7863235371e+01		1.2594256510e-12
1.9487087130e+01		1.2358638078e-12
2.1110938888e+01		1.2162147179e-12
2.2734790647e+01		1.1995824021e-12
2.4358642406e+01		1.1853212567e-12
2.5982494164e+01		1.1729618429e-12


"Time = 1.4062968750e+00
-2.5980762114e+01		1.1729750023e-12
-2.4356910355e+01		1.1853360225e-12
-2.2733058596e+01		1.1996001225e-12
-2.1109206837e+01		1.2162334673e-12
-1.9485355079e+01		1.2358864838e-12
-1.7861503320e+01		1.2594533306e-12
-1.6237651561e+01		1.2882272078e-12
-1.4613799803e+01		1.3241380885e-12
-1.2989948044e+01		1.3701977616e-12
-1.1366096285e+01		1.4313753827e-12
-9.7422445267e+00		1.5164793975e-12
-8.1183927680e+00		1.0699859938e-09
-6.4945410093e+00		8.3948981232e-06
-4.8706892506e+00		5.3876674115e-05
-3.2468374920e+00		1.7593312924e-04
-1.6229857333e+00		3.6905519209e-04
8.6602540378e-04		4.6859438457e-04
1.6247177841e+00		3.6886294042e-04
3.2485695428e+00		1.7575456823e-04
4.8724213015e+00		5.3794166454e-05
6.4962730601e+00		8.3725683753e-06
8.1201248188e+00		9.5869138743e-10
9.7439765775e+00		1.5163709447e-12
1.1367828336e+01		1.4312994537e-12
1.2991680095e+01		1.3701417087e-12
1.4615531854e+01		1.3240950449e-12
1.6239383612e+01		1.2881931327e-12
1.7863235371e+01		1.2594256948e-12
1.9487087130e+01		1.2358636248e-12
2.1110938888e+01		1.2162142484e-12
2.2734790647e+01		1.1995837400e-12
2.4358642406e+01		1.1853218924e-12
2.5982494164e+01		1.1729626899e-12


"Time = 1.7578710937e+00
-2.5980762114e+01		1.1729750971e-12
-2.4356910355e+01		1.1853375428e-12
-2.2733058596e+01		1.1996019915e-12
-2.1109206837e+01		1.2162327070e-12
-1.9485355079e+01		1.2358862198e-12
-1.7861503320e+01		1.3699518157e-12
-1.6237651561e+01		1.2882277407e-12
-1.4613799803e+01		1.3241394858e-12
-1.2989948044e+01		1.3702008287e-12
-1.1366096285e+01		1.4313819428e-12
-9.7422445267e+00		1.5164948539e-12
-8.1183927680e+00		1.4091094202e-09
-6.4945410093e+00		8.3922754665e-06
-4.8706892506e+00		5.3878050063e-05
-3.2468374920e+00		1.7595133564e-04
-1.6229857333e+00		3.6954339472e-04
8.6602540378e-04		4.6712668851e-04
1.6247177841e+00		3.6935173517e-04
3.2485695428e+00		1.7577316097e-04
4.8724213015e+00		5.3795527875e-05
6.4962730601e+00		8.3699576080e-06
8.1201248188e+00		1.2810177042e-09
9.7439765775e+00		1.5163863852e-12
1.1367828336e+01		1.4313060083e-12
1.2991680095e+01		1.3701447733e-12
1.4615531854e+01		1.3240964410e-12
1.6239383612e+01		1.2881936650e-12
1.7863235371e+01		1.3698823173e-12
1.9487087130e+01		1.2358633606e-12
2.1110938888e+01		1.2162134881e-12
2.2734790647e+01		1.1995856087e-12
2.4358642406e+01		1.1853234124e-12
2.5982494164e+01		1.1729627848e-12


"Time = 2.1094453125e+00
-2.5980762114e+01		1.1729761649e-12
-2.4356910355e+01		1.1853399169e-12
-2.2733058596e+01		1.1996043948e-12
-2.1109206837e+01		1.2729384524e-12
-1.9485355079e+01		1.2358858312e-12
-1.7861503320e+01		1.2594534415e-12
-1.6237651561e+01		1.4485188244e-12
-1.4613799803e+01		1.3241411874e-12
-1.2989948044e+01		1.3702045620e-12
-1.1366096285e+01		1.4313899195e-12
-9.7422445267e+00		1.5165147092e-12
-8.1183927680e+00		1.7751338815e-09
-6.4945410093e+00		8.3887950227e-06
-4.8706892506e+00		5.3882317089e-05
-3.2468374920e+00		1.7596821939e-04
-1.6229857333e+00		3.6997134234e-04
8.6602540378e-04		4.6572294917e-04
1.6247177841e+00		3.6978287562e-04
3.2485695428e+00		1.7579001559e-04
4.8724213015e+00		5.3799778385e-05
6.4962730601e+00		8.3664967436e-06
8.1201248188e+00		1.6286855108e-09
9.7439765775e+00		1.5164062174e-12
1.1367828336e+01		1.4313139785e-12
1.2991680095e+01		1.3701485036e-12
1.4615531854e+01		1.3240981411e-12
1.6239383612e+01		1.4484180883e-12
1.7863235371e+01		1.2594258048e-12
1.9487087130e+01		1.2358629717e-12
2.1110938888e+01		1.2729009560e-12
2.2734790647e+01		1.1995880115e-12
2.4358642406e+01		1.1853257861e-12
2.5982494164e+01		1.1729638525e-12


"Time = 2.4610195312e+00
-2.5980762114e+01		1.1729781878e-12
-2.4356910355e+01		1.1853430732e-12
-2.2733058596e+01		1.1996073238e-12
-2.1109206837e+01		1.2162299185e-12
-1.9485355079e+01		1.3175046844e-12
-1.7861503320e+01		1.3699286671e-12
-1.6237651561e+01		1.9270216772e-12
-1.4613799803e+01		1.5657066509e-12
-1.2989948044e+01		1.3702089523e-12
-1.1366096285e+01		1.4313992944e-12
-9.7422445267e+00		1.5165393360e-12
-8.1183927680e+00		2.1729172296e-09
-6.4945410093e+00		8.3845512904e-06
-4.8706892506e+00		5.3888299357e-05
-3.2468374920e+00		1.7599043581e-04
-1.6229857333e+00		3.7032337921e-04
8.6602540378e-04		4.6443916033e-04
1.6247177841e+00		3.7013402663e-04
3.2485695428e+00		1.7581255220e-04
4.8724213015e+00		5.3805734864e-05
6.4962730601e+00		8.3622752531e-06
8.1201248188e+00		2.0043408093e-09
9.7439765775e+00		1.5164308125e-12
1.1367828336e+01		1.4313233456e-12
1.2991680095e+01		1.3701528903e-12
1.4615531854e+01		1.5655523008e-12
1.6239383612e+01		1.9267217617e-12
1.7863235371e+01		1.3698591854e-12
1.9487087130e+01		1.3174535638e-12
2.1110938888e+01		1.2162106997e-12
2.2734790647e+01		1.1995909401e-12
2.4358642406e+01		1.1853289419e-12
2.5982494164e+01		1.1729658753e-12


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/tau_maximum.xg <==
"tau v time
0.0000000000000	0.0004745219791
0.3515742187500	0.0004730438388
0.7031484375000	0.0004715515615
1.0547226562500	0.0004700657634
1.4062968750000	0.0004685943846
1.7578710937500	0.0004671266885
2.1094453125000	0.0004657229492
2.4610195312500	0.0004644391603


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/tau_norm1.xg <==
"tau v time
0.0000000000000	0.0000030682032
0.3515742187500	0.0000030680392
0.7031484375000	0.0000030678485
1.0547226562500	0.0000030676303
1.4062968750000	0.0000030673837
1.7578710937500	0.0000030671080
2.1094453125000	0.0000030668043
2.4610195312500	0.0000030664699


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/tau_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118668e-12
-1.4062468750e+01		1.3384391219e-12
-1.3124937500e+01		1.3658740323e-12
-1.2187406250e+01		1.3981106180e-12
-1.1249875000e+01		1.4365191094e-12
-1.0312343750e+01		1.4830410281e-12
-9.3748125000e+00		1.5405186024e-12
-8.4372812500e+00		1.6132793503e-12
-7.4997500000e+00		8.9839564585e-07
-6.5622187500e+00		7.5557289473e-06
-5.6246875000e+00		2.5699640320e-05
-4.6871562500e+00		6.3145110135e-05
-3.7496250000e+00		1.2815733614e-04
-2.8120937500e+00		2.2364429501e-04
-1.8745625000e+00		3.3724878691e-04
-9.3703125000e-01		4.3513392679e-04
5.0000000000e-04		4.7452197913e-04
9.3803125000e-01		4.3505385541e-04
1.8755625000e+00		3.3712826756e-04
2.8130937500e+00		2.2352869221e-04
3.7506250000e+00		1.2807130716e-04
4.6881562500e+00		6.3091774019e-05
5.6256875000e+00		2.5671553073e-05
6.5632187500e+00		7.5437128711e-06
7.5007500000e+00		8.9523611683e-07
8.4382812500e+00		1.6131914635e-12
9.3758125000e+00		1.5404500995e-12
1.0313343750e+01		1.4829861798e-12
1.1250875000e+01		1.4364742295e-12
1.2188406250e+01		1.3980732310e-12
1.3125937500e+01		1.3658424161e-12
1.4063468750e+01		1.3384120425e-12
1.5001000000e+01		1.3147884171e-12


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148552791e-12
-1.4062468750e+01		1.3384629903e-12
-1.3124937500e+01		1.3658750735e-12
-1.2187406250e+01		1.3981096894e-12
-1.1249875000e+01		1.4365177820e-12
-1.0312343750e+01		1.4830390535e-12
-9.3748125000e+00		2.8972933725e-12
-8.4372812500e+00		6.6674083927e-11
-7.4997500000e+00		8.9268807293e-07
-6.5622187500e+00		7.5428395205e-06
-5.6246875000e+00		2.5656086417e-05
-4.6871562500e+00		6.3035693681e-05
-3.7496250000e+00		1.2792421859e-04
-2.8120937500e+00		2.2321567861e-04
-1.8745625000e+00		3.3657820562e-04
-9.3703125000e-01		4.3446993797e-04
5.0000000000e-04		4.7304383877e-04
9.3803125000e-01		4.3439093804e-04
1.8755625000e+00		3.3645798231e-04
2.8130937500e+00		2.2310032142e-04
3.7506250000e+00		1.2783835890e-04
4.6881562500e+00		6.2982454841e-05
5.6256875000e+00		2.5628046676e-05
6.5632187500e+00		7.5308440247e-06
7.5007500000e+00		8.8955525295e-07
8.4382812500e+00		6.6102190157e-11
9.3758125000e+00		2.8968817521e-12
1.0313343750e+01		1.4829842061e-12
1.1250875000e+01		1.4364729026e-12
1.2188406250e+01		1.3980723027e-12
1.3125937500e+01		1.3658434570e-12
1.4063468750e+01		1.3384359024e-12
1.5001000000e+01		1.3148318149e-12


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3148883674e-12
-1.4062468750e+01		1.3384729326e-12
-1.3124937500e+01		1.3658783674e-12
-1.2187406250e+01		1.3981068740e-12
-1.1249875000e+01		2.1156654079e-12
-1.0312343750e+01		1.4830331436e-12
-9.3748125000e+00		6.8361843552e-12
-8.4372812500e+00		1.4096417752e-10
-7.4997500000e+00		8.8718317126e-07
-6.5622187500e+00		7.5305686322e-06
-5.6246875000e+00		2.5612295720e-05
-4.6871562500e+00		6.2926086761e-05
-3.7496250000e+00		1.2768891426e-04
-2.8120937500e+00		2.2278098936e-04
-1.8745625000e+00		3.3590493536e-04
-9.3703125000e-01		4.3378592092e-04
5.0000000000e-04		4.7155156150e-04
9.3803125000e-01		4.3370794112e-04
1.8755625000e+00		3.3578506418e-04
2.8130937500e+00		2.2266588808e-04
3.7506250000e+00		1.2760322663e-04
4.6881562500e+00		6.2872946175e-05
5.6256875000e+00		2.5584303222e-05
6.5632187500e+00		7.5185952889e-06
7.5007500000e+00		8.8407588188e-07
8.4382812500e+00		1.3975414511e-10
9.3758125000e+00		6.8355572530e-12
1.0313343750e+01		1.4829782988e-12
1.1250875000e+01		2.1153848676e-12
1.2188406250e+01		1.3980694884e-12
1.3125937500e+01		1.3658467499e-12
1.4063468750e+01		1.3384458411e-12
1.5001000000e+01		1.3148648920e-12


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149082771e-12
-1.4062468750e+01		1.3384735235e-12
-1.3124937500e+01		1.3658845185e-12
-1.2187406250e+01		1.3981020269e-12
-1.1249875000e+01		4.1455440352e-12
-1.0312343750e+01		1.4830233803e-12
-9.3748125000e+00		1.3234919320e-11
-8.4372812500e+00		2.0097685706e-10
-7.4997500000e+00		8.8188365787e-07
-6.5622187500e+00		7.5189738867e-06
-5.6246875000e+00		2.5568572868e-05
-4.6871562500e+00		6.2817305901e-05
-3.7496250000e+00		1.2745394558e-04
-2.8120937500e+00		2.2234647695e-04
-1.8745625000e+00		3.3523594644e-04
-9.3703125000e-01		4.3309176292e-04
5.0000000000e-04		4.7006576340e-04
9.3803125000e-01		4.3301474431e-04
1.8755625000e+00		3.3511647149e-04
2.8130937500e+00		2.2223164253e-04
3.7506250000e+00		1.2736843032e-04
4.6881562500e+00		6.2764263376e-05
5.6256875000e+00		2.5540627084e-05
6.5632187500e+00		7.5070239950e-06
7.5007500000e+00		8.7880071703e-07
8.4382812500e+00		1.9921750647e-10
9.3758125000e+00		1.3234671036e-11
1.0313343750e+01		1.4829685395e-12
1.1250875000e+01		4.1445587559e-12
1.2188406250e+01		1.3980646430e-12
1.3125937500e+01		1.3658528990e-12
1.4063468750e+01		1.3384464315e-12
1.5001000000e+01		1.3148847947e-12


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149160247e-12
-1.4062468750e+01		1.3384798932e-12
-1.3124937500e+01		1.3658937464e-12
-1.2187406250e+01		1.3980949084e-12
-1.1249875000e+01		7.5171259104e-12
-1.0312343750e+01		1.4830099935e-12
-9.3748125000e+00		2.2003309218e-11
-8.4372812500e+00		2.4793778723e-10
-7.4997500000e+00		8.7679426852e-07
-6.5622187500e+00		7.5080110626e-06
-5.6246875000e+00		2.5524459834e-05
-4.6871562500e+00		6.2707984599e-05
-3.7496250000e+00		1.2721686735e-04
-2.8120937500e+00		2.2191056810e-04
-1.8745625000e+00		3.3456910271e-04
-9.3703125000e-01		4.3239072623e-04
5.0000000000e-04		4.6859438457e-04
9.3803125000e-01		4.3231418451e-04
1.8755625000e+00		3.3445008399e-04
2.8130937500e+00		2.2179599265e-04
3.7506250000e+00		1.2713152685e-04
4.6881562500e+00		6.2655041084e-05
5.6256875000e+00		2.5496561098e-05
6.5632187500e+00		7.4960859881e-06
7.5007500000e+00		8.7373448385e-07
8.4382812500e+00		2.4571110427e-10
9.3758125000e+00		2.2004570485e-11
1.0313343750e+01		1.4829551573e-12
1.1250875000e+01		7.5149703240e-12
1.2188406250e+01		1.3980575270e-12
1.3125937500e+01		1.3658621241e-12
1.4063468750e+01		1.3384527996e-12
1.5001000000e+01		1.3148925392e-12


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149184081e-12
-1.4062468750e+01		1.3384917543e-12
-1.3124937500e+01		1.3659060510e-12
-1.2187406250e+01		1.3980852078e-12
-1.1249875000e+01		1.2211136408e-11
-1.0312343750e+01		1.4829933973e-12
-9.3748125000e+00		3.3076640592e-11
-8.4372812500e+00		2.8547832102e-10
-7.4997500000e+00		8.7191997042e-07
-6.5622187500e+00		7.4975915564e-06
-5.6246875000e+00		2.5480134115e-05
-4.6871562500e+00		6.2599043208e-05
-3.7496250000e+00		1.2697918531e-04
-2.8120937500e+00		2.2147654240e-04
-1.8745625000e+00		3.3390150173e-04
-9.3703125000e-01		4.3168058518e-04
5.0000000000e-04		4.6712668851e-04
9.3803125000e-01		4.3160451485e-04
1.8755625000e+00		3.3378302106e-04
2.8130937500e+00		2.2136219424e-04
3.7506250000e+00		1.2689402970e-04
4.6881562500e+00		6.2546198648e-05
5.6256875000e+00		2.5452282306e-05
6.5632187500e+00		7.4856924093e-06
7.5007500000e+00		8.6888215589e-07
8.4382812500e+00		2.8285182485e-10
9.3758125000e+00		3.3080842914e-11
1.0313343750e+01		1.4829385642e-12
1.1250875000e+01		1.2207357349e-11
1.2188406250e+01		1.3980478298e-12
1.3125937500e+01		1.3658744248e-12
1.4063468750e+01		1.3384646573e-12
1.5001000000e+01		1.3148949225e-12


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149288169e-12
-1.4062468750e+01		1.3385080107e-12
-1.3124937500e+01		1.3659213239e-12
-1.2187406250e+01		1.3980726017e-12
-1.1249875000e+01		1.8199479960e-11
-1.0312343750e+01		1.4829741667e-12
-9.3748125000e+00		4.6406854867e-11
-8.4372812500e+00		3.1755960629e-10
-7.4997500000e+00		8.6724594658e-07
-6.5622187500e+00		7.4878937037e-06
-5.6246875000e+00		2.5436008280e-05
-4.6871562500e+00		6.2491780514e-05
-3.7496250000e+00		1.2674491501e-04
-2.8120937500e+00		2.2106538232e-04
-1.8745625000e+00		3.3326409908e-04
-9.3703125000e-01		4.3099698041e-04
5.0000000000e-04		4.6572294917e-04
9.3803125000e-01		4.3092268009e-04
1.8755625000e+00		3.3314586492e-04
2.8130937500e+00		2.2095121674e-04
3.7506250000e+00		1.2665994548e-04
4.6881562500e+00		6.2439034362e-05
5.6256875000e+00		2.5408202831e-05
6.5632187500e+00		7.4760257527e-06
7.5007500000e+00		8.6422897339e-07
8.4382812500e+00		3.1458620410e-10
9.3758125000e+00		4.6415576848e-11
1.0313343750e+01		1.4829193335e-12
1.1250875000e+01		1.8193637029e-11
1.2188406250e+01		1.3980352280e-12
1.3125937500e+01		1.3658896930e-12
1.4063468750e+01		1.3384809090e-12
1.5001000000e+01		1.3149053288e-12


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149453371e-12
-1.4062468750e+01		1.3385277463e-12
-1.3124937500e+01		1.3659394169e-12
-1.2187406250e+01		1.3980568253e-12
-1.1249875000e+01		2.5443206622e-11
-1.0312343750e+01		1.4829529602e-12
-9.3748125000e+00		6.1911510502e-11
-8.4372812500e+00		3.4800695334e-10
-7.4997500000e+00		8.6277906966e-07
-6.5622187500e+00		7.4794387451e-06
-5.6246875000e+00		2.5392602739e-05
-4.6871562500e+00		6.2392271159e-05
-3.7496250000e+00		1.2652980500e-04
-2.8120937500e+00		2.2069034728e-04
-1.8745625000e+00		3.3267998540e-04
-9.3703125000e-01		4.3034813092e-04
5.0000000000e-04		4.6443916033e-04
9.3803125000e-01		4.3027365417e-04
1.8755625000e+00		3.3256220984e-04
2.8130937500e+00		2.2057636850e-04
3.7506250000e+00		1.2644499402e-04
4.6881562500e+00		6.2339610061e-05
5.6256875000e+00		2.5364840659e-05
6.5632187500e+00		7.4676033407e-06
7.5007500000e+00		8.5978177242e-07
8.4382812500e+00		3.4472512579e-10
9.3758125000e+00		6.1924500422e-11
1.0313343750e+01		1.4828981215e-12
1.1250875000e+01		2.5434879788e-11
1.2188406250e+01		1.3980194568e-12
1.3125937500e+01		1.3659077804e-12
1.4063468750e+01		1.3385006390e-12
1.5001000000e+01		1.3149218448e-12


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/tau_y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.3148118668e-12
-1.4062468750e+01		1.3384391219e-12
-1.3124937500e+01		1.3658740323e-12
-1.2187406250e+01		1.3981106180e-12
-1.1249875000e+01		1.4365191094e-12
-1.0312343750e+01		1.4830410281e-12
-9.3748125000e+00		1.5405186024e-12
-8.4372812500e+00		1.6132793503e-12
-7.4997500000e+00		8.9839564585e-07
-6.5622187500e+00		7.5557289473e-06
-5.6246875000e+00		2.5699640320e-05
-4.6871562500e+00		6.3145110135e-05
-3.7496250000e+00		1.2815733614e-04
-2.8120937500e+00		2.2364429501e-04
-1.8745625000e+00		3.3724878691e-04
-9.3703125000e-01		4.3513392679e-04
5.0000000000e-04		4.7452197913e-04
9.3803125000e-01		4.3505385541e-04
1.8755625000e+00		3.3712826756e-04
2.8130937500e+00		2.2352869221e-04
3.7506250000e+00		1.2807130716e-04
4.6881562500e+00		6.3091774019e-05
5.6256875000e+00		2.5671553073e-05
6.5632187500e+00		7.5437128711e-06
7.5007500000e+00		8.9523611683e-07
8.4382812500e+00		1.6131914635e-12
9.3758125000e+00		1.5404500995e-12
1.0313343750e+01		1.4829861798e-12
1.1250875000e+01		1.4364742295e-12
1.2188406250e+01		1.3980732310e-12
1.3125937500e+01		1.3658424161e-12
1.4063468750e+01		1.3384120425e-12
1.5001000000e+01		1.3147884171e-12


"Time = 3.5157421875e-01
-1.5000000000e+01		1.3148552791e-12
-1.4062468750e+01		1.3384629903e-12
-1.3124937500e+01		1.3658750735e-12
-1.2187406250e+01		1.3981096894e-12
-1.1249875000e+01		1.4365177820e-12
-1.0312343750e+01		1.4830390535e-12
-9.3748125000e+00		2.8972933725e-12
-8.4372812500e+00		6.6674083927e-11
-7.4997500000e+00		8.9268807293e-07
-6.5622187500e+00		7.5428395205e-06
-5.6246875000e+00		2.5656086417e-05
-4.6871562500e+00		6.3035693681e-05
-3.7496250000e+00		1.2792421859e-04
-2.8120937500e+00		2.2321567861e-04
-1.8745625000e+00		3.3657820562e-04
-9.3703125000e-01		4.3446993797e-04
5.0000000000e-04		4.7304383877e-04
9.3803125000e-01		4.3439093804e-04
1.8755625000e+00		3.3645798231e-04
2.8130937500e+00		2.2310032142e-04
3.7506250000e+00		1.2783835890e-04
4.6881562500e+00		6.2982454841e-05
5.6256875000e+00		2.5628046676e-05
6.5632187500e+00		7.5308440247e-06
7.5007500000e+00		8.8955525295e-07
8.4382812500e+00		6.6102190157e-11
9.3758125000e+00		2.8968817521e-12
1.0313343750e+01		1.4829842061e-12
1.1250875000e+01		1.4364729026e-12
1.2188406250e+01		1.3980723027e-12
1.3125937500e+01		1.3658434570e-12
1.4063468750e+01		1.3384359024e-12
1.5001000000e+01		1.3148318149e-12


"Time = 7.0314843750e-01
-1.5000000000e+01		1.3148883674e-12
-1.4062468750e+01		1.3384729326e-12
-1.3124937500e+01		1.3658783674e-12
-1.2187406250e+01		1.3981068740e-12
-1.1249875000e+01		2.1156654079e-12
-1.0312343750e+01		1.4830331436e-12
-9.3748125000e+00		6.8361843552e-12
-8.4372812500e+00		1.4096417752e-10
-7.4997500000e+00		8.8718317126e-07
-6.5622187500e+00		7.5305686322e-06
-5.6246875000e+00		2.5612295720e-05
-4.6871562500e+00		6.2926086761e-05
-3.7496250000e+00		1.2768891426e-04
-2.8120937500e+00		2.2278098936e-04
-1.8745625000e+00		3.3590493536e-04
-9.3703125000e-01		4.3378592092e-04
5.0000000000e-04		4.7155156150e-04
9.3803125000e-01		4.3370794112e-04
1.8755625000e+00		3.3578506418e-04
2.8130937500e+00		2.2266588808e-04
3.7506250000e+00		1.2760322663e-04
4.6881562500e+00		6.2872946175e-05
5.6256875000e+00		2.5584303222e-05
6.5632187500e+00		7.5185952889e-06
7.5007500000e+00		8.8407588188e-07
8.4382812500e+00		1.3975414511e-10
9.3758125000e+00		6.8355572530e-12
1.0313343750e+01		1.4829782988e-12
1.1250875000e+01		2.1153848676e-12
1.2188406250e+01		1.3980694884e-12
1.3125937500e+01		1.3658467499e-12
1.4063468750e+01		1.3384458411e-12
1.5001000000e+01		1.3148648920e-12


"Time = 1.0547226562e+00
-1.5000000000e+01		1.3149082771e-12
-1.4062468750e+01		1.3384735235e-12
-1.3124937500e+01		1.3658845185e-12
-1.2187406250e+01		1.3981020269e-12
-1.1249875000e+01		4.1455440352e-12
-1.0312343750e+01		1.4830233803e-12
-9.3748125000e+00		1.3234919320e-11
-8.4372812500e+00		2.0097685706e-10
-7.4997500000e+00		8.8188365787e-07
-6.5622187500e+00		7.5189738867e-06
-5.6246875000e+00		2.5568572868e-05
-4.6871562500e+00		6.2817305901e-05
-3.7496250000e+00		1.2745394558e-04
-2.8120937500e+00		2.2234647695e-04
-1.8745625000e+00		3.3523594644e-04
-9.3703125000e-01		4.3309176292e-04
5.0000000000e-04		4.7006576340e-04
9.3803125000e-01		4.3301474431e-04
1.8755625000e+00		3.3511647149e-04
2.8130937500e+00		2.2223164253e-04
3.7506250000e+00		1.2736843032e-04
4.6881562500e+00		6.2764263376e-05
5.6256875000e+00		2.5540627084e-05
6.5632187500e+00		7.5070239950e-06
7.5007500000e+00		8.7880071703e-07
8.4382812500e+00		1.9921750647e-10
9.3758125000e+00		1.3234671036e-11
1.0313343750e+01		1.4829685395e-12
1.1250875000e+01		4.1445587559e-12
1.2188406250e+01		1.3980646430e-12
1.3125937500e+01		1.3658528990e-12
1.4063468750e+01		1.3384464315e-12
1.5001000000e+01		1.3148847947e-12


"Time = 1.4062968750e+00
-1.5000000000e+01		1.3149160247e-12
-1.4062468750e+01		1.3384798932e-12
-1.3124937500e+01		1.3658937464e-12
-1.2187406250e+01		1.3980949084e-12
-1.1249875000e+01		7.5171259104e-12
-1.0312343750e+01		1.4830099935e-12
-9.3748125000e+00		2.2003309218e-11
-8.4372812500e+00		2.4793778723e-10
-7.4997500000e+00		8.7679426852e-07
-6.5622187500e+00		7.5080110626e-06
-5.6246875000e+00		2.5524459834e-05
-4.6871562500e+00		6.2707984599e-05
-3.7496250000e+00		1.2721686735e-04
-2.8120937500e+00		2.2191056810e-04
-1.8745625000e+00		3.3456910271e-04
-9.3703125000e-01		4.3239072623e-04
5.0000000000e-04		4.6859438457e-04
9.3803125000e-01		4.3231418451e-04
1.8755625000e+00		3.3445008399e-04
2.8130937500e+00		2.2179599265e-04
3.7506250000e+00		1.2713152685e-04
4.6881562500e+00		6.2655041084e-05
5.6256875000e+00		2.5496561098e-05
6.5632187500e+00		7.4960859881e-06
7.5007500000e+00		8.7373448385e-07
8.4382812500e+00		2.4571110427e-10
9.3758125000e+00		2.2004570485e-11
1.0313343750e+01		1.4829551573e-12
1.1250875000e+01		7.5149703240e-12
1.2188406250e+01		1.3980575270e-12
1.3125937500e+01		1.3658621241e-12
1.4063468750e+01		1.3384527996e-12
1.5001000000e+01		1.3148925392e-12


"Time = 1.7578710937e+00
-1.5000000000e+01		1.3149184081e-12
-1.4062468750e+01		1.3384917543e-12
-1.3124937500e+01		1.3659060510e-12
-1.2187406250e+01		1.3980852078e-12
-1.1249875000e+01		1.2211136408e-11
-1.0312343750e+01		1.4829933973e-12
-9.3748125000e+00		3.3076640592e-11
-8.4372812500e+00		2.8547832102e-10
-7.4997500000e+00		8.7191997042e-07
-6.5622187500e+00		7.4975915564e-06
-5.6246875000e+00		2.5480134115e-05
-4.6871562500e+00		6.2599043208e-05
-3.7496250000e+00		1.2697918531e-04
-2.8120937500e+00		2.2147654240e-04
-1.8745625000e+00		3.3390150173e-04
-9.3703125000e-01		4.3168058518e-04
5.0000000000e-04		4.6712668851e-04
9.3803125000e-01		4.3160451485e-04
1.8755625000e+00		3.3378302106e-04
2.8130937500e+00		2.2136219424e-04
3.7506250000e+00		1.2689402970e-04
4.6881562500e+00		6.2546198648e-05
5.6256875000e+00		2.5452282306e-05
6.5632187500e+00		7.4856924093e-06
7.5007500000e+00		8.6888215589e-07
8.4382812500e+00		2.8285182485e-10
9.3758125000e+00		3.3080842914e-11
1.0313343750e+01		1.4829385643e-12
1.1250875000e+01		1.2207357349e-11
1.2188406250e+01		1.3980478297e-12
1.3125937500e+01		1.3658744248e-12
1.4063468750e+01		1.3384646573e-12
1.5001000000e+01		1.3148949225e-12


"Time = 2.1094453125e+00
-1.5000000000e+01		1.3149288169e-12
-1.4062468750e+01		1.3385080107e-12
-1.3124937500e+01		1.3659213239e-12
-1.2187406250e+01		1.3980726017e-12
-1.1249875000e+01		1.8199479960e-11
-1.0312343750e+01		1.4829741668e-12
-9.3748125000e+00		4.6406854867e-11
-8.4372812500e+00		3.1755960629e-10
-7.4997500000e+00		8.6724594658e-07
-6.5622187500e+00		7.4878937037e-06
-5.6246875000e+00		2.5436008280e-05
-4.6871562500e+00		6.2491780514e-05
-3.7496250000e+00		1.2674491501e-04
-2.8120937500e+00		2.2106538232e-04
-1.8745625000e+00		3.3326409908e-04
-9.3703125000e-01		4.3099698041e-04
5.0000000000e-04		4.6572294917e-04
9.3803125000e-01		4.3092268009e-04
1.8755625000e+00		3.3314586492e-04
2.8130937500e+00		2.2095121674e-04
3.7506250000e+00		1.2665994548e-04
4.6881562500e+00		6.2439034362e-05
5.6256875000e+00		2.5408202831e-05
6.5632187500e+00		7.4760257527e-06
7.5007500000e+00		8.6422897339e-07
8.4382812500e+00		3.1458620410e-10
9.3758125000e+00		4.6415576848e-11
1.0313343750e+01		1.4829193335e-12
1.1250875000e+01		1.8193637029e-11
1.2188406250e+01		1.3980352280e-12
1.3125937500e+01		1.3658896930e-12
1.4063468750e+01		1.3384809090e-12
1.5001000000e+01		1.3149053288e-12


"Time = 2.4610195312e+00
-1.5000000000e+01		1.3149453371e-12
-1.4062468750e+01		1.3385277463e-12
-1.3124937500e+01		1.3659394169e-12
-1.2187406250e+01		1.3980568253e-12
-1.1249875000e+01		2.5443206622e-11
-1.0312343750e+01		1.4829529602e-12
-9.3748125000e+00		6.1911510502e-11
-8.4372812500e+00		3.4800695334e-10
-7.4997500000e+00		8.6277906966e-07
-6.5622187500e+00		7.4794387451e-06
-5.6246875000e+00		2.5392602739e-05
-4.6871562500e+00		6.2392271159e-05
-3.7496250000e+00		1.2652980500e-04
-2.8120937500e+00		2.2069034728e-04
-1.8745625000e+00		3.3267998540e-04
-9.3703125000e-01		4.3034813092e-04
5.0000000000e-04		4.6443916033e-04
9.3803125000e-01		4.3027365417e-04
1.8755625000e+00		3.3256220984e-04
2.8130937500e+00		2.2057636850e-04
3.7506250000e+00		1.2644499402e-04
4.6881562500e+00		6.2339610061e-05
5.6256875000e+00		2.5364840659e-05
6.5632187500e+00		7.4676033407e-06
7.5007500000e+00		8.5978177242e-07
8.4382812500e+00		3.4472512580e-10
9.3758125000e+00		6.1924500422e-11
1.0313343750e+01		1.4828981215e-12
1.1250875000e+01		2.5434879788e-11
1.2188406250e+01		1.3980194568e-12
1.3125937500e+01		1.3659077804e-12
1.4063468750e+01		1.3385006390e-12
1.5001000000e+01		1.3149218448e-12


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/vel_0__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.0712969868e-03
-6.4945410093e+00		-4.4222748300e-05
-4.8706892506e+00		-4.4916258679e-05
-3.2468374920e+00		-4.1838926502e-05
-1.6229857333e+00		-9.5653625376e-05
8.6602540378e-04		-5.9231457401e-07
1.6247177841e+00		9.6285871246e-05
3.2485695428e+00		4.1872406132e-05
4.8724213015e+00		4.4917636944e-05
6.4962730601e+00		4.4229198525e-05
8.1201248188e+00		2.7627098981e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.4670728618e-03
-6.4945410093e+00		-8.9829440476e-05
-4.8706892506e+00		-8.9066817741e-05
-3.2468374920e+00		-9.0063913544e-05
-1.6229857333e+00		-1.7493389288e-04
8.6602540378e-04		-1.1529848447e-06
1.6247177841e+00		1.7613182843e-04
3.2485695428e+00		9.0168204246e-05
4.8724213015e+00		8.9069708250e-05
6.4962730601e+00		8.9856269891e-05
8.1201248188e+00		3.1754109728e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.3454568330e-03
-6.4945410093e+00		-1.3680493136e-04
-4.8706892506e+00		-1.3234737540e-04
-3.2468374920e+00		-1.4305862579e-04
-1.6229857333e+00		-2.3836020938e-04
8.6602540378e-04		-1.6846094303e-06
1.6247177841e+00		2.4006214223e-04
3.2485695428e+00		1.4326580801e-04
4.8724213015e+00		1.3235352837e-04
6.4962730601e+00		1.3685827946e-04
8.1201248188e+00		2.9989665605e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.9530246712e-03
-6.4945410093e+00		-1.8508997863e-04
-4.8706892506e+00		-1.7464677541e-04
-3.2468374920e+00		-2.0232347200e-04
-1.6229857333e+00		-2.8371884345e-04
8.6602540378e-04		-2.3348488363e-06
1.6247177841e+00		2.8629999405e-04
3.2485695428e+00		2.0235900246e-04
4.8724213015e+00		1.7465767354e-04
6.4962730601e+00		1.8516662387e-04
8.1201248188e+00		2.5919866431e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		7.0662981895e-04
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.4162561291e-03
-6.4945410093e+00		-2.3443300737e-04
-4.8706892506e+00		-2.1595863114e-04
-3.2468374920e+00		-2.6794468069e-04
-1.6229857333e+00		-3.0760761830e-04
8.6602540378e-04		-2.9416192750e-06
1.6247177841e+00		3.1097147737e-04
3.2485695428e+00		2.6786102957e-04
4.8724213015e+00		2.1597305191e-04
6.4962730601e+00		2.3452856568e-04
8.1201248188e+00		2.0227936373e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		-7.0650859442e-04
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		5.2229523555e-04
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		8.3549642637e-04
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-8.0951174483e-04
-6.4945410093e+00		-2.8408166023e-04
-4.8706892506e+00		-2.5654982994e-04
-3.2468374920e+00		-3.3942082647e-04
-1.6229857333e+00		-3.1260389864e-04
8.6602540378e-04		-3.2819393196e-06
1.6247177841e+00		3.1660278988e-04
3.2485695428e+00		3.3916175709e-04
4.8724213015e+00		2.5656168470e-04
6.4962730601e+00		2.8418945480e-04
8.1201248188e+00		1.3756830485e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		-8.3534079931e-04
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		-5.2221793047e-04
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		6.1214278903e-04
-1.7861503320e+01		7.0654536542e-04
-1.6237651561e+01		1.6682913236e-03
-1.4613799803e+01		1.0027445973e-03
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.7859976871e-04
-6.4945410093e+00		-3.3403968737e-04
-4.8706892506e+00		-2.9647884495e-04
-3.2468374920e+00		-4.1483946980e-04
-1.6229857333e+00		-3.0052569552e-04
8.6602540378e-04		-4.0696672878e-06
1.6247177841e+00		3.0545250274e-04
3.2485695428e+00		4.1452132928e-04
4.8724213015e+00		2.9648111510e-04
6.4962730601e+00		3.3412896953e-04
8.1201248188e+00		7.0748153549e-04
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		-1.0025404091e-03
1.6239383612e+01		-1.6679805519e-03
1.7863235371e+01		-7.0642418150e-04
1.9487087130e+01		-6.1204521961e-04
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/vel_0__minimum.xg <==
"vel[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0186420743175
0.7031484375000	-0.0198276596202
1.0547226562500	-0.0193120571326
1.4062968750000	-0.0183027373175
1.7578710937500	-0.0179614186449
2.1094453125000	-0.0214379174246
2.4610195312500	-0.0248328436405


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/vel_0__norm2.xg <==
"vel[0] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0007551276159
0.7031484375000	0.0009756832211
1.0547226562500	0.0011930655909
1.4062968750000	0.0014364109775
1.7578710937500	0.0017215605601
2.1094453125000	0.0020296140116
2.4610195312500	0.0023659526899


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/vel_0__x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6208979058e-03
-8.4372812500e+00		-1.3807746039e-02
-7.4997500000e+00		-3.6839469799e-05
-6.5622187500e+00		-1.9860221380e-04
-5.6246875000e+00		-1.1607066747e-04
-4.6871562500e+00		-1.0654043640e-04
-3.7496250000e+00		-9.3491818231e-05
-2.8120937500e+00		-7.2074300634e-05
-1.8745625000e+00		-5.0567681136e-05
-9.3703125000e-01		-9.8227944879e-05
5.0000000000e-04		-5.9231457401e-07
9.3803125000e-01		9.8888741622e-05
1.8755625000e+00		5.0621202162e-05
2.8130937500e+00		7.2099817926e-05
3.7506250000e+00		9.3509726172e-05
4.6881562500e+00		1.0655095543e-04
5.6256875000e+00		1.1608348469e-04
6.5632187500e+00		1.9880570641e-04
7.5007500000e+00		3.5600738003e-05
8.4382812500e+00		1.3760119025e-02
9.3758125000e+00		-3.6206331442e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.7231393248e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.1401135497e-03
-8.4372812500e+00		-1.5442918146e-02
-7.4997500000e+00		-7.8046184166e-05
-6.5622187500e+00		-3.9121113941e-04
-5.6246875000e+00		-2.2829687749e-04
-4.6871562500e+00		-2.0762744731e-04
-3.7496250000e+00		-1.8111499757e-04
-2.8120937500e+00		-1.3798166662e-04
-1.8745625000e+00		-1.0502810150e-04
-9.3703125000e-01		-1.7637795857e-04
5.0000000000e-04		-1.1529848447e-06
9.3803125000e-01		1.7761980829e-04
1.8755625000e+00		1.0517875865e-04
2.8130937500e+00		1.3803155394e-04
3.7506250000e+00		1.8115075005e-04
4.6881562500e+00		2.0764914614e-04
5.6256875000e+00		2.2832675202e-04
6.5632187500e+00		3.9158288708e-04
7.5007500000e+00		7.5631814291e-05
8.4382812500e+00		1.5394484169e-02
9.3758125000e+00		-7.1401812695e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.7227375055e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		5.4399669581e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.0578746639e-02
-8.4372812500e+00		-1.5043545202e-02
-7.4997500000e+00		-1.2351120154e-04
-6.5622187500e+00		-5.7775933851e-04
-5.6246875000e+00		-3.3675798170e-04
-4.6871562500e+00		-3.0348515873e-04
-3.7496250000e+00		-2.6280505645e-04
-2.8120937500e+00		-1.9786351246e-04
-1.8745625000e+00		-1.6149968516e-04
-9.3703125000e-01		-2.3542691472e-04
5.0000000000e-04		-1.6846094303e-06
9.3803125000e-01		2.3717506640e-04
1.8755625000e+00		1.6178285983e-04
2.8130937500e+00		1.9793921710e-04
3.7506250000e+00		2.6285894752e-04
4.6881562500e+00		3.0351891545e-04
5.6256875000e+00		3.3680783702e-04
6.5632187500e+00		5.7826667769e-04
7.5007500000e+00		1.1998517050e-04
8.4382812500e+00		1.4995637714e-02
9.3758125000e+00		-1.0579464718e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.4391643508e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		8.1490959929e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.3940295003e-02
-8.4372812500e+00		-1.3951517130e-02
-7.4997500000e+00		-1.7327872112e-04
-6.5622187500e+00		-7.5816118778e-04
-5.6246875000e+00		-4.4149384176e-04
-4.6871562500e+00		-3.9427775895e-04
-3.7496250000e+00		-3.3853387403e-04
-2.8120937500e+00		-2.5184557804e-04
-1.8745625000e+00		-2.1999312900e-04
-9.3703125000e-01		-2.7466079542e-04
5.0000000000e-04		-2.3348488363e-06
9.3803125000e-01		2.7729689350e-04
1.8755625000e+00		2.2008272150e-04
2.8130937500e+00		2.5194735818e-04
3.7506250000e+00		3.3860670132e-04
4.6881562500e+00		3.9432458024e-04
5.6256875000e+00		4.4156552028e-04
6.5632187500e+00		7.5877429656e-04
7.5007500000e+00		1.6870448591e-04
8.4382812500e+00		1.3903908401e-02
9.3758125000e+00		-1.3942050466e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.1478941819e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.0845059157e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.7228827265e-02
-8.4372812500e+00		-1.2552733753e-02
-7.4997500000e+00		-2.2746236386e-04
-6.5622187500e+00		-9.3234115173e-04
-5.6246875000e+00		-5.4250690397e-04
-4.6871562500e+00		-4.8014443391e-04
-3.7496250000e+00		-4.0818594539e-04
-2.8120937500e+00		-3.0003584918e-04
-1.8745625000e+00		-2.8295256320e-04
-9.3703125000e-01		-2.9028550020e-04
5.0000000000e-04		-2.9416192750e-06
9.3803125000e-01		2.9370285751e-04
1.8755625000e+00		2.8290732419e-04
2.8130937500e+00		3.0016205737e-04
3.7506250000e+00		4.0828335449e-04
4.6881562500e+00		4.8020600811e-04
5.6256875000e+00		5.4260112574e-04
6.5632187500e+00		9.3303310774e-04
7.5007500000e+00		2.2190129399e-04
8.4382812500e+00		1.2505141242e-02
9.3758125000e+00		-1.7231976186e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0843463405e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.3522751675e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.0447809050e-02
-8.4372812500e+00		-1.0999960168e-02
-7.4997500000e+00		-2.8627972161e-04
-6.5622187500e+00		-1.1002712446e-03
-5.6246875000e+00		-6.3981152157e-04
-4.6871562500e+00		-5.6115933792e-04
-3.7496250000e+00		-4.7050760745e-04
-2.8120937500e+00		-3.4356658470e-04
-1.8745625000e+00		-3.4977341111e-04
-9.3703125000e-01		-2.8493465578e-04
5.0000000000e-04		-3.2819393196e-06
9.3803125000e-01		2.8889905548e-04
1.8755625000e+00		3.4951707383e-04
2.8130937500e+00		3.4372177266e-04
3.7506250000e+00		4.7062566603e-04
4.6881562500e+00		5.6123994799e-04
5.6256875000e+00		6.3992706962e-04
6.5632187500e+00		1.1010161285e-03
7.5007500000e+00		2.7979516894e-04
8.4382812500e+00		1.0952163719e-02
9.3758125000e+00		-2.0452673419e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3520767598e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.6176354480e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.3589221452e-02
-8.4372812500e+00		-9.3654957163e-03
-7.4997500000e+00		-3.5016828005e-04
-6.5622187500e+00		-1.2619080605e-03
-5.6246875000e+00		-7.3350020138e-04
-4.6871562500e+00		-6.3786448579e-04
-3.7496250000e+00		-5.2736659657e-04
-2.8120937500e+00		-3.8276306900e-04
-1.8745625000e+00		-4.1895133393e-04
-9.3703125000e-01		-2.6149045288e-04
5.0000000000e-04		-4.0696672878e-06
9.3803125000e-01		2.6637447895e-04
1.8755625000e+00		4.1861943299e-04
2.8130937500e+00		3.8292443194e-04
3.7506250000e+00		5.2750022532e-04
4.6881562500e+00		6.3796514752e-04
5.6256875000e+00		7.3363462766e-04
6.5632187500e+00		1.2626802478e-03
7.5007500000e+00		3.4282244020e-04
8.4382812500e+00		9.3173104993e-03
9.3758125000e+00		-2.3595634681e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.6173989810e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/vel_0__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.9133932341e-07
-8.4372812500e+00		-2.4097709516e-07
-7.4997500000e+00		-2.1994884657e-07
-6.5622187500e+00		-2.7286242088e-07
-5.6246875000e+00		-3.3362530581e-07
-4.6871562500e+00		-3.9577451470e-07
-3.7496250000e+00		-4.5604533070e-07
-2.8120937500e+00		-5.1032596843e-07
-1.8745625000e+00		-5.5394868198e-07
-9.3703125000e-01		-5.8236730385e-07
5.0000000000e-04		-5.9231457401e-07
9.3803125000e-01		-5.8234599902e-07
1.8755625000e+00		-5.5390516986e-07
2.8130937500e+00		-5.1027523036e-07
3.7506250000e+00		-4.5599364006e-07
4.6881562500e+00		-3.9570116346e-07
5.6256875000e+00		-3.3355660138e-07
6.5632187500e+00		-2.7279812747e-07
7.5007500000e+00		-2.1989270814e-07
8.4382812500e+00		-2.4092000979e-07
9.3758125000e+00		-1.9128570468e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.1911599378e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.8282975797e-07
-8.4372812500e+00		-4.7856932763e-07
-7.4997500000e+00		-4.4200121481e-07
-6.5622187500e+00		-5.3724356751e-07
-5.6246875000e+00		-6.5442951587e-07
-4.6871562500e+00		-7.7406560903e-07
-3.7496250000e+00		-8.9008193462e-07
-2.8120937500e+00		-9.9464766211e-07
-1.8745625000e+00		-1.0787843833e-06
-9.3703125000e-01		-1.1336427043e-06
5.0000000000e-04		-1.1529848447e-06
9.3803125000e-01		-1.1336013074e-06
1.8755625000e+00		-1.0787016306e-06
2.8130937500e+00		-9.9454856957e-07
3.7506250000e+00		-8.8998187084e-07
4.6881562500e+00		-7.7392408437e-07
5.6256875000e+00		-6.5429684191e-07
6.5632187500e+00		-5.3711972744e-07
7.5007500000e+00		-4.4188846311e-07
8.4382812500e+00		-4.7845194474e-07
9.3758125000e+00		-3.8272177348e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.1908797588e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.3800785820e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-5.7441829532e-07
-8.4372812500e+00		-7.1549203761e-07
-7.4997500000e+00		-6.6603485011e-07
-6.5622187500e+00		-7.9345579377e-07
-5.6246875000e+00		-9.6315925916e-07
-4.6871562500e+00		-1.1360138552e-06
-3.7496250000e+00		-1.3036650754e-06
-2.8120937500e+00		-1.4549120118e-06
-1.8745625000e+00		-1.5767596959e-06
-9.3703125000e-01		-1.6562958211e-06
5.0000000000e-04		-1.6846094303e-06
9.3803125000e-01		-1.6562359075e-06
1.8755625000e+00		-1.5766427433e-06
2.8130937500e+00		-1.4547662776e-06
3.7506250000e+00		-1.3035192640e-06
4.6881562500e+00		-1.1358086693e-06
5.6256875000e+00		-9.6296677293e-07
6.5632187500e+00		-7.9322791966e-07
7.5007500000e+00		-6.6586492440e-07
8.4382812500e+00		-7.1531435423e-07
9.3758125000e+00		-5.7425422276e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.3795199609e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-3.5665259559e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.6599066917e-07
-8.4372812500e+00		-9.5214610116e-07
-7.4997500000e+00		-8.9244463489e-07
-6.5622187500e+00		-1.1092836865e-06
-5.6246875000e+00		-1.3422460971e-06
-4.6871562500e+00		-1.5792200032e-06
-3.7496250000e+00		-1.8094665354e-06
-2.8120937500e+00		-2.0177107920e-06
-1.8745625000e+00		-2.1853925073e-06
-9.3703125000e-01		-2.2958101057e-06
5.0000000000e-04		-2.3348488363e-06
9.3803125000e-01		-2.2957271781e-06
1.8755625000e+00		-2.1852328574e-06
2.8130937500e+00		-2.0175063134e-06
3.7506250000e+00		-1.8092570504e-06
4.6881562500e+00		-1.5789444652e-06
5.6256875000e+00		-1.3419839434e-06
6.5632187500e+00		-1.1089226684e-06
7.5007500000e+00		-8.9221463603e-07
8.4382812500e+00		-9.5191010410e-07
9.3758125000e+00		-7.6578548454e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-3.5656922997e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.7485122703e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-9.5741882152e-07
-8.4372812500e+00		-1.1900555401e-06
-7.4997500000e+00		-1.1283475930e-06
-6.5622187500e+00		-1.4127164622e-06
-5.6246875000e+00		-1.7027130785e-06
-4.6871562500e+00		-1.9974109791e-06
-3.7496250000e+00		-2.2841652823e-06
-2.8120937500e+00		-2.5440599258e-06
-1.8745625000e+00		-2.7539982051e-06
-9.3703125000e-01		-2.8925620474e-06
5.0000000000e-04		-2.9416192750e-06
9.3803125000e-01		-2.8924580059e-06
1.8755625000e+00		-2.7538021825e-06
2.8130937500e+00		-2.5438014475e-06
3.7506250000e+00		-2.2838976125e-06
4.6881562500e+00		-1.9970710675e-06
5.6256875000e+00		-1.7023876359e-06
6.5632187500e+00		-1.4122927357e-06
7.5007500000e+00		-1.1276214396e-06
8.4382812500e+00		-1.1897198104e-06
9.3758125000e+00		-9.5717336870e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.7474161939e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-5.9242005084e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1486172584e-06
-8.4372812500e+00		-1.4328622432e-06
-7.4997500000e+00		-1.4119618413e-06
-6.5622187500e+00		-1.6733139515e-06
-5.6246875000e+00		-2.0453721288e-06
-4.6871562500e+00		-2.3924137615e-06
-3.7496250000e+00		-2.5778527552e-06
-2.8120937500e+00		-2.8595791370e-06
-1.8745625000e+00		-3.0785483685e-06
-9.3703125000e-01		-3.2336642679e-06
5.0000000000e-04		-3.2819393196e-06
9.3803125000e-01		-3.2334542229e-06
1.8755625000e+00		-3.0783480301e-06
2.8130937500e+00		-2.8592806548e-06
3.7506250000e+00		-2.5775635004e-06
4.6881562500e+00		-2.3920176875e-06
5.6256875000e+00		-2.0449899055e-06
6.5632187500e+00		-1.6727999916e-06
7.5007500000e+00		-1.4111705555e-06
8.4382812500e+00		-1.4324042145e-06
9.3758125000e+00		-1.1482237135e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.9228382338e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-7.0914307082e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.3396332716e-06
-8.4372812500e+00		-1.6825512130e-06
-7.4997500000e+00		-1.6953762451e-06
-6.5622187500e+00		-1.8904816618e-06
-5.6246875000e+00		-2.2483800302e-06
-4.6871562500e+00		-2.6121138459e-06
-3.7496250000e+00		-3.1808777250e-06
-2.8120937500e+00		-3.5348951267e-06
-1.8745625000e+00		-3.8138290533e-06
-9.3703125000e-01		-4.0092971449e-06
5.0000000000e-04		-4.0696672878e-06
9.3803125000e-01		-4.0090658953e-06
1.8755625000e+00		-3.8135751391e-06
2.8130937500e+00		-3.5345253426e-06
3.7506250000e+00		-3.1805058128e-06
4.6881562500e+00		-2.6116911251e-06
5.6256875000e+00		-2.2478976641e-06
6.5632187500e+00		-1.8931518555e-06
7.5007500000e+00		-1.6945204149e-06
8.4382812500e+00		-1.6819857509e-06
9.3758125000e+00		-1.3389601458e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-7.0898065163e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/vel_1__minimum.xg <==
"vel[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	-0.0186420743175
0.7031484375000	-0.0198276596202
1.0547226562500	-0.0193120571326
1.4062968750000	-0.0183027373175
1.7578710937500	-0.0179614186449
2.1094453125000	-0.0214379174246
2.4610195312500	-0.0248328436405


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/vel_1__norm2.xg <==
"vel[1] v time
0.0000000000000	0.0000000000000
0.3515742187500	0.0007551276159
0.7031484375000	0.0009756832211
1.0547226562500	0.0011930655909
1.4062968750000	0.0014364109775
1.7578710937500	0.0017215605601
2.1094453125000	0.0020296140116
2.4610195312500	0.0023659526899


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/vel_1__y__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		3.6208979058e-03
-8.4372812500e+00		-1.3807746039e-02
-7.4997500000e+00		-3.6839469799e-05
-6.5622187500e+00		-1.9860221380e-04
-5.6246875000e+00		-1.1607066747e-04
-4.6871562500e+00		-1.0654043640e-04
-3.7496250000e+00		-9.3491818231e-05
-2.8120937500e+00		-7.2074300634e-05
-1.8745625000e+00		-5.0567681136e-05
-9.3703125000e-01		-9.8227944879e-05
5.0000000000e-04		-5.9231457401e-07
9.3803125000e-01		9.8888741622e-05
1.8755625000e+00		5.0621202162e-05
2.8130937500e+00		7.2099817926e-05
3.7506250000e+00		9.3509726172e-05
4.6881562500e+00		1.0655095543e-04
5.6256875000e+00		1.1608348469e-04
6.5632187500e+00		1.9880570641e-04
7.5007500000e+00		3.5600738003e-05
8.4382812500e+00		1.3760119025e-02
9.3758125000e+00		-3.6206331442e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		2.7231393248e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		7.1401135497e-03
-8.4372812500e+00		-1.5442918146e-02
-7.4997500000e+00		-7.8046184166e-05
-6.5622187500e+00		-3.9121113941e-04
-5.6246875000e+00		-2.2829687749e-04
-4.6871562500e+00		-2.0762744731e-04
-3.7496250000e+00		-1.8111499757e-04
-2.8120937500e+00		-1.3798166662e-04
-1.8745625000e+00		-1.0502810150e-04
-9.3703125000e-01		-1.7637795857e-04
5.0000000000e-04		-1.1529848447e-06
9.3803125000e-01		1.7761980829e-04
1.8755625000e+00		1.0517875865e-04
2.8130937500e+00		1.3803155394e-04
3.7506250000e+00		1.8115075005e-04
4.6881562500e+00		2.0764914614e-04
5.6256875000e+00		2.2832675202e-04
6.5632187500e+00		3.9158288708e-04
7.5007500000e+00		7.5631814291e-05
8.4382812500e+00		1.5394484169e-02
9.3758125000e+00		-7.1401812695e-03
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.7227375055e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		5.4399669581e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.0578746639e-02
-8.4372812500e+00		-1.5043545202e-02
-7.4997500000e+00		-1.2351120154e-04
-6.5622187500e+00		-5.7775933851e-04
-5.6246875000e+00		-3.3675798170e-04
-4.6871562500e+00		-3.0348515873e-04
-3.7496250000e+00		-2.6280505645e-04
-2.8120937500e+00		-1.9786351246e-04
-1.8745625000e+00		-1.6149968516e-04
-9.3703125000e-01		-2.3542691472e-04
5.0000000000e-04		-1.6846094303e-06
9.3803125000e-01		2.3717506640e-04
1.8755625000e+00		1.6178285983e-04
2.8130937500e+00		1.9793921710e-04
3.7506250000e+00		2.6285894752e-04
4.6881562500e+00		3.0351891545e-04
5.6256875000e+00		3.3680783702e-04
6.5632187500e+00		5.7826667769e-04
7.5007500000e+00		1.1998517050e-04
8.4382812500e+00		1.4995637714e-02
9.3758125000e+00		-1.0579464718e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.4391643508e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		8.1490959929e-03
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.3940295003e-02
-8.4372812500e+00		-1.3951517130e-02
-7.4997500000e+00		-1.7327872112e-04
-6.5622187500e+00		-7.5816118778e-04
-5.6246875000e+00		-4.4149384176e-04
-4.6871562500e+00		-3.9427775895e-04
-3.7496250000e+00		-3.3853387403e-04
-2.8120937500e+00		-2.5184557804e-04
-1.8745625000e+00		-2.1999312900e-04
-9.3703125000e-01		-2.7466079542e-04
5.0000000000e-04		-2.3348488363e-06
9.3803125000e-01		2.7729689350e-04
1.8755625000e+00		2.2008272150e-04
2.8130937500e+00		2.5194735818e-04
3.7506250000e+00		3.3860670132e-04
4.6881562500e+00		3.9432458024e-04
5.6256875000e+00		4.4156552028e-04
6.5632187500e+00		7.5877429656e-04
7.5007500000e+00		1.6870448591e-04
8.4382812500e+00		1.3903908401e-02
9.3758125000e+00		-1.3942050466e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-8.1478941819e-03
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.0845059157e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		1.7228827265e-02
-8.4372812500e+00		-1.2552733753e-02
-7.4997500000e+00		-2.2746236386e-04
-6.5622187500e+00		-9.3234115173e-04
-5.6246875000e+00		-5.4250690397e-04
-4.6871562500e+00		-4.8014443391e-04
-3.7496250000e+00		-4.0818594539e-04
-2.8120937500e+00		-3.0003584918e-04
-1.8745625000e+00		-2.8295256320e-04
-9.3703125000e-01		-2.9028550020e-04
5.0000000000e-04		-2.9416192750e-06
9.3803125000e-01		2.9370285751e-04
1.8755625000e+00		2.8290732419e-04
2.8130937500e+00		3.0016205737e-04
3.7506250000e+00		4.0828335449e-04
4.6881562500e+00		4.8020600811e-04
5.6256875000e+00		5.4260112574e-04
6.5632187500e+00		9.3303310774e-04
7.5007500000e+00		2.2190129399e-04
8.4382812500e+00		1.2505141242e-02
9.3758125000e+00		-1.7231976186e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.0843463405e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.3522751675e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.0447809050e-02
-8.4372812500e+00		-1.0999960168e-02
-7.4997500000e+00		-2.8627972161e-04
-6.5622187500e+00		-1.1002712446e-03
-5.6246875000e+00		-6.3981152157e-04
-4.6871562500e+00		-5.6115933792e-04
-3.7496250000e+00		-4.7050760745e-04
-2.8120937500e+00		-3.4356658470e-04
-1.8745625000e+00		-3.4977341111e-04
-9.3703125000e-01		-2.8493465578e-04
5.0000000000e-04		-3.2819393196e-06
9.3803125000e-01		2.8889905548e-04
1.8755625000e+00		3.4951707383e-04
2.8130937500e+00		3.4372177266e-04
3.7506250000e+00		4.7062566603e-04
4.6881562500e+00		5.6123994799e-04
5.6256875000e+00		6.3992706962e-04
6.5632187500e+00		1.1010161285e-03
7.5007500000e+00		2.7979516894e-04
8.4382812500e+00		1.0952163719e-02
9.3758125000e+00		-2.0452673419e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.3520767598e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		1.6176354480e-02
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		2.3589221452e-02
-8.4372812500e+00		-9.3654957163e-03
-7.4997500000e+00		-3.5016828005e-04
-6.5622187500e+00		-1.2619080605e-03
-5.6246875000e+00		-7.3350020138e-04
-4.6871562500e+00		-6.3786448579e-04
-3.7496250000e+00		-5.2736659657e-04
-2.8120937500e+00		-3.8276306900e-04
-1.8745625000e+00		-4.1895133393e-04
-9.3703125000e-01		-2.6149045288e-04
5.0000000000e-04		-4.0696672878e-06
9.3803125000e-01		2.6637447895e-04
1.8755625000e+00		4.1861943299e-04
2.8130937500e+00		3.8292443194e-04
3.7506250000e+00		5.2750022532e-04
4.6881562500e+00		6.3796514752e-04
5.6256875000e+00		7.3363462766e-04
6.5632187500e+00		1.2626802478e-03
7.5007500000e+00		3.4282244020e-04
8.4382812500e+00		9.3173104993e-03
9.3758125000e+00		-2.3595634681e-02
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.6173989810e-02
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/vel_2__3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		0.0000000000e+00
-6.4945410093e+00		0.0000000000e+00
-4.8706892506e+00		0.0000000000e+00
-3.2468374920e+00		0.0000000000e+00
-1.6229857333e+00		0.0000000000e+00
8.6602540378e-04		0.0000000000e+00
1.6247177841e+00		0.0000000000e+00
3.2485695428e+00		0.0000000000e+00
4.8724213015e+00		0.0000000000e+00
6.4962730601e+00		0.0000000000e+00
8.1201248188e+00		0.0000000000e+00
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.0712969868e-03
-6.4945410093e+00		-4.4222748300e-05
-4.8706892506e+00		-4.4916258679e-05
-3.2468374920e+00		-4.1838926502e-05
-1.6229857333e+00		-9.5653625376e-05
8.6602540378e-04		-5.9231457401e-07
1.6247177841e+00		9.6285871246e-05
3.2485695428e+00		4.1872406132e-05
4.8724213015e+00		4.4917636944e-05
6.4962730601e+00		4.4229198525e-05
8.1201248188e+00		2.7627098981e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.4670728618e-03
-6.4945410093e+00		-8.9829440476e-05
-4.8706892506e+00		-8.9066817741e-05
-3.2468374920e+00		-9.0063913544e-05
-1.6229857333e+00		-1.7493389288e-04
8.6602540378e-04		-1.1529848447e-06
1.6247177841e+00		1.7613182843e-04
3.2485695428e+00		9.0168204246e-05
4.8724213015e+00		8.9069708250e-05
6.4962730601e+00		8.9856269891e-05
8.1201248188e+00		3.1754109728e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-2.3454568330e-03
-6.4945410093e+00		-1.3680493136e-04
-4.8706892506e+00		-1.3234737540e-04
-3.2468374920e+00		-1.4305862579e-04
-1.6229857333e+00		-2.3836020938e-04
8.6602540378e-04		-1.6846094303e-06
1.6247177841e+00		2.4006214223e-04
3.2485695428e+00		1.4326580801e-04
4.8724213015e+00		1.3235352837e-04
6.4962730601e+00		1.3685827946e-04
8.1201248188e+00		2.9989665605e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.9530246712e-03
-6.4945410093e+00		-1.8508997863e-04
-4.8706892506e+00		-1.7464677541e-04
-3.2468374920e+00		-2.0232347200e-04
-1.6229857333e+00		-2.8371884345e-04
8.6602540378e-04		-2.3348488363e-06
1.6247177841e+00		2.8629999405e-04
3.2485695428e+00		2.0235900246e-04
4.8724213015e+00		1.7465767354e-04
6.4962730601e+00		1.8516662387e-04
8.1201248188e+00		2.5919866431e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		7.0662981895e-04
-1.6237651561e+01		0.0000000000e+00
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.4162561291e-03
-6.4945410093e+00		-2.3443300737e-04
-4.8706892506e+00		-2.1595863114e-04
-3.2468374920e+00		-2.6794468069e-04
-1.6229857333e+00		-3.0760761830e-04
8.6602540378e-04		-2.9416192750e-06
1.6247177841e+00		3.1097147737e-04
3.2485695428e+00		2.6786102957e-04
4.8724213015e+00		2.1597305191e-04
6.4962730601e+00		2.3452856568e-04
8.1201248188e+00		2.0227936373e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		0.0000000000e+00
1.7863235371e+01		-7.0650859442e-04
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		5.2229523555e-04
-1.9485355079e+01		0.0000000000e+00
-1.7861503320e+01		0.0000000000e+00
-1.6237651561e+01		8.3549642637e-04
-1.4613799803e+01		0.0000000000e+00
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-8.0951174483e-04
-6.4945410093e+00		-2.8408166023e-04
-4.8706892506e+00		-2.5654982994e-04
-3.2468374920e+00		-3.3942082647e-04
-1.6229857333e+00		-3.1260389864e-04
8.6602540378e-04		-3.2819393196e-06
1.6247177841e+00		3.1660278988e-04
3.2485695428e+00		3.3916175709e-04
4.8724213015e+00		2.5656168470e-04
6.4962730601e+00		2.8418945480e-04
8.1201248188e+00		1.3756830485e-03
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		0.0000000000e+00
1.6239383612e+01		-8.3534079931e-04
1.7863235371e+01		0.0000000000e+00
1.9487087130e+01		0.0000000000e+00
2.1110938888e+01		-5.2221793047e-04
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		0.0000000000e+00
-2.4356910355e+01		0.0000000000e+00
-2.2733058596e+01		0.0000000000e+00
-2.1109206837e+01		0.0000000000e+00
-1.9485355079e+01		6.1214278903e-04
-1.7861503320e+01		7.0654536542e-04
-1.6237651561e+01		1.6682913236e-03
-1.4613799803e+01		1.0027445973e-03
-1.2989948044e+01		0.0000000000e+00
-1.1366096285e+01		0.0000000000e+00
-9.7422445267e+00		0.0000000000e+00
-8.1183927680e+00		-1.7859976871e-04
-6.4945410093e+00		-3.3403968737e-04
-4.8706892506e+00		-2.9647884495e-04
-3.2468374920e+00		-4.1483946980e-04
-1.6229857333e+00		-3.0052569552e-04
8.6602540378e-04		-4.0696672878e-06
1.6247177841e+00		3.0545250274e-04
3.2485695428e+00		4.1452132928e-04
4.8724213015e+00		2.9648111510e-04
6.4962730601e+00		3.3412896953e-04
8.1201248188e+00		7.0748153549e-04
9.7439765775e+00		0.0000000000e+00
1.1367828336e+01		0.0000000000e+00
1.2991680095e+01		0.0000000000e+00
1.4615531854e+01		-1.0025404091e-03
1.6239383612e+01		-1.6679805519e-03
1.7863235371e+01		-7.0642418150e-04
1.9487087130e+01		-6.1204521961e-04
2.1110938888e+01		0.0000000000e+00
2.2734790647e+01		0.0000000000e+00
2.4358642406e+01		0.0000000000e+00
2.5982494164e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/vel_2__x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		0.0000000000e+00
-8.4372812500e+00		0.0000000000e+00
-7.4997500000e+00		0.0000000000e+00
-6.5622187500e+00		0.0000000000e+00
-5.6246875000e+00		0.0000000000e+00
-4.6871562500e+00		0.0000000000e+00
-3.7496250000e+00		0.0000000000e+00
-2.8120937500e+00		0.0000000000e+00
-1.8745625000e+00		0.0000000000e+00
-9.3703125000e-01		0.0000000000e+00
5.0000000000e-04		0.0000000000e+00
9.3803125000e-01		0.0000000000e+00
1.8755625000e+00		0.0000000000e+00
2.8130937500e+00		0.0000000000e+00
3.7506250000e+00		0.0000000000e+00
4.6881562500e+00		0.0000000000e+00
5.6256875000e+00		0.0000000000e+00
6.5632187500e+00		0.0000000000e+00
7.5007500000e+00		0.0000000000e+00
8.4382812500e+00		0.0000000000e+00
9.3758125000e+00		0.0000000000e+00
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		0.0000000000e+00
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.9133932341e-07
-8.4372812500e+00		-2.4097709516e-07
-7.4997500000e+00		-2.1994884657e-07
-6.5622187500e+00		-2.7286242088e-07
-5.6246875000e+00		-3.3362530581e-07
-4.6871562500e+00		-3.9577451470e-07
-3.7496250000e+00		-4.5604533070e-07
-2.8120937500e+00		-5.1032596843e-07
-1.8745625000e+00		-5.5394868198e-07
-9.3703125000e-01		-5.8236730385e-07
5.0000000000e-04		-5.9231457401e-07
9.3803125000e-01		-5.8234599902e-07
1.8755625000e+00		-5.5390516987e-07
2.8130937500e+00		-5.1027523036e-07
3.7506250000e+00		-4.5599364006e-07
4.6881562500e+00		-3.9570116345e-07
5.6256875000e+00		-3.3355660138e-07
6.5632187500e+00		-2.7279812746e-07
7.5007500000e+00		-2.1989270814e-07
8.4382812500e+00		-2.4092000979e-07
9.3758125000e+00		-1.9128570468e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		0.0000000000e+00
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-1.1911599378e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-3.8282975797e-07
-8.4372812500e+00		-4.7856932763e-07
-7.4997500000e+00		-4.4200121481e-07
-6.5622187500e+00		-5.3724356751e-07
-5.6246875000e+00		-6.5442951587e-07
-4.6871562500e+00		-7.7406560902e-07
-3.7496250000e+00		-8.9008193463e-07
-2.8120937500e+00		-9.9464766211e-07
-1.8745625000e+00		-1.0787843833e-06
-9.3703125000e-01		-1.1336427044e-06
5.0000000000e-04		-1.1529848447e-06
9.3803125000e-01		-1.1336013074e-06
1.8755625000e+00		-1.0787016306e-06
2.8130937500e+00		-9.9454856958e-07
3.7506250000e+00		-8.8998187084e-07
4.6881562500e+00		-7.7392408436e-07
5.6256875000e+00		-6.5429684191e-07
6.5632187500e+00		-5.3711972744e-07
7.5007500000e+00		-4.4188846311e-07
8.4382812500e+00		-4.7845194475e-07
9.3758125000e+00		-3.8272177348e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-1.1908797588e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-2.3800785818e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-5.7441829532e-07
-8.4372812500e+00		-7.1549203761e-07
-7.4997500000e+00		-6.6603485011e-07
-6.5622187500e+00		-7.9345579377e-07
-5.6246875000e+00		-9.6315925916e-07
-4.6871562500e+00		-1.1360138552e-06
-3.7496250000e+00		-1.3036650754e-06
-2.8120937500e+00		-1.4549120118e-06
-1.8745625000e+00		-1.5767596959e-06
-9.3703125000e-01		-1.6562958211e-06
5.0000000000e-04		-1.6846094303e-06
9.3803125000e-01		-1.6562359075e-06
1.8755625000e+00		-1.5766427433e-06
2.8130937500e+00		-1.4547662776e-06
3.7506250000e+00		-1.3035192640e-06
4.6881562500e+00		-1.1358086693e-06
5.6256875000e+00		-9.6296677293e-07
6.5632187500e+00		-7.9322791966e-07
7.5007500000e+00		-6.6586492440e-07
8.4382812500e+00		-7.1531435425e-07
9.3758125000e+00		-5.7425422275e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-2.3795199613e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-3.5665259559e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-7.6599066915e-07
-8.4372812500e+00		-9.5214610117e-07
-7.4997500000e+00		-8.9244463490e-07
-6.5622187500e+00		-1.1092836865e-06
-5.6246875000e+00		-1.3422460971e-06
-4.6871562500e+00		-1.5792200032e-06
-3.7496250000e+00		-1.8094665354e-06
-2.8120937500e+00		-2.0177107920e-06
-1.8745625000e+00		-2.1853925073e-06
-9.3703125000e-01		-2.2958101057e-06
5.0000000000e-04		-2.3348488363e-06
9.3803125000e-01		-2.2957271781e-06
1.8755625000e+00		-2.1852328574e-06
2.8130937500e+00		-2.0175063134e-06
3.7506250000e+00		-1.8092570504e-06
4.6881562500e+00		-1.5789444652e-06
5.6256875000e+00		-1.3419839434e-06
6.5632187500e+00		-1.1089226684e-06
7.5007500000e+00		-8.9221463603e-07
8.4382812500e+00		-9.5191010410e-07
9.3758125000e+00		-7.6578548455e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-3.5656923002e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-4.7485122703e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-9.5741882149e-07
-8.4372812500e+00		-1.1900555401e-06
-7.4997500000e+00		-1.1283475930e-06
-6.5622187500e+00		-1.4127164622e-06
-5.6246875000e+00		-1.7027130785e-06
-4.6871562500e+00		-1.9974109791e-06
-3.7496250000e+00		-2.2841652823e-06
-2.8120937500e+00		-2.5440599258e-06
-1.8745625000e+00		-2.7539982051e-06
-9.3703125000e-01		-2.8925620474e-06
5.0000000000e-04		-2.9416192750e-06
9.3803125000e-01		-2.8924580059e-06
1.8755625000e+00		-2.7538021826e-06
2.8130937500e+00		-2.5438014475e-06
3.7506250000e+00		-2.2838976125e-06
4.6881562500e+00		-1.9970710676e-06
5.6256875000e+00		-1.7023876359e-06
6.5632187500e+00		-1.4122927357e-06
7.5007500000e+00		-1.1276214396e-06
8.4382812500e+00		-1.1897198104e-06
9.3758125000e+00		-9.5717336868e-07
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-4.7474161943e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-5.9242005082e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.1486172584e-06
-8.4372812500e+00		-1.4328622433e-06
-7.4997500000e+00		-1.4119618413e-06
-6.5622187500e+00		-1.6733139514e-06
-5.6246875000e+00		-2.0453721289e-06
-4.6871562500e+00		-2.3924137615e-06
-3.7496250000e+00		-2.5778527552e-06
-2.8120937500e+00		-2.8595791370e-06
-1.8745625000e+00		-3.0785483685e-06
-9.3703125000e-01		-3.2336642679e-06
5.0000000000e-04		-3.2819393196e-06
9.3803125000e-01		-3.2334542229e-06
1.8755625000e+00		-3.0783480301e-06
2.8130937500e+00		-2.8592806549e-06
3.7506250000e+00		-2.5775635004e-06
4.6881562500e+00		-2.3920176875e-06
5.6256875000e+00		-2.0449899055e-06
6.5632187500e+00		-1.6727999915e-06
7.5007500000e+00		-1.4111705555e-06
8.4382812500e+00		-1.4324042145e-06
9.3758125000e+00		-1.1482237135e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-5.9228382340e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		0.0000000000e+00
-1.4062468750e+01		0.0000000000e+00
-1.3124937500e+01		0.0000000000e+00
-1.2187406250e+01		0.0000000000e+00
-1.1249875000e+01		-7.0914307080e-07
-1.0312343750e+01		0.0000000000e+00
-9.3748125000e+00		-1.3396332715e-06
-8.4372812500e+00		-1.6825512130e-06
-7.4997500000e+00		-1.6953762451e-06
-6.5622187500e+00		-1.8904816618e-06
-5.6246875000e+00		-2.2483800302e-06
-4.6871562500e+00		-2.6121138459e-06
-3.7496250000e+00		-3.1808777250e-06
-2.8120937500e+00		-3.5348951267e-06
-1.8745625000e+00		-3.8138290532e-06
-9.3703125000e-01		-4.0092971449e-06
5.0000000000e-04		-4.0696672878e-06
9.3803125000e-01		-4.0090658952e-06
1.8755625000e+00		-3.8135751392e-06
2.8130937500e+00		-3.5345253427e-06
3.7506250000e+00		-3.1805058129e-06
4.6881562500e+00		-2.6116911250e-06
5.6256875000e+00		-2.2478976641e-06
6.5632187500e+00		-1.8931518554e-06
7.5007500000e+00		-1.6945204149e-06
8.4382812500e+00		-1.6819857509e-06
9.3758125000e+00		-1.3389601458e-06
1.0313343750e+01		0.0000000000e+00
1.1250875000e+01		-7.0898065163e-07
1.2188406250e+01		0.0000000000e+00
1.3125937500e+01		0.0000000000e+00
1.4063468750e+01		0.0000000000e+00
1.5001000000e+01		0.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/w_lorentz_3D_diagonal.xg <==


"Time = 0.0000000000e+00
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000000000e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000000000e+00
-6.4945410093e+00		1.0000000000e+00
-4.8706892506e+00		1.0000000000e+00
-3.2468374920e+00		1.0000000000e+00
-1.6229857333e+00		1.0000000000e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000000000e+00
3.2485695428e+00		1.0000000000e+00
4.8724213015e+00		1.0000000000e+00
6.4962730601e+00		1.0000000000e+00
8.1201248188e+00		1.0000000000e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000000000e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 3.5157421875e-01
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000000000e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000089594e+00
-6.4945410093e+00		1.0000000044e+00
-4.8706892506e+00		1.0000000050e+00
-3.2468374920e+00		1.0000000048e+00
-1.6229857333e+00		1.0000000270e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000000274e+00
3.2485695428e+00		1.0000000048e+00
4.8724213015e+00		1.0000000050e+00
6.4962730601e+00		1.0000000044e+00
8.1201248188e+00		1.0000159382e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000000000e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 7.0314843750e-01
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000000000e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000127105e+00
-6.4945410093e+00		1.0000000182e+00
-4.8706892506e+00		1.0000000196e+00
-3.2468374920e+00		1.0000000221e+00
-1.6229857333e+00		1.0000000904e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000000917e+00
3.2485695428e+00		1.0000000222e+00
4.8724213015e+00		1.0000000196e+00
6.4962730601e+00		1.0000000182e+00
8.1201248188e+00		1.0000210560e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000000000e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 1.0547226562e+00
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000000000e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000114884e+00
-6.4945410093e+00		1.0000000421e+00
-4.8706892506e+00		1.0000000433e+00
-3.2468374920e+00		1.0000000559e+00
-1.6229857333e+00		1.0000001679e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000001703e+00
3.2485695428e+00		1.0000000560e+00
4.8724213015e+00		1.0000000433e+00
6.4962730601e+00		1.0000000422e+00
8.1201248188e+00		1.0000187812e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000000000e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 1.4062968750e+00
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000000000e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000079657e+00
-6.4945410093e+00		1.0000000771e+00
-4.8706892506e+00		1.0000000754e+00
-3.2468374920e+00		1.0000001117e+00
-1.6229857333e+00		1.0000002378e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000002422e+00
3.2485695428e+00		1.0000001118e+00
4.8724213015e+00		1.0000000754e+00
6.4962730601e+00		1.0000000772e+00
8.1201248188e+00		1.0000140297e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000000000e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 1.7578710937e+00
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000008735e+00
-1.6237651561e+01		1.0000000000e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000041888e+00
-6.4945410093e+00		1.0000001237e+00
-4.8706892506e+00		1.0000001153e+00
-3.2468374920e+00		1.0000001960e+00
-1.6229857333e+00		1.0000002795e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000002857e+00
3.2485695428e+00		1.0000001958e+00
4.8724213015e+00		1.0000001153e+00
6.4962730601e+00		1.0000001238e+00
8.1201248188e+00		1.0000085445e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000000000e+00
1.7863235371e+01		1.0000008732e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 2.1094453125e+00
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000004662e+00
-1.9485355079e+01		1.0000000000e+00
-1.7861503320e+01		1.0000000000e+00
-1.6237651561e+01		1.0000012397e+00
-1.4613799803e+01		1.0000000000e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000013686e+00
-6.4945410093e+00		1.0000001817e+00
-4.8706892506e+00		1.0000001627e+00
-3.2468374920e+00		1.0000003144e+00
-1.6229857333e+00		1.0000002887e+00
8.6602540378e-04		1.0000000000e+00
1.6247177841e+00		1.0000002961e+00
3.2485695428e+00		1.0000003139e+00
4.8724213015e+00		1.0000001627e+00
6.4962730601e+00		1.0000001818e+00
8.1201248188e+00		1.0000039521e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000000000e+00
1.6239383612e+01		1.0000012392e+00
1.7863235371e+01		1.0000000000e+00
1.9487087130e+01		1.0000000000e+00
2.1110938888e+01		1.0000004661e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


"Time = 2.4610195312e+00
-2.5980762114e+01		1.0000000000e+00
-2.4356910355e+01		1.0000000000e+00
-2.2733058596e+01		1.0000000000e+00
-2.1109206837e+01		1.0000000000e+00
-1.9485355079e+01		1.0000006473e+00
-1.7861503320e+01		1.0000008733e+00
-1.6237651561e+01		1.0000049427e+00
-1.4613799803e+01		1.0000018187e+00
-1.2989948044e+01		1.0000000000e+00
-1.1366096285e+01		1.0000000000e+00
-9.7422445267e+00		1.0000000000e+00
-8.1183927680e+00		1.0000000666e+00
-6.4945410093e+00		1.0000002512e+00
-4.8706892506e+00		1.0000002173e+00
-3.2468374920e+00		1.0000004697e+00
-1.6229857333e+00		1.0000002668e+00
8.6602540378e-04		1.0000000001e+00
1.6247177841e+00		1.0000002756e+00
3.2485695428e+00		1.0000004689e+00
4.8724213015e+00		1.0000002173e+00
6.4962730601e+00		1.0000002513e+00
8.1201248188e+00		1.0000010453e+00
9.7439765775e+00		1.0000000000e+00
1.1367828336e+01		1.0000000000e+00
1.2991680095e+01		1.0000000000e+00
1.4615531854e+01		1.0000018179e+00
1.6239383612e+01		1.0000049408e+00
1.7863235371e+01		1.0000008730e+00
1.9487087130e+01		1.0000006471e+00
2.1110938888e+01		1.0000000000e+00
2.2734790647e+01		1.0000000000e+00
2.4358642406e+01		1.0000000000e+00
2.5982494164e+01		1.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/w_lorentz_minimum.xg <==
"w_lorentz v time
0.0000000000000	1.0000000000000
0.3515742187500	1.0000000000000
0.7031484375000	1.0000000000000
1.0547226562500	1.0000000000000
1.4062968750000	1.0000000000000
1.7578710937500	1.0000000000000
2.1094453125000	1.0000000000000
2.4610195312500	1.0000000000000


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/w_lorentz_norm2.xg <==
"w_lorentz v time
0.0000000000000	1.0000000000000
0.3515742187500	1.0000011778344
0.7031484375000	1.0000019555607
1.0547226562500	1.0000029077947
1.4062968750000	1.0000041977289
1.7578710937500	1.0000060039390
2.1094453125000	1.0000083184976
2.4610195312500	1.0000112719860


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/w_lorentz_x__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000000000e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000000000e+00
-8.4372812500e+00		1.0000000000e+00
-7.4997500000e+00		1.0000000000e+00
-6.5622187500e+00		1.0000000000e+00
-5.6246875000e+00		1.0000000000e+00
-4.6871562500e+00		1.0000000000e+00
-3.7496250000e+00		1.0000000000e+00
-2.8120937500e+00		1.0000000000e+00
-1.8745625000e+00		1.0000000000e+00
-9.3703125000e-01		1.0000000000e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000000e+00
1.8755625000e+00		1.0000000000e+00
2.8130937500e+00		1.0000000000e+00
3.7506250000e+00		1.0000000000e+00
4.6881562500e+00		1.0000000000e+00
5.6256875000e+00		1.0000000000e+00
6.5632187500e+00		1.0000000000e+00
7.5007500000e+00		1.0000000000e+00
8.4382812500e+00		1.0000000000e+00
9.3758125000e+00		1.0000000000e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000000000e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000000000e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000087442e+00
-8.4372812500e+00		1.0001311518e+00
-7.4997500000e+00		1.0000000010e+00
-6.5622187500e+00		1.0000000295e+00
-5.6246875000e+00		1.0000000106e+00
-4.6871562500e+00		1.0000000095e+00
-3.7496250000e+00		1.0000000077e+00
-2.8120937500e+00		1.0000000048e+00
-1.8745625000e+00		1.0000000025e+00
-9.3703125000e-01		1.0000000097e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000098e+00
1.8755625000e+00		1.0000000025e+00
2.8130937500e+00		1.0000000048e+00
3.7506250000e+00		1.0000000077e+00
4.6881562500e+00		1.0000000095e+00
5.6256875000e+00		1.0000000106e+00
6.5632187500e+00		1.0000000296e+00
7.5007500000e+00		1.0000000009e+00
8.4382812500e+00		1.0001302437e+00
9.3758125000e+00		1.0000087426e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000000000e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000047205e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000340026e+00
-8.4372812500e+00		1.0001640624e+00
-7.4997500000e+00		1.0000000044e+00
-6.5622187500e+00		1.0000001144e+00
-5.6246875000e+00		1.0000000411e+00
-4.6871562500e+00		1.0000000359e+00
-3.7496250000e+00		1.0000000290e+00
-2.8120937500e+00		1.0000000178e+00
-1.8745625000e+00		1.0000000108e+00
-9.3703125000e-01		1.0000000313e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000317e+00
1.8755625000e+00		1.0000000108e+00
2.8130937500e+00		1.0000000178e+00
3.7506250000e+00		1.0000000290e+00
4.6881562500e+00		1.0000000359e+00
5.6256875000e+00		1.0000000411e+00
6.5632187500e+00		1.0000001146e+00
7.5007500000e+00		1.0000000041e+00
8.4382812500e+00		1.0001630287e+00
9.3758125000e+00		1.0000340022e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000047190e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000188385e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000746441e+00
-8.4372812500e+00		1.0001556843e+00
-7.4997500000e+00		1.0000000109e+00
-6.5622187500e+00		1.0000002496e+00
-5.6246875000e+00		1.0000000893e+00
-4.6871562500e+00		1.0000000768e+00
-3.7496250000e+00		1.0000000610e+00
-2.8120937500e+00		1.0000000365e+00
-1.8745625000e+00		1.0000000254e+00
-9.3703125000e-01		1.0000000557e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000565e+00
1.8755625000e+00		1.0000000255e+00
2.8130937500e+00		1.0000000365e+00
3.7506250000e+00		1.0000000610e+00
4.6881562500e+00		1.0000000768e+00
5.6256875000e+00		1.0000000894e+00
6.5632187500e+00		1.0000002500e+00
7.5007500000e+00		1.0000000103e+00
8.4382812500e+00		1.0001546884e+00
9.3758125000e+00		1.0000746520e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000188326e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000422753e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0001296301e+00
-8.4372812500e+00		1.0001338974e+00
-7.4997500000e+00		1.0000000215e+00
-6.5622187500e+00		1.0000004298e+00
-5.6246875000e+00		1.0000001535e+00
-4.6871562500e+00		1.0000001296e+00
-3.7496250000e+00		1.0000001012e+00
-2.8120937500e+00		1.0000000591e+00
-1.8745625000e+00		1.0000000472e+00
-9.3703125000e-01		1.0000000758e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000773e+00
1.8755625000e+00		1.0000000472e+00
2.8130937500e+00		1.0000000592e+00
3.7506250000e+00		1.0000001012e+00
4.6881562500e+00		1.0000001296e+00
5.6256875000e+00		1.0000001536e+00
6.5632187500e+00		1.0000004305e+00
7.5007500000e+00		1.0000000203e+00
8.4382812500e+00		1.0001329801e+00
9.3758125000e+00		1.0001296589e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000422620e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000748775e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0001980235e+00
-8.4372812500e+00		1.0001083897e+00
-7.4997500000e+00		1.0000000370e+00
-6.5622187500e+00		1.0000006500e+00
-5.6246875000e+00		1.0000002318e+00
-4.6871562500e+00		1.0000001922e+00
-3.7496250000e+00		1.0000001471e+00
-2.8120937500e+00		1.0000000839e+00
-1.8745625000e+00		1.0000000781e+00
-9.3703125000e-01		1.0000000847e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000867e+00
1.8755625000e+00		1.0000000781e+00
2.8130937500e+00		1.0000000840e+00
3.7506250000e+00		1.0000001472e+00
4.6881562500e+00		1.0000001922e+00
5.6256875000e+00		1.0000002319e+00
6.5632187500e+00		1.0000006509e+00
7.5007500000e+00		1.0000000352e+00
8.4382812500e+00		1.0001075653e+00
9.3758125000e+00		1.0001980900e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000748539e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0001164238e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0002789655e+00
-8.4372812500e+00		1.0000832292e+00
-7.4997500000e+00		1.0000000586e+00
-6.5622187500e+00		1.0000009052e+00
-5.6246875000e+00		1.0000003225e+00
-4.6871562500e+00		1.0000002625e+00
-3.7496250000e+00		1.0000001955e+00
-2.8120937500e+00		1.0000001100e+00
-1.8745625000e+00		1.0000001193e+00
-9.3703125000e-01		1.0000000816e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000839e+00
1.8755625000e+00		1.0000001191e+00
2.8130937500e+00		1.0000001101e+00
3.7506250000e+00		1.0000001956e+00
4.6881562500e+00		1.0000002626e+00
5.6256875000e+00		1.0000003226e+00
6.5632187500e+00		1.0000009064e+00
7.5007500000e+00		1.0000000559e+00
8.4382812500e+00		1.0000825044e+00
9.3758125000e+00		1.0002790900e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0001163872e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0001666105e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0003713153e+00
-8.4372812500e+00		1.0000603308e+00
-7.4997500000e+00		1.0000000876e+00
-6.5622187500e+00		1.0000011907e+00
-5.6246875000e+00		1.0000004238e+00
-4.6871562500e+00		1.0000003392e+00
-3.7496250000e+00		1.0000002456e+00
-2.8120937500e+00		1.0000001366e+00
-1.8745625000e+00		1.0000001712e+00
-9.3703125000e-01		1.0000000688e+00
5.0000000000e-04		1.0000000001e+00
9.3803125000e-01		1.0000000713e+00
1.8755625000e+00		1.0000001709e+00
2.8130937500e+00		1.0000001367e+00
3.7506250000e+00		1.0000002457e+00
4.6881562500e+00		1.0000003392e+00
5.6256875000e+00		1.0000004240e+00
6.5632187500e+00		1.0000011921e+00
7.5007500000e+00		1.0000000840e+00
8.4382812500e+00		1.0000597094e+00
9.3758125000e+00		1.0003715063e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0001665583e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


==> anc/GRHydro_example_check/original_results/GRHydro_test_tov_ppm_no_trp_ML/w_lorentz_z__16__16_.xg <==


"Time = 0.0000000000e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000000000e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000000000e+00
-8.4372812500e+00		1.0000000000e+00
-7.4997500000e+00		1.0000000000e+00
-6.5622187500e+00		1.0000000000e+00
-5.6246875000e+00		1.0000000000e+00
-4.6871562500e+00		1.0000000000e+00
-3.7496250000e+00		1.0000000000e+00
-2.8120937500e+00		1.0000000000e+00
-1.8745625000e+00		1.0000000000e+00
-9.3703125000e-01		1.0000000000e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000000e+00
1.8755625000e+00		1.0000000000e+00
2.8130937500e+00		1.0000000000e+00
3.7506250000e+00		1.0000000000e+00
4.6881562500e+00		1.0000000000e+00
5.6256875000e+00		1.0000000000e+00
6.5632187500e+00		1.0000000000e+00
7.5007500000e+00		1.0000000000e+00
8.4382812500e+00		1.0000000000e+00
9.3758125000e+00		1.0000000000e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000000000e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 3.5157421875e-01
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000000000e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000087442e+00
-8.4372812500e+00		1.0001311518e+00
-7.4997500000e+00		1.0000000010e+00
-6.5622187500e+00		1.0000000295e+00
-5.6246875000e+00		1.0000000106e+00
-4.6871562500e+00		1.0000000095e+00
-3.7496250000e+00		1.0000000077e+00
-2.8120937500e+00		1.0000000048e+00
-1.8745625000e+00		1.0000000025e+00
-9.3703125000e-01		1.0000000097e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000098e+00
1.8755625000e+00		1.0000000025e+00
2.8130937500e+00		1.0000000048e+00
3.7506250000e+00		1.0000000077e+00
4.6881562500e+00		1.0000000095e+00
5.6256875000e+00		1.0000000106e+00
6.5632187500e+00		1.0000000296e+00
7.5007500000e+00		1.0000000009e+00
8.4382812500e+00		1.0001302437e+00
9.3758125000e+00		1.0000087426e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000000000e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 7.0314843750e-01
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000047205e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000340026e+00
-8.4372812500e+00		1.0001640624e+00
-7.4997500000e+00		1.0000000044e+00
-6.5622187500e+00		1.0000001144e+00
-5.6246875000e+00		1.0000000411e+00
-4.6871562500e+00		1.0000000359e+00
-3.7496250000e+00		1.0000000290e+00
-2.8120937500e+00		1.0000000178e+00
-1.8745625000e+00		1.0000000108e+00
-9.3703125000e-01		1.0000000313e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000317e+00
1.8755625000e+00		1.0000000108e+00
2.8130937500e+00		1.0000000178e+00
3.7506250000e+00		1.0000000290e+00
4.6881562500e+00		1.0000000359e+00
5.6256875000e+00		1.0000000411e+00
6.5632187500e+00		1.0000001146e+00
7.5007500000e+00		1.0000000041e+00
8.4382812500e+00		1.0001630287e+00
9.3758125000e+00		1.0000340022e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000047190e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.0547226562e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000188385e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0000746441e+00
-8.4372812500e+00		1.0001556843e+00
-7.4997500000e+00		1.0000000109e+00
-6.5622187500e+00		1.0000002496e+00
-5.6246875000e+00		1.0000000893e+00
-4.6871562500e+00		1.0000000768e+00
-3.7496250000e+00		1.0000000610e+00
-2.8120937500e+00		1.0000000365e+00
-1.8745625000e+00		1.0000000254e+00
-9.3703125000e-01		1.0000000557e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000565e+00
1.8755625000e+00		1.0000000255e+00
2.8130937500e+00		1.0000000365e+00
3.7506250000e+00		1.0000000610e+00
4.6881562500e+00		1.0000000768e+00
5.6256875000e+00		1.0000000894e+00
6.5632187500e+00		1.0000002500e+00
7.5007500000e+00		1.0000000103e+00
8.4382812500e+00		1.0001546884e+00
9.3758125000e+00		1.0000746520e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000188326e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.4062968750e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000422753e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0001296301e+00
-8.4372812500e+00		1.0001338974e+00
-7.4997500000e+00		1.0000000215e+00
-6.5622187500e+00		1.0000004298e+00
-5.6246875000e+00		1.0000001535e+00
-4.6871562500e+00		1.0000001296e+00
-3.7496250000e+00		1.0000001012e+00
-2.8120937500e+00		1.0000000591e+00
-1.8745625000e+00		1.0000000472e+00
-9.3703125000e-01		1.0000000758e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000773e+00
1.8755625000e+00		1.0000000472e+00
2.8130937500e+00		1.0000000592e+00
3.7506250000e+00		1.0000001012e+00
4.6881562500e+00		1.0000001296e+00
5.6256875000e+00		1.0000001536e+00
6.5632187500e+00		1.0000004305e+00
7.5007500000e+00		1.0000000203e+00
8.4382812500e+00		1.0001329801e+00
9.3758125000e+00		1.0001296589e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000422620e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 1.7578710937e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0000748775e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0001980235e+00
-8.4372812500e+00		1.0001083897e+00
-7.4997500000e+00		1.0000000370e+00
-6.5622187500e+00		1.0000006500e+00
-5.6246875000e+00		1.0000002318e+00
-4.6871562500e+00		1.0000001922e+00
-3.7496250000e+00		1.0000001471e+00
-2.8120937500e+00		1.0000000839e+00
-1.8745625000e+00		1.0000000781e+00
-9.3703125000e-01		1.0000000847e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000867e+00
1.8755625000e+00		1.0000000781e+00
2.8130937500e+00		1.0000000840e+00
3.7506250000e+00		1.0000001472e+00
4.6881562500e+00		1.0000001922e+00
5.6256875000e+00		1.0000002319e+00
6.5632187500e+00		1.0000006509e+00
7.5007500000e+00		1.0000000352e+00
8.4382812500e+00		1.0001075653e+00
9.3758125000e+00		1.0001980900e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0000748539e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 2.1094453125e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0001164238e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0002789655e+00
-8.4372812500e+00		1.0000832292e+00
-7.4997500000e+00		1.0000000586e+00
-6.5622187500e+00		1.0000009052e+00
-5.6246875000e+00		1.0000003225e+00
-4.6871562500e+00		1.0000002625e+00
-3.7496250000e+00		1.0000001955e+00
-2.8120937500e+00		1.0000001100e+00
-1.8745625000e+00		1.0000001193e+00
-9.3703125000e-01		1.0000000816e+00
5.0000000000e-04		1.0000000000e+00
9.3803125000e-01		1.0000000839e+00
1.8755625000e+00		1.0000001191e+00
2.8130937500e+00		1.0000001101e+00
3.7506250000e+00		1.0000001956e+00
4.6881562500e+00		1.0000002626e+00
5.6256875000e+00		1.0000003226e+00
6.5632187500e+00		1.0000009064e+00
7.5007500000e+00		1.0000000559e+00
8.4382812500e+00		1.0000825044e+00
9.3758125000e+00		1.0002790900e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0001163872e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


"Time = 2.4610195312e+00
-1.5000000000e+01		1.0000000000e+00
-1.4062468750e+01		1.0000000000e+00
-1.3124937500e+01		1.0000000000e+00
-1.2187406250e+01		1.0000000000e+00
-1.1249875000e+01		1.0001666105e+00
-1.0312343750e+01		1.0000000000e+00
-9.3748125000e+00		1.0003713153e+00
-8.4372812500e+00		1.0000603308e+00
-7.4997500000e+00		1.0000000876e+00
-6.5622187500e+00		1.0000011907e+00
-5.6246875000e+00		1.0000004238e+00
-4.6871562500e+00		1.0000003392e+00
-3.7496250000e+00		1.0000002456e+00
-2.8120937500e+00		1.0000001366e+00
-1.8745625000e+00		1.0000001712e+00
-9.3703125000e-01		1.0000000688e+00
5.0000000000e-04		1.0000000001e+00
9.3803125000e-01		1.0000000713e+00
1.8755625000e+00		1.0000001709e+00
2.8130937500e+00		1.0000001367e+00
3.7506250000e+00		1.0000002457e+00
4.6881562500e+00		1.0000003392e+00
5.6256875000e+00		1.0000004240e+00
6.5632187500e+00		1.0000011921e+00
7.5007500000e+00		1.0000000840e+00
8.4382812500e+00		1.0000597094e+00
9.3758125000e+00		1.0003715063e+00
1.0313343750e+01		1.0000000000e+00
1.1250875000e+01		1.0001665583e+00
1.2188406250e+01		1.0000000000e+00
1.3125937500e+01		1.0000000000e+00
1.4063468750e+01		1.0000000000e+00
1.5001000000e+01		1.0000000000e+00


==> anc/GRHydro_example_check/original_results/tov_carpetevolutionmask2/tov_carpetevolutionmask2.par <==
!DESC "Carpet mesh refined, one TOV, Gamma-law, use evolution mask"
ActiveThorns = "time MoL coordbase symbase cartgrid3d ioutil boundary admbase staticconformal spacemask admcoupling coordgauge admmacros hydrobase grhydro grhydro_initdata tovsolver eos_omni Constants Carpet CarpetLib CarpetInterp CarpetReduce CarpetIOScalar CarpetIOBasic LoopControl TmunuBase InitBase CarpetRegrid2 ReflectionSymmetry CarpetIOASCII CarpetEvolutionMask"

TmunuBase::stress_energy_storage	=	yes
TmunuBase::stress_energy_at_RHS		=	yes

time::dtfac = 0.375

boundary::radpower        = 2

SpaceMask::use_mask = "yes"

CartGrid3D::type         = "coordbase"
CartGrid3D::domain       = "full"
CartGrid3D::avoid_origin = "no"
CoordBase::domainsize = minmax

Carpet::domain_from_coordbase = "yes"
CoordBase::spacing = "numcells"
CoordBase::xmin =  -15.0
CoordBase::ymin =    0.0
CoordBase::zmin =    0.0
CoordBase::xmax =   15.0
CoordBase::ymax =   15.0
CoordBase::zmax =   15.0
CoordBase::ncells_x = 24
CoordBase::ncells_y = 12
CoordBase::ncells_z = 12

CoordBase::boundary_size_x_lower        = 2
CoordBase::boundary_size_y_lower        = 2
CoordBase::boundary_size_z_lower        = 2
CoordBase::boundary_shiftout_x_lower    = 0
CoordBase::boundary_shiftout_y_lower    = 1
CoordBase::boundary_shiftout_z_lower    = 1
CoordBase::boundary_size_x_upper        = 2
CoordBase::boundary_size_y_upper        = 2
CoordBase::boundary_size_z_upper        = 2
CoordBase::boundary_shiftout_x_upper    = 0
CoordBase::boundary_shiftout_y_upper    = 0
CoordBase::boundary_shiftout_z_upper    = 0

Carpet::max_refinement_levels = 3
Carpet::use_buffer_zones      = "yes"
CarpetRegrid2::num_centres  = 1
CarpetRegrid2::num_levels_1 = 3
CarpetRegrid2::radius_1[1]  = 10
CarpetRegrid2::radius_1[2]  = 5

Carpet::poison_new_timelevels           = "yes"
Carpet::init_fill_timelevels            = "yes"
CarpetLib::poison_new_memory            = "yes"

ReflectionSymmetry::reflection_x        = "no"
ReflectionSymmetry::reflection_y        = "yes"
ReflectionSymmetry::reflection_z        = "yes"
ReflectionSymmetry::avoid_origin_x      = "no"
ReflectionSymmetry::avoid_origin_y      = "no"
ReflectionSymmetry::avoid_origin_z      = "no"
ReflectionSymmetry::verbose = "no"

driver::ghost_size   = 2

cactus::cctk_itlast   =       4

methodoflines::ode_method        = "rk2"
methodoflines::mol_intermediate_steps = 2
methodoflines::mol_num_scratch_levels = 0

hydrobase::timelevels             = 3
hydrobase::evolution_method       = "GRHydro"

GRHydro::riemann_solver            = "Marquina"
GRHydro::GRHydro_eos_type           = "General"
GRHydro::GRHydro_eos_table          = "Ideal_Fluid"
GRHydro::recon_method              = "tvd"
GRHydro::GRHydro_stencil            = 3
GRHydro::bound                     = "flat"
GRHydro::tvd_limiter               = "VanLeerMC2"
GRHydro::rho_abs_min               = 1.e-7
GRHydro::initial_atmosphere_factor = 0.999
GRHydro::GRHydro_perc_ptol = 1e-5
GRHydro::GRHydro_del_ptol = 1e-5

ADMBase::initial_data  = "tov"
ADMBase::initial_lapse = "tov"
ADMBase::initial_shift = "tov"

tovsolver::TOV_Rho_Central[0] = 1.28e-3
tovsolver::TOV_Gamma       = 2.0
tovsolver::TOV_K           = 100.0
tovsolver::TOV_Combine_Method = "maximum"

eos_omni::gl_gamma=2.0
eos_omni::gl_k=100.

Carpet::prolongation_order_space  = 3
Carpet::prolongation_order_time   = 2

CarpetEvolutionMask::enforce_mask = yes
CarpetEvolutionMask::enforce_vars = "
GRHydro::dens GRHydro::scon
"
GRHydro::use_evolution_mask = always


IO::out_dir			= $parfile
IO::out_fileinfo                = "none"

ioascii::compact_format = yes
ioascii::output_ghost_points = no
ioascii::output_symmetry_points = no

IOBasic::outInfo_every = -1

IOASCII::out1D_every = 1
IOASCII::out1D_d     = "no"
IOASCII::out1D_vars  = "hydrobase::rho carpetevolutionmask::evolution_mask"


==> anc/GRHydro_example_check/passed_tests.txt <==
GRHydro_test_shock
GRHydro_test_shock_mp5
GRHydro_test_shock_ppm
test_one_hybrid
tov_carpetevolutionmask
tov_carpetevolutionmask2


==> anc/GRHydro_example_check/run_all_grhydro_tests.sh <==
#!/bin/bash

# Comprehensive GRHydro test script for all 10 tests
# Tests original vs generated GRHydro_Source.cc implementation
# Usage: ./run_all_grhydro_tests.sh [--keep-container]

set -e  # Exit on any error

CONTAINER_NAME="grhydro_all_tests"
THORN_NAME="EinsteinEvolve/GRHydro"
TEST_DIR="/Users/bytedance/ET_develop/GRHydro_example_check"
KEEP_CONTAINER=false

# Parse command line arguments
if [ "$1" = "--keep-container" ]; then
    KEEP_CONTAINER=true
    echo "Container will be kept for debugging"
fi

echo "=========================================="
echo "GRHydro All Tests Analysis"
echo "=========================================="

# Read test names from file
if [ ! -f "all_tests.txt" ]; then
    echo "Error: all_tests.txt not found. Run extract_test_names.py first."
    exit 1
fi

# Function to cleanup on exit
cleanup() {
    if [ "$KEEP_CONTAINER" = "false" ]; then
        echo "Cleaning up container..."
        docker rm -f $CONTAINER_NAME 2>/dev/null || true
    else
        echo "Container $CONTAINER_NAME kept running for debugging"
        echo "To connect: docker exec -it $CONTAINER_NAME bash"
        echo "To cleanup later: docker rm -f $CONTAINER_NAME"
    fi
}
trap cleanup EXIT

# 1. Start container
echo "1. Starting container..."
docker rm -f $CONTAINER_NAME 2>/dev/null || true
docker run -d --name $CONTAINER_NAME rynge/einsteintoolkit tail -f /dev/null

# Wait for container to be ready
sleep 3
echo "   ✅ Container started: $CONTAINER_NAME"

# 2. Copy required files to container
echo "2. Copying required files to container..."
cd /Users/bytedance/ET_develop
docker cp -L Cactus/configs/sim/ThornList $CONTAINER_NAME:/opt/Cactus/configs/sim/ThornList
docker cp -L run_all_tests.sh $CONTAINER_NAME:/opt/Cactus/
docker cp -L test_names.txt $CONTAINER_NAME:/opt/Cactus/
docker cp -L ADMConstraints $CONTAINER_NAME:/opt/Cactus/arrangements/EinsteinAnalysis/ADMConstraints
echo "   ✅ Required files copied"
cd $TEST_DIR

# 3. Build with original code first (baseline)
echo ""
echo "3. Building with original code..."
if docker exec $CONTAINER_NAME bash -c "cd /opt/Cactus && timeout 300 ./simfactory/bin/sim build" 2>/dev/null; then
    echo "   ✅ Original code builds successfully"
    original_builds=true
else
    echo "   ❌ Original code build failed"
    original_builds=false
    exit 1
fi

# 4. Run all tests with original code
echo ""
echo "4. Running all tests with original code..."
mkdir -p original_results
original_passed=0
original_failed=0

while IFS= read -r test_name; do
    echo "   Testing: $test_name"
    if docker exec $CONTAINER_NAME bash -c "cd /opt/Cactus && timeout 180 ./exe/cactus_sim arrangements/$THORN_NAME/test/${test_name}.par" >/dev/null 2>&1; then
        echo "     ✅ $test_name - Original PASSED"
        docker cp $CONTAINER_NAME:/opt/Cactus/${test_name}/ $TEST_DIR/original_results/ 2>/dev/null || echo "     No results to copy"
        ((original_passed++))
    else
        echo "     ❌ $test_name - Original FAILED"
        ((original_failed++))
    fi
done < all_tests.txt

# 5. Deploy generated code and rebuild
echo ""
echo "5. Deploying generated code and rebuilding..."
docker cp $TEST_DIR/GRHydro_Source_generated.cc $CONTAINER_NAME:/opt/Cactus/arrangements/$THORN_NAME/src/GRHydro_Source.cc

if docker exec $CONTAINER_NAME bash -c "cd /opt/Cactus && timeout 300 ./simfactory/bin/sim build" 2>/dev/null; then
    echo "   ✅ Generated code builds successfully"
    generated_builds=true
else
    echo "   ❌ Generated code build failed"
    generated_builds=false
    exit 1
fi

# 6. Run all tests with generated code
echo ""
echo "6. Running all tests with generated code..."
mkdir -p generated_results
generated_passed=0
generated_failed=0

while IFS= read -r test_name; do
    echo "   Testing: $test_name"
    if docker exec $CONTAINER_NAME bash -c "cd /opt/Cactus && timeout 180 ./exe/cactus_sim arrangements/$THORN_NAME/test/${test_name}.par" >/dev/null 2>&1; then
        echo "     ✅ $test_name - Generated PASSED"
        docker cp $CONTAINER_NAME:/opt/Cactus/${test_name}/ $TEST_DIR/generated_results/ 2>/dev/null || echo "     No results to copy"
        ((generated_passed++))
    else
        echo "     ❌ $test_name - Generated FAILED"
        ((generated_failed++))
    fi
done < all_tests.txt

# 7. Restore original code (only if container is not kept)
if [ "$KEEP_CONTAINER" = "false" ]; then
    echo ""
    echo "7. Restoring original code..."
    docker cp $TEST_DIR/GRHydro_Source_original.cc $CONTAINER_NAME:/opt/Cactus/arrangements/$THORN_NAME/src/GRHydro_Source.cc
fi

# 8. Compare results for tests that ran successfully with both versions
echo ""
echo "8. Comparing results..."
cd /Users/bytedance/ET_develop

comparison_results=()
while IFS= read -r test_name; do
    if [ -d "$TEST_DIR/original_results/$test_name" ] && [ -d "$TEST_DIR/generated_results/$test_name" ]; then
        echo "   Comparing: $test_name"
        if python smart_diff_comparison.py "$TEST_DIR/original_results/$test_name" "$TEST_DIR/generated_results/$test_name" >/dev/null 2>&1; then
            echo "     ✅ $test_name - Results MATCH within tolerance"
            comparison_results+=("$test_name:MATCH")
        else
            echo "     ⚠️  $test_name - Results DIFFER beyond tolerance"
            comparison_results+=("$test_name:DIFFER")
        fi
    else
        echo "     ⏭️  $test_name - Skipping (missing results)"
        comparison_results+=("$test_name:SKIP")
    fi
done < all_tests.txt

cd $TEST_DIR

echo ""
echo "=========================================="
echo "COMPREHENSIVE TEST SUMMARY"
echo "=========================================="
echo "Build Results:"
echo "  Original code:   $([ "$original_builds" = true ] && echo "✅ Success" || echo "❌ Failed")"
echo "  Generated code:  $([ "$generated_builds" = true ] && echo "✅ Success" || echo "❌ Failed")"
echo ""
echo "Test Execution Results:"
echo "  Original:  $original_passed passed, $original_failed failed"
echo "  Generated: $generated_passed passed, $generated_failed failed"
echo ""
echo "Numerical Comparison Results:"
for result in "${comparison_results[@]}"; do
    test_name=$(echo "$result" | cut -d: -f1)
    status=$(echo "$result" | cut -d: -f2)
    case $status in
        "MATCH")  echo "  $test_name: ✅ Results match within tolerance" ;;
        "DIFFER") echo "  $test_name: ⚠️  Results differ beyond tolerance" ;;
        "SKIP")   echo "  $test_name: ⏭️  Skipped (missing results)" ;;
    esac
done

echo ""
echo "Results organized in:"
echo "- original_results/ (baseline runs with original code)"
echo "- generated_results/ (test runs with LLM-generated code)"
echo ""
echo "Ready for detailed analysis of individual test differences!"


==> anc/GRHydro_example_check/run_grhydro_test.sh <==
#!/bin/bash

# GRHydro test script for source term analysis
# Tests the generated vs original GRHydro_Source.cc implementation
# Usage: ./run_grhydro_test.sh [--keep-container]

set -e  # Exit on any error

CONTAINER_NAME="grhydro_test"
THORN_NAME="EinsteinEvolve/GRHydro"
TEST_DIR="/Users/bytedance/ET_develop/GRHydro_example_check"
KEEP_CONTAINER=false

# Parse command line arguments
if [ "$1" = "--keep-container" ]; then
    KEEP_CONTAINER=true
    echo "Container will be kept for debugging"
fi

echo "=========================================="
echo "GRHydro Source Terms Test"
echo "=========================================="

# Function to cleanup on exit
cleanup() {
    if [ "$KEEP_CONTAINER" = "false" ]; then
        echo "Cleaning up container..."
        docker rm -f $CONTAINER_NAME 2>/dev/null || true
    else
        echo "Container $CONTAINER_NAME kept running for debugging"
        echo "To connect: docker exec -it $CONTAINER_NAME bash"
        echo "To cleanup later: docker rm -f $CONTAINER_NAME"
    fi
}
trap cleanup EXIT

# 1. Copy benchmark results (from original code tests)
echo "1. Setting up benchmark results..."
if [ ! -d "benchmark_results" ]; then
    mkdir -p benchmark_results
    # Copy the failed test results as benchmarks
    cp -r /Users/bytedance/ET_develop/Cactus/arrangements/$THORN_NAME/test/GRHydro_test_tov_ppm_ML/* benchmark_results/
    echo "   ✅ Benchmark results copied"
else
    echo "   ✅ Benchmark results already exist"
fi

# 2. Start container
echo ""
echo "2. Starting container..."
docker rm -f $CONTAINER_NAME 2>/dev/null || true
docker run -d --name $CONTAINER_NAME rynge/einsteintoolkit tail -f /dev/null

# Wait for container to be ready
sleep 3
echo "   ✅ Container started: $CONTAINER_NAME"

# 3. Copy required files to container
echo "3. Copying required files to container..."
cd /Users/bytedance/ET_develop
docker cp -L Cactus/configs/sim/ThornList $CONTAINER_NAME:/opt/Cactus/configs/sim/ThornList
docker cp -L run_all_tests.sh $CONTAINER_NAME:/opt/Cactus/
docker cp -L test_names.txt $CONTAINER_NAME:/opt/Cactus/
docker cp -L ADMConstraints $CONTAINER_NAME:/opt/Cactus/arrangements/EinsteinAnalysis/ADMConstraints
echo "   ✅ Required files copied"
cd $TEST_DIR

# 4. Test original code (baseline)
echo ""
echo "4. Testing with original code..."
if docker exec $CONTAINER_NAME bash -c "cd /opt/Cactus && timeout 300 ./simfactory/bin/sim build" 2>/dev/null; then
    echo "   ✅ Original code builds successfully"
    
    # Run the failing test (GRHydro_test_tov_ppm_ML)
    echo "   Running GRHydro_test_tov_ppm_ML test..."
    if docker exec $CONTAINER_NAME bash -c "cd /opt/Cactus && timeout 300 ./exe/cactus_sim arrangements/$THORN_NAME/test/GRHydro_test_tov_ppm_ML.par" 2>/dev/null; then
        echo "   ✅ Original test runs successfully"
        
        # Copy original results
        echo "   Copying original results..."
        mkdir -p original_results
        docker cp $CONTAINER_NAME:/opt/Cactus/GRHydro_test_tov_ppm_ML/ $TEST_DIR/original_results/ 2>/dev/null || echo "   No results to copy"
        original_runs=true
    else
        echo "   ❌ Original test run failed"
        original_runs=false
    fi
else
    echo "   ❌ Original code build failed"
    original_runs=false
fi

# 5. Test generated code
echo ""
echo "5. Testing with generated code..."
docker cp $TEST_DIR/GRHydro_Source_generated.cc $CONTAINER_NAME:/opt/Cactus/arrangements/$THORN_NAME/src/GRHydro_Source.cc

if docker exec $CONTAINER_NAME bash -c "cd /opt/Cactus && timeout 300 ./simfactory/bin/sim build" 2>/dev/null; then
    echo "   ✅ Generated code builds successfully"
    
    # Run the same test with generated code
    echo "   Running GRHydro_test_tov_ppm_ML test with generated code..."
    if docker exec $CONTAINER_NAME bash -c "cd /opt/Cactus && timeout 300 ./exe/cactus_sim arrangements/$THORN_NAME/test/GRHydro_test_tov_ppm_ML.par" 2>/dev/null; then
        echo "   ✅ Generated test runs successfully"
        
        # Copy generated results
        echo "   Copying generated results..."
        mkdir -p generated_results
        docker cp $CONTAINER_NAME:/opt/Cactus/GRHydro_test_tov_ppm_ML/ $TEST_DIR/generated_results/ 2>/dev/null || echo "   No results to copy"
        generated_runs=true
    else
        echo "   ❌ Generated test run failed"
        generated_runs=false
    fi
else
    echo "   ❌ Generated code build failed"
    generated_runs=false
fi

# 6. Restore original code (only if container is not kept)
if [ "$KEEP_CONTAINER" = "false" ]; then
    echo ""
    echo "6. Restoring original code..."
    docker cp $TEST_DIR/GRHydro_Source_original.cc $CONTAINER_NAME:/opt/Cactus/arrangements/$THORN_NAME/src/GRHydro_Source.cc
fi

echo ""
echo "=========================================="
echo "GRHydro Test Summary"
echo "=========================================="
echo "Test Results:"
echo "  Original test:   $([ "$original_runs" = true ] && echo "✅ Success" || echo "❌ Failed")"
echo "  Generated test:  $([ "$generated_runs" = true ] && echo "✅ Success" || echo "❌ Failed")"
echo ""

# 7. Smart diff comparison if both tests ran successfully
if [ "$original_runs" = true ] && [ "$generated_runs" = true ]; then
    echo "7. Comparing results with smart diff..."
    cd /Users/bytedance/ET_develop
    if python smart_diff_comparison.py $TEST_DIR/original_results/GRHydro_test_tov_ppm_ML $TEST_DIR/generated_results/GRHydro_test_tov_ppm_ML; then
        echo "   ✅ Results match within tolerance"
        results_match=true
    else
        echo "   ⚠️  Results differ beyond tolerance"
        results_match=false
    fi
    cd $TEST_DIR
else
    echo "7. Skipping smart diff (missing test results)"
    results_match="N/A"
fi

echo ""
echo "Results produced:"
echo "- benchmark_results/ (reference data from original tests)"
echo "- original_results/ (baseline run with original code)"
echo "- generated_results/ (test run with LLM-generated code)"
echo ""
echo "Ready for detailed analysis!"


==> anc/GRHydro_example_check/shift_visualization.py <==
#!/usr/bin/env python3

import numpy as np
import matplotlib.pyplot as plt

def read_data(filename):
    """Read .xg file data"""
    with open(filename, 'r') as f:
        lines = [l.strip() for l in f.readlines() if l.strip() and not l.startswith('"')]
    return np.array([[float(x) for x in l.split()] for l in lines if len(l.split()) >= 2])

# Read data
orig_shock = read_data('original_results/GRHydro_test_shock/dens_3D_diagonal.xg')
gen_shock = read_data('generated_results/GRHydro_test_shock/dens_3D_diagonal.xg')
orig_tov = read_data('original_results/GRHydro_test_tov_ppm_ML/alp_minimum.xg')
gen_tov = read_data('generated_results/GRHydro_test_tov_ppm_ML/alp_minimum.xg')

# Calculate errors
shock_diff = np.max(np.abs(orig_shock - gen_shock))
tov_rel_error = np.max(np.abs(gen_tov[:, 1] - orig_tov[:, 1]) / np.abs(orig_tov[:, 1]))
error_ratio = tov_rel_error / max(shock_diff, 1e-16)

print("🎯 SHIFT VECTOR SENSITIVITY ANALYSIS - FINAL SUMMARY")
print("="*80)
print(f"Flat spacetime (shock) error:     {shock_diff:.2e} (Perfect)")
print(f"Curved spacetime (TOV) error:     {tov_rel_error:.2e} (Catastrophic)")
print(f"Error amplification ratio:        {error_ratio:.1e}x")
print("\n✅ HYPOTHESIS CONFIRMED:")
print("   • Flat spacetime tests PASS → No shift sensitivity")
print("   • Curved spacetime tests FAIL → High shift sensitivity")
print("   • Missing shift vector terms are the ROOT CAUSE of failures!")


==> anc/trajectory_deSitter.json <==
{
  "session_ef9288e5657146f395153b19cdd50dbd": {
    "infer": [
      [
        {
          "role": "system",
          "content": "\nYou are OpenHands agent, a helpful AI assistant that can interact with a computer to solve tasks.\n\n<ROLE>\nYour primary role is to assist users by executing commands, modifying code, and solving technical problems effectively. You should be thorough, methodical, and prioritize quality over speed.\n* If the user asks a question, like \"why is X happening\", don't try to fix the problem. Just give an answer to the question.\n</ROLE>\n\n<EFFICIENCY>\n* Each action you take is somewhat expensive. Wherever possible, combine multiple actions into a single action, e.g. combine multiple bash commands into one, using sed and grep to edit/view multiple files at once.\n* When exploring the codebase, use efficient tools like find, grep, and git commands with appropriate filters to minimize unnecessary operations.\n</EFFICIENCY>\n\n<FILE_SYSTEM_GUIDELINES>\n* When a user provides a file path, do NOT assume it's relative to the current working directory. First explore the file system to locate the file before working on it.\n* If asked to edit a file, edit the file directly, rather than creating a new file with a different filename.\n* For global search-and-replace operations, consider using `sed` instead of opening file editors multiple times.\n</FILE_SYSTEM_GUIDELINES>\n\n<CODE_QUALITY>\n* Write clean, efficient code with minimal comments. Avoid redundancy in comments: Do not repeat information that can be easily inferred from the code itself.\n* When implementing solutions, focus on making the minimal changes needed to solve the problem.\n* Before implementing any changes, first thoroughly understand the codebase through exploration.\n* If you are adding a lot of code to a function or file, consider splitting the function or file into smaller pieces when appropriate.\n</CODE_QUALITY>\n\n<VERSION_CONTROL>\n* When configuring git credentials, use \"openhands\" as the user.name and \"openhands@all-hands.dev\" as the user.email by default, unless explicitly instructed otherwise.\n* Exercise caution with git operations. Do NOT make potentially dangerous changes (e.g., pushing to main, deleting repositories) unless explicitly asked to do so.\n* When committing changes, use `git status` to see all modified files, and stage all files necessary for the commit. Use `git commit -a` whenever possible.\n* Do NOT commit files that typically shouldn't go into version control (e.g., node_modules/, .env files, build directories, cache files, large binaries) unless explicitly instructed by the user.\n* If unsure about committing certain files, check for the presence of .gitignore files or ask the user for clarification.\n</VERSION_CONTROL>\n\n<PULL_REQUESTS>\n* When creating pull requests, create only ONE per session/issue unless explicitly instructed otherwise.\n* When working with an existing PR, update it with new commits rather than creating additional PRs for the same issue.\n* When updating a PR, preserve the original PR title and purpose, updating description only when necessary.\n</PULL_REQUESTS>\n\n<PROBLEM_SOLVING_WORKFLOW>\n1. EXPLORATION: Thoroughly explore relevant files and understand the context before proposing solutions\n2. ANALYSIS: Consider multiple approaches and select the most promising one\n3. TESTING:\n   * For bug fixes: Create tests to verify issues before implementing fixes\n   * For new features: Consider test-driven development when appropriate\n   * If the repository lacks testing infrastructure and implementing tests would require extensive setup, consult with the user before investing time in building testing infrastructure\n   * If the environment is not set up to run tests, consult with the user first before investing time to install all dependencies\n4. IMPLEMENTATION: Make focused, minimal changes to address the problem\n5. VERIFICATION: If the environment is set up to run tests, test your implementation thoroughly, including edge cases. If the environment is not set up to run tests, consult with the user first before investing time to run tests.\n</PROBLEM_SOLVING_WORKFLOW>\n\n<SECURITY>\n* Only use GITHUB_TOKEN and other credentials in ways the user has explicitly requested and would expect.\n* Use APIs to work with GitHub or other platforms, unless the user asks otherwise or your task requires browsing.\n</SECURITY>\n\n<ENVIRONMENT_SETUP>\n* When user asks you to run an application, don't stop if the application is not installed. Instead, please install the application and run the command again.\n* If you encounter missing dependencies:\n  1. First, look around in the repository for existing dependency files (requirements.txt, pyproject.toml, package.json, Gemfile, etc.)\n  2. If dependency files exist, use them to install all dependencies at once (e.g., `pip install -r requirements.txt`, `npm install`, etc.)\n  3. Only install individual packages directly if no dependency files are found or if only specific packages are needed\n* Similarly, if you encounter missing dependencies for essential tools requested by the user, install them when possible.\n</ENVIRONMENT_SETUP>\n\n<TROUBLESHOOTING>\n* If you've made repeated attempts to solve a problem but tests still fail or the user reports it's still broken:\n  1. Step back and reflect on 5-7 different possible sources of the problem\n  2. Assess the likelihood of each possible cause\n  3. Methodically address the most likely causes, starting with the highest probability\n  4. Document your reasoning process\n* When you run into any major issue while executing a plan from the user, please don't try to directly work around it. Instead, propose a new plan and confirm with the user before proceeding.\n</TROUBLESHOOTING>\n\n\nYou have access to the following functions:\n\n---- BEGIN FUNCTION #1: execute_bash ----\nDescription: Execute a bash command in the terminal.\n* Long running commands: For commands that may run indefinitely, it should be run in the background and the output should be redirected to a file, e.g. command = `python3 app.py > server.log 2>&1 &`.\n* One command at a time: You can only execute one bash command at a time. If you need to run multiple commands sequentially, you can use `&&` or `;` to chain them together.\n\nParameters:\n  (1) command (string, required): The bash command to execute. Can be empty string to view additional logs when previous exit code is `-1`. Can be `C-c` (Ctrl+C) to interrupt the currently running process. Note: You can only execute one bash command at a time. If you need to run multiple commands sequentially, you can use `&&` or `;` to chain them together.\n  (2) timeout (number, optional): Optional. Sets a hard timeout in seconds for the command execution. If not provided, the command will use the default soft timeout behavior.\n---- END FUNCTION #1 ----\n\n---- BEGIN FUNCTION #2: str_replace_editor ----\nDescription: Custom editing tool for viewing, creating and editing files in plain-text format\n* State is persistent across command calls and discussions with the user\n* If `path` is a file, `view` displays the result of applying `cat -n`. If `path` is a directory, `view` lists non-hidden files and directories up to 2 levels deep\n* The `create` command cannot be used if the specified `path` already exists as a file\n* If a `command` generates a long output, it will be truncated and marked with `<response clipped>`\n* The `undo_edit` command will revert the last edit made to the file at `path`\n\nNotes for using the `str_replace` command:\n* The `old_str` parameter should match EXACTLY one or more consecutive lines from the original file. Be mindful of whitespaces!\n* If the `old_str` parameter is not unique in the file, the replacement will not be performed. Make sure to include enough context in `old_str` to make it unique\n* The `new_str` parameter should contain the edited lines that should replace the `old_str`\n\nParameters:\n  (1) command (string, required): The commands to run. Allowed options are: `view`, `create`, `str_replace`, `insert`, `undo_edit`.\nAllowed values: [`view`, `create`, `str_replace`, `insert`, `undo_edit`]\n  (2) path (string, required): Absolute path to file or directory, e.g. `/workspace/file.py` or `/workspace`.\n  (3) file_text (string, optional): Required parameter of `create` command, with the content of the file to be created.\n  (4) old_str (string, optional): Required parameter of `str_replace` command containing the string in `path` to replace.\n  (5) new_str (string, optional): Optional parameter of `str_replace` command containing the new string (if not given, no string will be added). Required parameter of `insert` command containing the string to insert.\n  (6) insert_line (integer, optional): Required parameter of `insert` command. The `new_str` will be inserted AFTER the line `insert_line` of `path`.\n  (7) view_range (array, optional): Optional parameter of `view` command when `path` points to a file. If none is given, the full file is shown. If provided, the file will be shown in the indicated line number range, e.g. [11, 12] will show lines 11 and 12. Indexing at 1 to start. Setting `[start_line, -1]` shows all lines from `start_line` to the end of the file.\n---- END FUNCTION #2 ----\n\n---- BEGIN FUNCTION #3: finish ----\nDescription: Finish the interaction when the task is complete OR if the assistant cannot proceed further with the task.\n.\n\nNo parameters are required for this function.\n---- END FUNCTION #3 ----\n\n\nIf you choose to call a function ONLY reply in the following format with NO suffix:\n\n<function=example_function_name>\n<parameter=example_parameter_1>value_1</parameter>\n<parameter=example_parameter_2>\nThis is the value for the second parameter\nthat can span\nmultiple lines\n</parameter>\n</function>\n\n<IMPORTANT>\nReminder:\n- Function calls MUST follow the specified format, start with <function= and end with </function>\n- Required parameters MUST be specified\n- Only call one function at a time\n- You may provide optional reasoning for your function call in natural language BEFORE the function call, but NOT after.\n- If there is no function call available, answer the question like normal with your current knowledge and do not tell the user about function calls\n</IMPORTANT>\n\n"
        },
        {
          "role": "user",
          "content": "Here's a running example of how to perform a task with the provided tools.\n\n--------------------- START OF EXAMPLE ---------------------\n\nUSER: Create a list of numbers from 1 to 10, and display them in a web page at port 5000.\n\nASSISTANT: Sure! Let me first check the current directory:\n<function=execute_bash>\n<parameter=command>\npwd && ls\n</parameter>\n</function>\n\nUSER: EXECUTION RESULT of [execute_bash]:\n/workspace\nopenhands@runtime:~/workspace$\n\nASSISTANT: There is no `app.py` file in the current directory. Let me create a Python file `app.py`:\n<function=str_replace_editor>\n<parameter=command>create</parameter>\n<parameter=path>/workspace/app.py</parameter>\n<parameter=file_text>\nfrom flask import Flask\napp = Flask(__name__)\n\n@app.route('/')\ndef index():\n    numbers = list(range(1, 11))\n    return str(numbers)\n\nif __name__ == '__main__':\n    app.run(port=5000)\n</parameter>\n</function>\n\nUSER: EXECUTION RESULT of [str_replace_editor]:\nFile created successfully at: /workspace/app.py\n\nASSISTANT: I have created a Python file `app.py` that will display a list of numbers from 1 to 10 when you run it. Let me run the Python file for you:\n<function=execute_bash>\n<parameter=command>\npython3 app.py > server.log 2>&1 &\n</parameter>\n</function>\n\nUSER: EXECUTION RESULT of [execute_bash]:\n[1] 121\n[1]+  Exit 1                  python3 app.py > server.log 2>&1\n\nASSISTANT: Looks like the server is running with PID 121 then crashed. Let me check the server log:\n<function=execute_bash>\n<parameter=command>\ncat server.log\n</parameter>\n</function>\n\nUSER: EXECUTION RESULT of [execute_bash]:\nTraceback (most recent call last):\n  File \"/workspace/app.py\", line 2, in <module>\n    from flask import Flask\nModuleNotFoundError: No module named 'flask'\n\nASSISTANT: Looks like the server crashed because the `flask` module is not installed. Let me install the `flask` module for you:\n<function=execute_bash>\n<parameter=command>\npip3 install flask\n</parameter>\n</function>\n\nUSER: EXECUTION RESULT of [execute_bash]:\nDefaulting to user installation because normal site-packages is not writeable\nCollecting flask\n  Using cached flask-3.0.3-py3-none-any.whl (101 kB)\nCollecting blinker>=1.6.2\n  Using cached blinker-1.7.0-py3-none-any.whl (13 kB)\nCollecting Werkzeug>=3.0.0\n  Using cached werkzeug-3.0.2-py3-none-any.whl (226 kB)\nCollecting click>=8.1.3\n  Using cached click-8.1.7-py3-none-any.whl (97 kB)\nCollecting itsdangerous>=2.1.2\n  Using cached itsdangerous-2.2.0-py3-none-any.whl (16 kB)\nRequirement already satisfied: Jinja2>=3.1.2 in /home/openhands/.local/lib/python3.10/site-packages (from flask) (3.1.3)\nRequirement already satisfied: MarkupSafe>=2.0 in /home/openhands/.local/lib/python3.10/site-packages (from Jinja2>=3.1.2->flask) (2.1.5)\nInstalling collected packages: Werkzeug, itsdangerous, click, blinker, flask\nSuccessfully installed Werkzeug-3.0.2 blinker-1.7.0 click-8.1.7 flask-3.0.3 itsdangerous-2.2.0\n\nASSISTANT: The `flask` module is installed successfully. Let me run the Python file again:\n<function=execute_bash>\n<parameter=command>\npython3 app.py > server.log 2>&1 &\n</parameter>\n</function>\n\nUSER: EXECUTION RESULT of [execute_bash]:\n[1] 124\n\nASSISTANT:\nLet me check the server log again:\n<function=execute_bash>\n<parameter=command>\ncat server.log\n</parameter>\n</function>\n\nUSER: EXECUTION RESULT of [execute_bash]:\n* Serving Flask app 'app'\n * Debug mode: off\nWARNING: This is a development server. Do not use it in a production deployment. Use a production WSGI server instead.\n * Running on http://127.0.0.1:5000\nPress CTRL+C to quit\n\nASSISTANT:\nThe server is running on port 5000 with PID 124. You can access the list of numbers by visiting http://127.0.0.1:5000. If you have any further questions, feel free to ask!\n\nUSER: Now kill the server, make it display the numbers in a table format.\n\nASSISTANT:\nSure! Let me stop the server first:\n<function=execute_bash>\n<parameter=command>\nkill 124\n</parameter>\n</function>\n\nUSER: EXECUTION RESULT of [execute_bash]:\n[1]+  Terminated              python3 app.py > server.log 2>&1\n\nASSISTANT:\nNow let me display the numbers in a table format:\n<function=str_replace_editor>\n<parameter=command>str_replace</parameter>\n<parameter=path>/workspace/app.py</parameter>\n<parameter=old_str>return str(numbers)</parameter>\n<parameter=new_str>return '<table>' + ''.join([f'<tr><td>{i}</td></tr>' for i in numbers]) + '</table>'</parameter>\n</function>\n\nUSER: EXECUTION RESULT of [str_replace_editor]:\nThe file /workspace/app.py has been edited. Here's the result of running `cat -n` on a snippet of /workspace/app.py:\n     3\n     4  @app.route('/')\n     5  def index():\n     6      numbers = list(range(1, 11))\n     7      return '<table>' + ''.join([f'<tr><td>{i}</td></tr>' for i in numbers]) + '</table>'\n     8\n     9  if __name__ == '__main__':\n    10      app.run(port=5000)\nReview the changes and make sure they are as expected. Edit the file again if necessary.\n\nASSISTANT:\nRunning the updated file:\n<function=execute_bash>\n<parameter=command>\npython3 app.py > server.log 2>&1 &\n</parameter>\n</function>\n\nUSER: EXECUTION RESULT of [execute_bash]:\n[1] 126\n\nASSISTANT:\nThe server is running on port 5000 with PID 126. You can access the list of numbers in a table format by visiting http://127.0.0.1:5000. Let me know if you have any further requests!\n<function=finish>\n</function>\n\n--------------------- END OF EXAMPLE ---------------------\n\nDo NOT assume the environment is the same as in the example above.\n\n--------------------- NEW TASK DESCRIPTION ---------------------\n<uploaded_files>\n/opt/Cactus\n</uploaded_files>\nI've uploaded a C++ code repository in the directory /opt/Cactus. Consider the following issue description:\n\n<issue_description>\nImplement the full functionality of Exact\nPlease implement the full functionality of `Exact` by finishing the code in `metrics/de_Sitter.F`.\n\n## Thorn Information:\n- Name: Exact\n- Target file: metrics/de_Sitter.F\n\n## Interface Definition in interface.ccl:\n\n## Schedule Definition in schedule.ccl:\n\n## Parameters Definition in param.ccl:\n\n## Configuration Definition in configuration.ccl:\n\n## Documentation Context in readme.md and doc/documentation.tex\n\n## Related Code Context in src folder\n\n\n</issue_description>\n\nCan you help me implement the necessary changes to the repository so that the requirements specified in the <issue_description> are met?\nI've already taken care of all changes to any of the test files described in the <issue_description>. This means you DON'T have to modify the testing logic or any of the tests in any way!\nAlso the development C++ environment is already set up for you (i.e., all dependencies already installed), so you don't need to install other packages.\nYour task is to make the minimal changes to non-test files in the /opt/Cactus directory to ensure the <issue_description> is satisfied.\nFollow these steps to resolve the issue:\n1. As a first step, it might be a good idea to explore the repo to familiarize yourself with its structure.\n2. Create or adapt a small executable (e.g., a main file or a test driver) to reproduce the issue. Build and run it (for example, by using `g++ -o reproduce reproduce.cpp && ./reproduce` via the BashTool) to confirm the error.\n3. Edit the sourcecode of the repo to resolve the issue.\n4. Rerun your reproduce script and confirm that the error is fixed!\n5. Think about edgecases, add comprehensive tests for them in your reproduce script, and run them to make sure your fix handles them as well.\n6. Once you are done with the initial implementation, please carefully re-read the problem description and check the difference between the current code and the base commit HEAD. Do you think that the issue has been completely and comprehensively solved? Write tests to check the correctness of the solution, specifically focusing on tests that may point out any remaining problems that are not yet solved. Run all of the tests in the repo and check if any of them fail, and if they do fix the code. Repeat this process of carefully reading the problem description and current implementation, testing, and fixing any problems until you are confident that the current implementation is correct. Find and run any tests in the repo that are related to:\n   - The issue you are fixing\n   - The files you modified\n   - The functions you changed\n   Make sure all these tests pass with your changes.\nYour thinking should be thorough and so it's fine if it's very long.\n\n--------------------- END OF NEW TASK DESCRIPTION ---------------------\n\nPLEASE follow the format strictly! PLEASE EMIT ONE AND ONLY ONE FUNCTION CALL PER MESSAGE.\n"
        },
        {
          "role": "assistant",
          "content": "I will start by listing the files in `/opt/Cactus` to get an overview of the repository structure.\n<function=execute_bash>\n<parameter=command>\nls -R /opt/Cactus\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "/opt/Cactus:\nCONTRIBUTORS\nCOPYRIGHT\nMakefile\narrangements\nbin\ncactusjar.git\nconfigs\ndoc\nexe\nlib\nmanifest\npar\nrepos\nsimfactory\nsmart_diff_comparison.py\nsrc\ntest_ET.py\ntest_multiple_ET.py\nthornlists\nutils\n\n/opt/Cactus/arrangements:\nCTThorns\nCactusBase\nCactusConnect\nCactusDoc\nCactusElliptic\nCactusExamples\nCactusIO\nCactusNumerical\nCactusPUGH\nCactusPUGHIO\nCactusTest\nCactusUtils\nCactusWave\nCarpet\nEinsteinAnalysis\nEinsteinBase\nEinsteinEOS\nEinsteinEvolve\nEinsteinExact\nEinsteinInitialData\nEinsteinUtils\nExternalLibraries\nKrancNumericalTools\nMcLachlan\nNumerical\nPITTNullCode\nWVUThorns\n\n/opt/Cactus/arrangements/CTThorns:\nCT_Analytic\nCT_MultiLevel\n\n/opt/Cactus/arrangements/CactusBase:\nBoundary\nCartGrid3D\nCoordBase\nFortran\nIOASCII\nIOBasic\nIOUtil\nInitBase\nSymBase\nTime\n\n/opt/Cactus/arrangements/CactusConnect:\nHTTPD\nHTTPDExtra\nSocket\n\n/opt/Cactus/arrangements/CactusDoc:\nCoreDoc\n\n/opt/Cactus/arrangements/CactusElliptic:\nEllBase\nEllPETSc\nEllSOR\nTATPETSc\nTATelliptic\n\n/opt/Cactus/arrangements/CactusExamples:\nDemoInterp\nFleshInfo\nHelloWorld\nHelloWorldCUDA\nHelloWorldOpenCL\nIDWaveMoL\nPoisson\nSampleBoundary\nSampleIO\nTimerInfo\nWaveMoL\nWaveToy1DF77\nWaveToy2DF77\nWaveToyOpenCL\n\n/opt/Cactus/arrangements/CactusIO:\nIOJpeg\n\n/opt/Cactus/arrangements/CactusNumerical:\nCartoon2D\nDissipation\nInterpToArray\nLocalInterp\nLocalInterp2\nLocalReduce\nMoL\nNoise\nNorms\nPeriodic\nReflectionSymmetry\nRotatingSymmetry180\nRotatingSymmetry90\nSlab\nSlabTest\nSpaceMask\nSphericalSurface\nSummationByParts\nTestLocalInterp2\nTestLocalReduce\n\n/opt/Cactus/arrangements/CactusPUGH:\nPUGH\nPUGHInterp\nPUGHReduce\nPUGHSlab\n\n/opt/Cactus/arrangements/CactusPUGHIO:\nIOHDF5\nIOHDF5Util\n\n/opt/Cactus/arrangements/CactusTest:\nTestAllTypes\nTestArrays\nTestComplex\nTestCoordinates\nTestFortranCrayPointers\nTestFortranDependencies1\nTestFortranDependencies2\nTestFpointerNULL\nTestFreeF90\nTestGlobalReduce\nTestInclude1\nTestInclude2\nTestLoop\nTestMath\nTestMoL\nTestPar\nTestReduce\nTestSchedule\nTestStrings\nTestTable\nTestTimers\nTestTypes\n\n/opt/Cactus/arrangements/CactusUtils:\nAccelerator\nFormaline\nMemSpeed\nNaNCatcher\nNaNChecker\nNice\nNoMPI\nOpenCLRunTime\nSystemStatistics\nSystemTopology\nTerminationTrigger\nTimerReport\nTrigger\nVectors\nWatchDog\n\n/opt/Cactus/arrangements/CactusWave:\nIDScalarWave\nIDScalarWaveC\nIDScalarWaveCXX\nIDScalarWaveElliptic\nWaveBinarySource\nWaveToyC\nWaveToyCXX\nWaveToyExtra\nWaveToyF77\nWaveToyF90\nWaveToyFreeF90\n\n/opt/Cactus/arrangements/Carpet:\nCarpet\nCarpetEvolutionMask\nCarpetIOASCII\nCarpetIOBasic\nCarpetIOHDF5\nCarpetIOScalar\nCarpetIntegrateTest\nCarpetInterp\nCarpetInterp2\nCarpetLib\nCarpetMask\nCarpetProlongateTest\nCarpetReduce\nCarpetRegrid\nCarpetRegrid2\nCarpetRegridTest\nCarpetSlab\nCarpetTracker\nCycleClock\nHighOrderWaveTest\nLoopControl\nPeriodicCarpet\nReductionTest\nReductionTest2\nReductionTest3\nRegridSyncTest\nTestCarpetGridInfo\nTestLoopControl\nTimers\ndoc\n\n/opt/Cactus/arrangements/EinsteinAnalysis:\nADMAnalysis\nADMConstraints\nADMMass\nAHFinder\nAHFinderDirect\nCalcK\nEHFinder\nExtract\nHydro_Analysis\nMultipole\nOutflow\nPunctureTracker\nQuasiLocalMeasures\nWeylScal4\n\n/opt/Cactus/arrangements/EinsteinAnalysis/ADMConstraints:\nCOPYRIGHT\nREADME\nconfiguration.ccl\ndoc\ninterface.ccl\nparam.ccl\nschedule.ccl\nsrc\ntest\n\n/opt/Cactus/arrangements/EinsteinAnalysis/ADMConstraints/doc:\ndocumentation.tex\n\n/opt/Cactus/arrangements/EinsteinAnalysis/ADMConstraints/src:\nADMConstraints.F\nInitSymBound.F\nParamCheck.c\nmake.code.defn\n\n/opt/Cactus/arrangements/EinsteinAnalysis/ADMConstraints/test:\nADMConstraints_Mask.par\nADMConstraints_Physical.par\nADMConstraints_Shift.par\n\n/opt/Cactus/arrangements/EinsteinBase:\nADMBase\nADMCoupling\nADMMacros\nConstants\nCoordGauge\nEOS_Base\nHydroBase\nStaticConformal\nTmunuBase\n\n/opt/Cactus/arrangements/EinsteinEOS:\nEOS_Hybrid\nEOS_IdealFluid\nEOS_Omni\nEOS_Polytrope\n\n/opt/Cactus/arrangements/EinsteinEvolve:\nGRHydro\nGRHydro_InitData\nNewRad\n\n/opt/Cactus/arrangements/EinsteinExact:\nEinsteinExact_Test\nGaugeWave\nKerrSchild\nMinkowski\nModifiedSchwarzschildBL\nShiftedGaugeWave\nVaidya2\ndoc\nm\ntests\n\n/opt/Cactus/arrangements/EinsteinInitialData:\nDistortedBHIVP\nExact\nHydro_InitExcision\nIDAnalyticBH\nIDAxiBrillBH\nIDAxiOddBrillBH\nIDBrillData\nIDConstraintViolate\nIDFileADM\nIDLinearWaves\nMeudon_Bin_BH\nMeudon_Bin_NS\nMeudon_Mag_NS\nNoExcision\nRotatingDBHIVP\nTOVSolver\nTwoPunctures\n\n/opt/Cactus/arrangements/EinsteinUtils:\nSetMask_SphericalSurface\nTGRtensor\n\n/opt/Cactus/arrangements/ExternalLibraries:\nBLAS\nFFTW3\nGSL\nHDF5\nLAPACK\nLORENE\nMPI\nOpenBLAS\nOpenCL\nOpenSSL\nPAPI\nPETSc\nhwloc\nlibjpeg\npciutils\npthreads\nzlib\n\n/opt/Cactus/arrangements/ExternalLibraries/BLAS:\nREADME\nconfiguration.ccl\nconfigure.sh\ndist\ninterface.ccl\nparam.ccl\nschedule.ccl\nsrc\n\n/opt/Cactus/arrangements/ExternalLibraries/BLAS/dist:\nlapack-3.4.2.tgz\n\n/opt/Cactus/arrangements/ExternalLibraries/BLAS/src:\nblas.F90\nmake.code.defn\n\n/opt/Cactus/arrangements/ExternalLibraries/FFTW3:\nREADME\nconfiguration.ccl\ndist\ninterface.ccl\nparam.ccl\nschedule.ccl\nsrc\n\n/opt/Cactus/arrangements/ExternalLibraries/FFTW3/dist:\nfftw-3.3.3.tar.gz\n\n/opt/Cactus/arrangements/ExternalLibraries/FFTW3/src:\nbuil\n[... Observation truncated due to length ...]\nexIO.thornlist\nBenchIO_FlexIO_8proc_80l.par\nBenchIO_FlexIO_eachproc_80l.par\nBenchIO_FlexIO_onefile_80l.par\nBenchIO_HDF5.thornlist\nBenchIO_HDF5_8proc_80l.par\nBenchIO_HDF5_eachproc_80l.par\nBenchIO_HDF5_onefile_80l.par\nBench_BSSN_Carpet.thornlist\nBench_BSSN_Carpet_1lev_60l.par\nBench_BSSN_Carpet_1lev_75l.par\nBench_BSSN_Carpet_3lev_32l.par\nBench_BSSN_Carpet_3lev_42l.par\nBench_BSSN_PUGH.thornlist\nBench_BSSN_PUGH_100l.par\nBench_BSSN_PUGH_80l.par\nBench_Whisky_Carpet.thornlist\nBench_Whisky_Carpet_36l.par\nBench_Whisky_Carpet_48l.par\n\n/opt/Cactus/repos/utils/Benchmarks/Scripts:\nMasterThornList\nbuildAll\nmakeTarballs\nmakeThornList\nrunAll\n\n/opt/Cactus/repos/utils/Demos:\nhttp.th\n\n/opt/Cactus/repos/utils/NMI:\nMakefile\nREADME\nWaveToy.th\ndefs.sh\ndoc.sh\neinsteintoolkit-thornlists.svn\neinsteintoolkit.cfg\neinsteintoolkit.submit\nfetch.sh\nremote.sh\nresults.sh\ntasklist.nmi\nutilities.svn\nwavetoy.submit\n\n/opt/Cactus/repos/utils/ParameterFiles:\nBenchmark_IOFlexIO_40l.par\nBenchmark_IOHDF5_40l.par\nBrillLindquist_Analytic.par\nBrillLindquist_BAM.par\nTestXML.par\nasc_wave.par\nbl_32_0.2_fancy.par\nbl_compaq.par\nisco.par\nperpetual_wavetoy.par\n\n/opt/Cactus/repos/utils/Scripts:\nCOPYRIGHT\nCactusBenchMark.pl\nGetCactus\nGetComponents\nImportThornDoc\nMakeMasterThornList\nMakeThornList\nParse_READMES.pl\nRemoteTests\nShowSchedule\nThornListParser\ncactus.py\ncclparse.py\ndep_query.py\nfluidthorns.py\nparse_readmes.py\nregression_test.py\n\n/opt/Cactus/repos/utils/Scripts/ThornListParser:\nREADME.txt\n\n/opt/Cactus/repos/utils/Syntax:\nemacs\nvim\n\n/opt/Cactus/repos/utils/Syntax/emacs:\nccl-mode.el\n\n/opt/Cactus/repos/utils/Syntax/vim:\nREADME\nc.vim\n\n/opt/Cactus/repos/utils/ThornLists:\nCactus_4.2.0.th\nCactus_4.3.0.th\nCactus_devel.th\nREADME\nold\n\n/opt/Cactus/repos/utils/ThornLists/old:\nAllThorns.th\nCactus_4.0.0.th\nCactus_4.1.0.th\nCactus_ET_2011_10_Alpaca.th\nDemos\nExtra\nTestThorns.th\nWaveDemo.th\nWaveToy.th\nWaveToyC.th\nWaveToyCXX.th\nWaveToyF77.th\nWaveToyF90.th\nWaveToyFreeF90.th\n\n/opt/Cactus/repos/utils/ThornLists/old/Demos:\nBHNomad.th\nBench.th\nWaveNomad.th\nbl_32_0.2_fancy.th\n\n/opt/Cactus/repos/utils/ThornLists/old/Extra:\nBenchmark_IOFlexIO_40l.th\nBenchmark_IOHDF5_40l.th\n\n/opt/Cactus/repos/utils/ThornListsDev:\nAllThorns.th\nApplications.th\nBenchADM.th\nComputationalToolkit.th\nEinsteinToolkit.th\nExamples.th\nHDF5Toolkit.th\nPETScToolkit.th\nTestThorns.th\nWaveDemo.th\nWaveToy.th\nWaveToyC.th\nWaveToyCXX.th\nWaveToyF77.th\nWaveToyF90.th\nWaveToyFreeF90.th\n\n/opt/Cactus/repos/utils/ThornListsExternal:\nTestedBeta13.th\nTestedBeta16.th\n\n/opt/Cactus/repos/wvuthorns:\nConvert_to_HydroBase\nID_converter_ILGRMHD\nIllinoisGRMHD\nSeed_Magnetic_Fields\n\n/opt/Cactus/repos/wvuthorns/Convert_to_HydroBase:\nLICENSE\nREADME\ndoc\ninterface.ccl\nparam.ccl\nschedule.ccl\nsrc\n\n/opt/Cactus/repos/wvuthorns/Convert_to_HydroBase/doc:\ndocumentation.tex\n\n/opt/Cactus/repos/wvuthorns/Convert_to_HydroBase/src:\nConvert_to_HydroBase.C\nmake.code.defn\n\n/opt/Cactus/repos/wvuthorns/ID_converter_ILGRMHD:\nLICENSE\nREADME\ndoc\ninterface.ccl\nparam.ccl\nschedule.ccl\nsrc\n\n/opt/Cactus/repos/wvuthorns/ID_converter_ILGRMHD/doc:\ndocumentation.tex\n\n/opt/Cactus/repos/wvuthorns/ID_converter_ILGRMHD/src:\nmake.code.defn\nset_IllinoisGRMHD_metric_GRMHD_variables_based_on_HydroBase_and_ADMBase_variables.C\n\n/opt/Cactus/repos/wvuthorns/IllinoisGRMHD:\nCOPYING\nGPLv2\nREADME\nTODO\ncode_validation.txt\nconfiguration.ccl\ndoc\ninterface.ccl\nparam.ccl\nschedule.ccl\nsrc\ntest\n\n/opt/Cactus/repos/wvuthorns/IllinoisGRMHD/doc:\ndocumentation.tex\nold_version_of_documentation__might_be_useful.tex\nvalidation_checks_for_ET_insertion.txt\n\n/opt/Cactus/repos/wvuthorns/IllinoisGRMHD/src:\nA_i_rhs_no_gauge_terms.C\nIllinoisGRMHD_headers.h\nInitSymBound.C\nLorenz_psi6phi_rhs__add_gauge_terms_to_A_i_rhs.C\nMoL_registration.C\nadd_fluxes_and_source_terms_to_hydro_rhss.C\napply_tau_floor__enforce_limits_on_primitives_and_recompute_conservs.C\ncompute_B_and_Bstagger_from_A.C\ncompute_tau_rhs_extrinsic_curvature_terms_and_TUPmunu.C\nconvert_ADM_to_BSSN__enforce_detgtij_eq_1__and_compute_gtupij.C\ndriver_conserv_to_prims.C\ndriver_evaluate_MHD_rhs.C\ndriver_evaluate_MHD_rhs.h\neigen.C\nfont_fix_gamma_law.C\nharm_primitives_headers.h\nharm_primitives_lowlevel.C\nharm_u2p_util.c\nharm_utoprim_2d.c\ninlined_functions.C\nloop_defines_reconstruction.h\nmake.code.defn\nmhdflux.C\nouter_boundaries.C\npostpostinitial__set_symmetries__copy_timelevels.C\nreconstruct_set_of_prims_PPM.C\nsymmetry__set_gzs_staggered_gfs.C\n\n/opt/Cactus/repos/wvuthorns/IllinoisGRMHD/test:\nmagnetizedTOV\nmagnetizedTOV.par\ntest.ccl\n\n/opt/Cactus/repos/wvuthorns/IllinoisGRMHD/test/magnetizedTOV:\nmagnetizedTOV.par\nrho_b.maximum.asc\n\n/opt/Cactus/repos/wvuthorns/Seed_Magnetic_Fields:\nLICENSE\nREADME\ndoc\ninterface.ccl\nparam.ccl\nschedule.ccl\nsrc\n\n/opt/Cactus/repos/wvuthorns/Seed_Magnetic_Fields/doc:\ndocumentation.tex\n\n/opt/Cactus/repos/wvuthorns/Seed_Magnetic_Fields/src:\nSeed_Magnetic_Fields.C\nmake.code.defn\n\n/opt/Cactus/thornlists:\neinsteintoolkit.th\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.0565488338470459]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "I will list the files in `arrangements/EinsteinInitialData/Exact` to confirm the location of `metrics/de_Sitter.F`.\n<function=execute_bash>\n<parameter=command>\nls -R arrangements/EinsteinInitialData/Exact\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "arrangements/EinsteinInitialData/Exact:\nCACTUS.COPYRIGHT\nCOPYING\nREADME\narchive\nconfiguration.ccl\ndoc\ninterface.ccl\npar\nparam.ccl\nschedule.ccl\nsrc\ntest\n\narrangements/EinsteinInitialData/Exact/archive:\nComparison.c\nComparisonSolutions.F\nREADME\nRobertson_Walker.F77\npGF_ComparisonExtensions.h\n\narrangements/EinsteinInitialData/Exact/doc:\nKTsol.tex\nTODO\ndocumentation.tex\nhow_to_add_a_new_model\nslice_evolver.tex\n\narrangements/EinsteinInitialData/Exact/par:\nconvert-pars.pl\n\narrangements/EinsteinInitialData/Exact/src:\nBona_Masso_data.F\nParamCheck.c\nREADME\nStartup.c\nblended_boundary.F\nboost.F\nboundary.F\ndecode_pars.F\ngauge.F\ninclude\ninitialize.F\nlinear_extrap_one_bndry.F\nmake.code.defn\nmetric.F\nmetrics\nslice_data.F\nslice_evolve.F\nslice_initialize.F\nxyz_blended_boundary.F\n\narrangements/EinsteinInitialData/Exact/src/include:\nExact.inc\nREADME\nScalar_CalcTmunu.inc\nScalar_CalcTmunu_temps.inc\nmake.code.defn\nparam_defs.inc\nslice_normal.inc\n\narrangements/EinsteinInitialData/Exact/src/metrics:\nAlvi.F\nAlvidef.c\nBertotti.F\nBianchi_I.F\nGoedel.F\nGowdy_wave.F\nKasner_axisymmetric.F\nKasner_generalized.F\nKasner_like.F\nKerr_BoyerLindquist.F\nKerr_KerrSchild.F\nKerr_KerrSchild_spherical.F\nLemaitre.F\nMilne.F\nMinkowski.F\nMinkowski_conf_wave.F\nMinkowski_funny.F\nMinkowski_gauge_wave.F\nMinkowski_shift.F\nMinkowski_shifted_gauge_wave.F\nREADME\nSchwarzschild_BL.F\nSchwarzschild_EF.F\nSchwarzschild_Lemaitre.F\nSchwarzschild_Novikov.F\nSchwarzschild_PG.F\nThorne_fakebinary.F\nanti_de_Sitter_Lambda.F\nboost_rotation_symmetric.F\nbowl.F\nconstant_density_star.F\nde_Sitter_Lambda.F\nmake.code.defn\nmulti_BH.F\n\narrangements/EinsteinInitialData/Exact/test:\nSchwarzschild_EF\nSchwarzschild_EF.par\nbowl-init\nbowl-init.par\nde_Sitter\nde_Sitter.par\ntest.ccl\n\narrangements/EinsteinInitialData/Exact/test/Schwarzschild_EF:\nalp_3D_diagonal.xg\nalp_x_[15][15].xg\nalp_xy_[15].asc\nalp_xz_[15].asc\nalp_y_[15][15].xg\nalp_yz_[15].asc\nalp_z_[15][15].xg\nbetax_3D_diagonal.xg\nbetax_x_[15][15].xg\nbetax_xy_[15].asc\nbetax_xz_[15].asc\nbetax_y_[15][15].xg\nbetax_yz_[15].asc\nbetax_z_[15][15].xg\nbetay_3D_diagonal.xg\nbetay_x_[15][15].xg\nbetay_xy_[15].asc\nbetay_xz_[15].asc\nbetay_y_[15][15].xg\nbetay_yz_[15].asc\nbetay_z_[15][15].xg\nbetaz_3D_diagonal.xg\nbetaz_x_[15][15].xg\nbetaz_xy_[15].asc\nbetaz_xz_[15].asc\nbetaz_y_[15][15].xg\nbetaz_yz_[15].asc\nbetaz_z_[15][15].xg\ngxx_3D_diagonal.xg\ngxx_x_[15][15].xg\ngxx_xy_[15].asc\ngxx_xz_[15].asc\ngxx_y_[15][15].xg\ngxx_yz_[15].asc\ngxx_z_[15][15].xg\ngxy_3D_diagonal.xg\ngxy_x_[15][15].xg\ngxy_xy_[15].asc\ngxy_xz_[15].asc\ngxy_y_[15][15].xg\ngxy_yz_[15].asc\ngxy_z_[15][15].xg\ngxz_3D_diagonal.xg\ngxz_x_[15][15].xg\ngxz_xy_[15].asc\ngxz_xz_[15].asc\ngxz_y_[15][15].xg\ngxz_yz_[15].asc\ngxz_z_[15][15].xg\ngyy_3D_diagonal.xg\ngyy_x_[15][15].xg\ngyy_xy_[15].asc\ngyy_xz_[15].asc\ngyy_y_[15][15].xg\ngyy_yz_[15].asc\ngyy_z_[15][15].xg\ngyz_3D_diagonal.xg\ngyz_x_[15][15].xg\ngyz_xy_[15].asc\ngyz_xz_[15].asc\ngyz_y_[15][15].xg\ngyz_yz_[15].asc\ngyz_z_[15][15].xg\ngzz_3D_diagonal.xg\ngzz_x_[15][15].xg\ngzz_xy_[15].asc\ngzz_xz_[15].asc\ngzz_y_[15][15].xg\ngzz_yz_[15].asc\ngzz_z_[15][15].xg\nkxx_3D_diagonal.xg\nkxx_x_[15][15].xg\nkxx_xy_[15].asc\nkxx_xz_[15].asc\nkxx_y_[15][15].xg\nkxx_yz_[15].asc\nkxx_z_[15][15].xg\nkxy_3D_diagonal.xg\nkxy_x_[15][15].xg\nkxy_xy_[15].asc\nkxy_xz_[15].asc\nkxy_y_[15][15].xg\nkxy_yz_[15].asc\nkxy_z_[15][15].xg\nkxz_3D_diagonal.xg\nkxz_x_[15][15].xg\nkxz_xy_[15].asc\nkxz_xz_[15].asc\nkxz_y_[15][15].xg\nkxz_yz_[15].asc\nkxz_z_[15][15].xg\nkyy_3D_diagonal.xg\nkyy_x_[15][15].xg\nkyy_xy_[15].asc\nkyy_xz_[15].asc\nkyy_y_[15][15].xg\nkyy_yz_[15].asc\nkyy_z_[15][15].xg\nkyz_3D_diagonal.xg\nkyz_x_[15][15].xg\nkyz_xy_[15].asc\nkyz_xz_[15].asc\nkyz_y_[15][15].xg\nkyz_yz_[15].asc\nkyz_z_[15][15].xg\nkzz_3D_diagonal.xg\nkzz_x_[15][15].xg\nkzz_xy_[15].asc\nkzz_xz_[15].asc\nkzz_y_[15][15].xg\nkzz_yz_[15].asc\nkzz_z_[15][15].xg\n\narrangements/EinsteinInitialData/Exact/test/bowl-init:\ngxx.dl\ngxx.xl\ngxx.yl\ngxx.zl\ngxx_max.tl\ngxx_min.tl\ngxx_nm1.tl\ngxx_nm2.tl\ngyy.dl\ngyy.xl\ngyy.yl\ngyy.zl\ngyy_max.tl\ngyy_min.tl\ngyy_nm1.tl\ngyy_nm2.tl\ngzz.dl\ngzz.xl\ngzz.yl\ngzz.zl\ngzz_max.tl\ngzz_min.tl\ngzz_nm1.tl\ngzz_nm2.tl\n\narrangements/EinsteinInitialData/Exact/test/de_Sitter:\nalp_3D_diagonal.xg\nalp_maximum.xg\nalp_minimum.xg\nalp_norm1.xg\nalp_norm2.xg\nalp_x_[1][1].xg\nalp_y_[1][1].xg\nalp_z_[1][1].xg\ngxx_3D_diagonal.xg\ngxx_maximum.xg\ngxx_minimum.xg\ngxx_norm1.xg\ngxx_norm2.xg\ngxx_x_[1][1].xg\ngxx_y_[1][1].xg\ngxx_z_[1][1].xg\ngyy_3D_diagonal.xg\ngyy_maximum.xg\ngyy_minimum.xg\ngyy_norm1.xg\ngyy_norm2.xg\ngyy_x_[1][1].xg\ngyy_y_[1][1].xg\ngyy_z_[1][1].xg\ngzz_3D_diagonal.xg\ngzz_maximum.xg\ngzz_minimum.xg\ngzz_norm1.xg\ngzz_norm2.xg\ngzz_x_[1][1].xg\ngzz_y_[1][1].xg\ngzz_z_[1][1].xg\nham_3D_diagonal.xg\nham_maximum.xg\nham_minimum.xg\nham_norm1.xg\nham_norm2.xg\nham_x_[1][1].xg\nham_y_[1][1].xg\nham_z_[1][1].xg\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.0035746097564697266]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "I will read the content of `arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F` to understand what needs to be implemented.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "ERROR:\nInvalid `path` parameter: arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F. The path should be an absolute path, starting with `/`."
        },
        {
          "role": "assistant",
          "content": "I apologize for the mistake. I will provide the absolute path.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "ERROR:\nInvalid `path` parameter: /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F. The path /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F does not exist. Please provide a valid path."
        },
        {
          "role": "assistant",
          "content": "I made a mistake in the file path. I saw `de_Sitter_Lambda.F` and `anti_de_Sitter_Lambda.F` in the `ls` output, but not `de_Sitter.F`.\nLet me check the `ls` output again.\n\n```\narrangements/EinsteinInitialData/Exact/src/metrics:\nAlvi.F\nAlvidef.c\nBertotti.F\nBianchi_I.F\nGoedel.F\nGowdy_wave.F\nKasner_axisymmetric.F\nKasner_generalized.F\nKasner_like.F\nKerr_BoyerLindquist.F\nKerr_KerrSchild.F\nKerr_KerrSchild_spherical.F\nLemaitre.F\nMilne.F\nMinkowski.F\nMinkowski_conf_wave.F\nMinkowski_funny.F\nMinkowski_gauge_wave.F\nMinkowski_shift.F\nMinkowski_shifted_gauge_wave.F\nREADME\nSchwarzschild_BL.F\nSchwarzschild_EF.F\nSchwarzschild_Lemaitre.F\nSchwarzschild_Novikov.F\nSchwarzschild_PG.F\nThorne_fakebinary.F\nanti_de_Sitter_Lambda.F\nboost_rotation_symmetric.F\nbowl.F\nconstant_density_star.F\nde_Sitter_Lambda.F\nmake.code.defn\nmulti_BH.F\n```\n\nThe issue description says:\n> Target file: metrics/de_Sitter.F\n\nBut `ls` shows `de_Sitter_Lambda.F`. It is possible that `de_Sitter.F` is missing and I need to create it, or the issue description meant `de_Sitter_Lambda.F`.\nHowever, the issue description says:\n> Please implement the full functionality of `Exact` by finishing the code in `metrics/de_Sitter.F`.\n\nIt implies the file should exist or be created.\nLet me check `arrangements/EinsteinInitialData/Exact/src/metrics/make.code.defn` to see if `de_Sitter.F` is referenced there.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/make.code.defn</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/make.code.defn:\n     1\t# Main make.code.defn file for thorn Exact\n     2\t# $Header$\n     3\t\n     4\t#\n     5\t# Source files in this directory\n     6\t# ... if adding new files, please keep this list in the same order as the\n     7\t#     metrics in this thorn's param.ccl file\n     8\t#\n     9\tSRCS = Minkowski.F\t\t\t\\\n    10\t       Minkowski_funny.F\t\t\\\n    11\t       Minkowski_shift.F\t\t\\\n    12\t       Minkowski_gauge_wave.F\t\t\\\n    13\t       Minkowski_shifted_gauge_wave.F\t\\\n    14\t       Minkowski_conf_wave.F\t\t\\\n    15\t\t\t\t\t\t\\\n    16\t       Schwarzschild_EF.F\t\t\\\n    17\t       Schwarzschild_PG.F\t\t\\\n    18\t       Schwarzschild_BL.F\t\t\\\n    19\t       Schwarzschild_Novikov.F\t\\\n    20\t       Kerr_BoyerLindquist.F\t\t\\\n    21\t       Kerr_KerrSchild.F\t\t\\\n    22\t       Kerr_KerrSchild_spherical.F\t\\\n    23\t       Schwarzschild_Lemaitre.F\t\\\n    24\t       multi_BH.F\t\t\t\\\n    25\t       Thorne_fakebinary.F\t\t\\\n    26\t\t\t\t\t\t\\\n    27\t       Lemaitre.F\t\t\t\\\n    28\t       de_Sitter.F\t\t\t\\\n    29\t       de_Sitter_Lambda.F\t\t\\\n    30\t       anti_de_Sitter_Lambda.F\t\\\n    31\t       Bianchi_I.F\t\t\t\\\n    32\t       Goedel.F\t\t\t\\\n    33\t       Bertotti.F\t\t\t\\\n    34\t       Kasner_like.F\t\t\t\\\n    35\t       Kasner_axisymmetric.F\t\t\\\n    36\t       Kasner_generalized.F\t\t\\\n    37\t       Gowdy_wave.F\t\t\t\\\n    38\t       Milne.F\t\t\t\\\n    39\t\t\t\t\t\t\\\n    40\t       boost_rotation_symmetric.F\t\\\n    41\t       bowl.F\t\t\t\t\\\n    42\t       constant_density_star.F\n    43\t\n    44\t# not fully implemented yet -- see Nina Jansen for details\n    45\t#      Alvi.F Alvidef.c\n    46\t\n"
        },
        {
          "role": "assistant",
          "content": "Okay, `de_Sitter.F` is listed in `make.code.defn` at line 28. This confirms it is expected to be part of the build.\nSince it was not in the `ls` output, it seems the file is missing.\nI will create `arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F`.\n\nBut first, I need to know what to put in it. The issue says \"Implement the full functionality of Exact\".\nI should look at other metric files to see the structure. `Minkowski.F` or `de_Sitter_Lambda.F` might be good examples.\nLet me check `de_Sitter_Lambda.F` first, as it sounds similar.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter_Lambda.F</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter_Lambda.F:\n     1\tC DeSitter metric spacetime with cosmological constant\n     2\tC\n     3\tC Author : D. Vulcanov (Timisoara, Romania)\n     4\tC see ../../README for copyright & licensing info\n     5\tC\n     6\tC $Header$\n     7\t\n     8\t#include \"cctk.h\"\n     9\t#include \"cctk_Parameters.h\"\n    10\t\n    11\t      subroutine Exact__de_Sitter_Lambda(\n    12\t     $     x, y, z, t,\n    13\t     $     gdtt, gdtx, gdty, gdtz, \n    14\t     $     gdxx, gdyy, gdzz, gdxy, gdyz, gdzx,\n    15\t     $     gutt, gutx, guty, gutz, \n    16\t     $     guxx, guyy, guzz, guxy, guyz, guzx,\n    17\t     $     psi, Tmunu_flag)\n    18\t\n    19\t      implicit none\n    20\t\n    21\t      DECLARE_CCTK_PARAMETERS\n    22\t\n    23\tc input arguments\n    24\t      CCTK_DECLARE(CCTK_REAL, x,)\n    25\t      CCTK_DECLARE(CCTK_REAL, y,)\n    26\t      CCTK_DECLARE(CCTK_REAL, z,)\n    27\t      CCTK_REAL t\n    28\t\n    29\tc output arguments\n    30\t      CCTK_REAL gdtt, gdtx, gdty, gdtz, \n    31\t     $       gdxx, gdyy, gdzz, gdxy, gdyz, gdzx,\n    32\t     $       gutt, gutx, guty, gutz, \n    33\t     $       guxx, guyy, guzz, guxy, guyz, guzx\n    34\t      CCTK_DECLARE(CCTK_REAL, psi,)\n    35\t      LOGICAL   Tmunu_flag\n    36\t\n    37\tc local variables\n    38\t      CCTK_REAL arad\n    39\t      CCTK_REAL am\n    40\t\n    41\tC This model is non-vacuum\n    42\tC ==> it sets the stress-energy tensor in the \"CalcTmunu\" code\n    43\t      Tmunu_flag = .true.\n    44\t\n    45\t      arad = de_Sitter_Lambda__scale\n    46\t\n    47\t      am=exp(2.0D0*sqrt(arad/3.0d0)*t)   \n    48\t\n    49\t      gdtt = -1.d0 \n    50\t      gdtx = 0.d0 \n    51\t      gdty = 0.d0\n    52\t      gdtz = 0.d0\n    53\t      gdxx = am\n    54\t      gdyy = am\n    55\t      gdzz = am\n    56\t      gdxy = 0.d0\n    57\t      gdyz = 0.d0\n    58\t      gdzx = 0.d0\n    59\t\n    60\t      gutt = -1.d0\n    61\t      gutx = 0.d0\n    62\t      guty = 0.d0\n    63\t      gutz = 0.d0\n    64\t      guxx = 1.d0/am\n    65\t      guyy = 1.d0/am\n    66\t      guzz = 1.d0/am\n    67\t      guxy = 0.d0\n    68\t      guyz = 0.d0\n    69\t      guzx = 0.d0\n    70\t\n    71\t\n    72\t      return\n    73\t      end\n    74\t\n"
        },
        {
          "role": "assistant",
          "content": "This gives me a good template. `de_Sitter_Lambda.F` implements `Exact__de_Sitter_Lambda`.\nI assume `de_Sitter.F` should implement `Exact__de_Sitter`.\n\nI need to find out what parameters `de_Sitter` uses. I should check `param.ccl` in `arrangements/EinsteinInitialData/Exact`.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/param.ccl</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/param.ccl:\n     1\t# parameter definitions for thorn Exact\n     2\t# $Header$\n     3\t\n     4\tshares: admbase\n     5\t\n     6\t################################################################################\n     7\t##### keyword parameters from other thorns #####################################\n     8\t################################################################################\n     9\t\n    10\tUSES KEYWORD metric_type\n    11\t\n    12\tEXTENDS KEYWORD initial_data \n    13\t{\n    14\t  \"exact\" :: \"Initial data from exact solution\"\n    15\t  \"slice\" :: \"Initial data from exact solution on arbitrary slice\"\n    16\t}\n    17\t\n    18\tEXTENDS KEYWORD lapse_evolution_method\n    19\t{\n    20\t  \"exact\" :: \"Use lapse from exact solution\"\n    21\t}\n    22\tEXTENDS KEYWORD shift_evolution_method\n    23\t{\n    24\t  \"exact\" :: \"Use shift from exact solution\"\n    25\t}\n    26\t\n    27\tEXTENDS KEYWORD dtlapse_evolution_method\n    28\t{\n    29\t  \"exact\" :: \"Use lapse from exact solution\"\n    30\t}\n    31\tEXTENDS KEYWORD dtshift_evolution_method\n    32\t{\n    33\t  \"exact\" :: \"Use shift from exact solution\"\n    34\t}\n    35\t\n    36\tEXTENDS KEYWORD initial_lapse\n    37\t{\n    38\t  \"exact\" :: \"Initial lapse from exact solution\"\n    39\t}\n    40\tEXTENDS KEYWORD initial_shift\n    41\t{\n    42\t  \"exact\" :: \"Initial shift from exact solution\"\n    43\t}\n    44\tEXTENDS KEYWORD initial_dtlapse\n    45\t{\n    46\t  \"exact\" :: \"Initial dtlapse from exact solution\"\n    47\t}\n    48\tEXTENDS KEYWORD initial_dtshift\n    49\t{\n    50\t  \"exact\" :: \"Initial dtshift from exact solution\"\n    51\t}\n    52\t\n    53\tEXTENDS KEYWORD evolution_method\n    54\t{\n    55\t  \"exact\" :: \"Fake an evolution by setting exact data at every timestep\"\n    56\t  \"slice\" :: \"Evolve arbitrary slice and extract Cauchy data\"\n    57\t}\n    58\t\n    59\tshares: StaticConformal\n    60\t\n    61\tUSES KEYWORD conformal_storage\n    62\t\n    63\t################################################################################\n    64\t##### parameters for the blended boundary conditions ###########################\n    65\t################################################################################\n    66\t\n    67\tprivate:\n    68\t\n    69\tBOOLEAN exblend_Ks \"Blend the K variables with the exact solution?\"\n    70\t{\n    71\t} \"yes\"\n    72\t\n    73\tBOOLEAN exblend_gs \"Blend the g variables with the exact solution?\"\n    74\t{\n    75\t} \"yes\"\n    76\t\n    77\tBOOLEAN exblend_gauge \"Blend the lapse and shift with the exact solution?\"\n    78\t{\n    79\t} \"yes\"\n    80\t\n    81\tREAL exblend_rout \"Outer boundary of blending region\"\n    82\t{\n    83\t*:* :: \"Positive means radial value, negative means use outer bound of grid\"\n    84\t} -1.0\n    85\t\n    86\tREAL exblend_width \"Width of blending zone\"\n    87\t{\n    88\t*:* :: \"Positive means width in radius, negative means width = exbeldn_width*dx\"\n    89\t} -3.0\n    90\t\n    91\t################################################################################\n    92\t##### parameters for slice initialize ##########################################\n    93\t################################################################################\n    94\t\n    95\tprivate:\n    96\t\n    97\tREAL slice_Gauss_ampl \"Amplitude of Gauss slice in exact\"\n    98\t{\n    99\t0.0:* :: \"Positive please\"\n   100\t} 0.0\n   101\t\n   102\tREAL slice_Gauss_width \"Width of Gauss slice in exact\"\n   103\t{\n   104\t0.0:* :: \"Positive please\"\n   105\t} 1.0\n   106\t\n   107\t# this parameter is used directly in our schedule.ccl file\n   108\tKEYWORD overwrite_boundary \"Overwrite g and K on the boundary\"\n   109\t{\n   110\t  \"no\"    :: \"Do nothing\"\n   111\t  \"exact\" :: \"Use boundary data from an exact solution on a trivial slice\"\n   112\t} \"no\"\n   113\t\n   114\t################################################################################\n   115\t##### parameters for calculating the extrinsic curvature #######################\n   116\t################################################################################\n   117\t\n   118\tprivate:\n   119\t\n   120\tINT exact_order \"finite differencing order\"\n   121\t{\n   122\t2 :: \"2\"\n   123\t4 :: \"4\"\n   124\t} 2\n   125\t\n   126\tREAL exact_eps \"finite differencing stencil size (in terms of the grid spacing)\"\n   127\t{\n   128\t(0.0:* :: \"Positive please\"\n   129\t} 1.0e-6\n   130\t\n   131\t################################################################################\n   132\t##### parameters for boosting any non-stress-energy-tensor model ###############\n   133\t################################################################################\n   134\t\n   135\tprivate:\n   136\t\n   137\tREAL boost_vx \"x component of boost velocity\"\n   138\t{\n   139\t*:* :: \"any real number\"\n   140\t} 0.0\n   141\tREAL boost_vy \"y component of boost velocity\"\n   142\t{\n   143\t*:* :: \"any real number\"\n   144\t} 0.0\n   145\tREAL boost_vz \"z component of boost velocity\"\n   146\t{\n   147\t*:* :: \"any real number\"\n   148\t} 0.0\n   149\t\n   150\t###############################################\n[... Observation truncated due to length ...]\n4\tREAL Minkowski_gauge_wave__lambda \\\n   375\t  \"Minkowski/gauge wave: wavelength of waves\"\n   376\t{\n   377\t*:* :: \"any real number\"\n   378\t} 0.5    \n   379\t\n   380\tREAL Minkowski_gauge_wave__phase \\\n   381\t  \"Minkowski/gauge wave: phase shift of wave\"\n   382\t{\n   383\t*:* :: \"any real number\"\n   384\t} 0.0\n   385\t\n   386\t################################################################################\n   387\t\n   388\t#\n   389\t# parameters for Minkowski spacetime in gauge-wave coordinates\n   390\t#\n   391\t\n   392\tREAL Minkowski_conf_wave__amplitude \\\n   393\t  \"Minkowski/conf wave: amplitude of the variation of the conformal factor\"\n   394\t{\n   395\t  0:* :: \"any positive real number\"\n   396\t} 0.5\n   397\t\n   398\tREAL Minkowski_conf_wave__wavelength \\\n   399\t  \"Minkowski/conf wave: wave length in cactus units\"\n   400\t{\n   401\t  0:* :: \"any positive real number\"\n   402\t} 1.0\n   403\t\n   404\tINT Minkowski_conf_wave__direction \\\n   405\t  \"Minkowski/conf wave: direction of 'wave' 0,1,2 : x,y,z\"\n   406\t{\n   407\t  0:2 :: \"0, 1 or 2 for x, y or z\"\n   408\t} 0\n   409\t\n   410\t################################################################################\n   411\t##### black hole spacetimes ####################################################\n   412\t################################################################################\n   413\t\n   414\t#\n   415\t# parameters for Schwarzschild metric in Eddington-Finkelstein coordinates\n   416\t#\n   417\t\n   418\tREAL Schwarzschild_EF__mass \"Schwarzschild/EF: BH mass\"\n   419\t{\n   420\t*:* :: \"any real number\"\n   421\t} 1.0\n   422\t\n   423\tREAL Schwarzschild_EF__epsilon \"Schwarzschild/EF: numerical fudge\"\n   424\t{\n   425\t0.0:* :: \"any real number >= 0.0\"\n   426\t} 1.e-16\n   427\t\n   428\t################################################################################\n   429\t\n   430\t#\n   431\t# parameters for Schwarzschild metric in Painleve-Gustrand coordinates\n   432\t#\n   433\t\n   434\tREAL Schwarzschild_PG__mass \"Schwarzschild/PG: BH mass\"\n   435\t{\n   436\t(0.0:* :: \"any real number > 0.0\"\n   437\t} 1.0\n   438\t\n   439\tREAL Schwarzschild_PG__epsilon \"Schwarzschild/PG: numerical fudge\"\n   440\t{\n   441\t0.0:* ::  \"any real number >= 0.0\"\n   442\t} 1.e-16\n   443\t\n   444\t################################################################################\n   445\t\n   446\t#\n   447\t# parameters for Schwarzschild metric in Brill-Lindquist coordinates\n   448\t#\n   449\t\n   450\tREAL Schwarzschild_BL__mass \"Schwarzschild/BL: BH mass\"\n   451\t{\n   452\t(0.0:* :: \"any real number > 0.0\"\n   453\t} 1.0\n   454\t\n   455\tREAL Schwarzschild_BL__epsilon \"Schwarzschild/BL: numerical fudge\"\n   456\t{\n   457\t0.0:* :: \"any real number >= 0.0\"\n   458\t} 1.e-16\n   459\t\n   460\t################################################################################\n   461\t\n   462\t# parameters for Schwarzschild metric in Novikov coordinates\n   463\t\n   464\tREAL Schwarzschild_Novikov__mass \"Schwarzschild/Novikov: BH mass\"\n   465\t{\n   466\t(0.0:* :: \"any real number > 0.0\"\n   467\t} 1.0\n   468\t\n   469\tREAL Schwarzschild_Novikov__epsilon \"Schwarzschild/Novikov: numerical fudge\"\n   470\t{\n   471\t0.0:* :: \"any real number >= 0.0\"\n   472\t} 1.e-16\n   473\t\n   474\t################################################################################\n   475\t\n   476\t# parameters for Schwarzschild-Lemaitre metric\n   477\t# (Schwarzschild black hole with cosmological constant)\n   478\t\n   479\tREAL Schwarzschild_Lemaitre__Lambda \"Schwarzschild-Lemaitre: cosmological constant\"\n   480\t{\n   481\t*:* :: \"any real number\"\n   482\t} 1.0\n   483\t\n   484\tREAL Schwarzschild_Lemaitre__mass \"Schwarzschild-Lemaitre: BH mass\"\n   485\t{\n   486\t(0.0:* :: \"any real number > 0\"\n   487\t} 1.0\n   488\t\n   489\t################################################################################\n   490\t\n   491\t# parameters for Kerr metric in Boyer-Lindquist coordinates\n   492\t\n   493\tREAL Kerr_BoyerLindquist__spin \\\n   494\t  \"Kerr/Boyer-Lindquist: dimensionless spin parameter a = J/m^2\"\n   495\t{\n   496\t-1.0:1.0 :: \"dimensionless spin parameter a = J/m^2 for Kerr black hole\"\n   497\t} 0.6\n   498\t\n   499\tREAL Kerr_BoyerLindquist__mass \"Kerr/Boyer-Lindquist: BH mass\"\n   500\t{\n   501\t(0.0:* :: \"any real number > 0\"\n   502\t} 1.0\n   503\t\n   504\t################################################################################\n   505\t\n   506\t#\n   507\t# parameters for Kerr metric in Kerr-Schild coordinates\n   508\t#\n   509\t\n   510\t# the black hole is boosted in the z direction with this velocity,\n   511\t# i.e., the black hole is located at x=0, y=0, and z=vt\n   512\tREAL Kerr_KerrSchild__boost_v \"Kerr/Kerr-Schild: boost velocity of black hole in z direction\"\n   513\t{\n   514\t(-1:1) :: \"any real number with absolute value < 1\"\n   515\t} 0.0\n   516\t\n   517\tREAL Kerr_KerrSchild__ep<response clipped><NOTE>Due to the max output limit, only part of this file has been shown to you. You should retry this tool after you have searched inside the file with `grep -n` in order to find the line numbers of what you are looking for.</NOTE>\n"
        },
        {
          "role": "assistant",
          "content": "I need to search for `de_Sitter` parameters in `param.ccl`.\n<function=execute_bash>\n<parameter=command>\ngrep -n \"de_Sitter\" /opt/Cactus/arrangements/EinsteinInitialData/Exact/param.ccl\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "783:REAL de_Sitter__scale \"de Sitter: multiplicative scale factor\"\n794:REAL de_Sitter_Lambda__scale \"de Sitter+Lambda: multiplicative scale factor\"\n805:REAL anti_de_Sitter_Lambda__scale \\\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.0032782554626464844]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "Okay, so `de_Sitter` has a parameter `de_Sitter__scale`.\nLet's see the context of this parameter in `param.ccl`.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/param.ccl</parameter>\n<parameter=view_range>[780, 800]</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/param.ccl:\n   780\t# parameters for de Sitter spacetime\n   781\t#\n   782\t\n   783\tREAL de_Sitter__scale \"de Sitter: multiplicative scale factor\"\n   784\t{\n   785\t(0.0:* :: \"any positive real number\"\n   786\t} 0.1\n   787\t\n   788\t################################################################################\n   789\t\n   790\t#\n   791\t# parameters for de Sitter spacetime with cosmological constant\n   792\t#\n   793\t\n   794\tREAL de_Sitter_Lambda__scale \"de Sitter+Lambda: multiplicative scale factor\"\n   795\t{\n   796\t(0.0:* :: \"any positive real number\"\n   797\t} 0.1\n   798\t\n   799\t################################################################################\n   800\t\n"
        },
        {
          "role": "assistant",
          "content": "Now I have the parameter name `de_Sitter__scale`.\n\nI need to understand the metric for de Sitter spacetime.\n`de_Sitter_Lambda.F` uses `de_Sitter_Lambda__scale` (let's call it $\\alpha$).\nThe code in `de_Sitter_Lambda.F` has:\n```fortran\n      arad = de_Sitter_Lambda__scale\n      am=exp(2.0D0*sqrt(arad/3.0d0)*t)   \n\n      gdtt = -1.d0 \n      gdtx = 0.d0 \n      ...\n      gdxx = am\n      gdyy = am\n      gdzz = am\n```\nThis looks like the flat slicing of de Sitter space:\n$ds^2 = -dt^2 + e^{2Ht} (dx^2 + dy^2 + dz^2)$\nwhere $H = \\sqrt{\\Lambda/3}$.\nIn `de_Sitter_Lambda.F`, `arad` seems to be $\\Lambda$.\nSo `am` is $e^{2\\sqrt{\\Lambda/3} t}$.\nThis matches $g_{xx} = e^{2Ht}$.\n\nNow for `de_Sitter`. Usually \"de Sitter\" refers to the same spacetime.\nMaybe `de_Sitter` metric in this context refers to a different coordinate system or parametrization, or maybe it's just a duplicate or simplified version.\nHowever, looking at `de_Sitter_Lambda.F` again:\n```fortran\nC DeSitter metric spacetime with cosmological constant\n```\nAnd `de_Sitter` in `param.ccl`:\n```\nREAL de_Sitter__scale \"de Sitter: multiplicative scale factor\"\n```\n\nIf I look at `arrangements/EinsteinInitialData/Exact/src/metrics/anti_de_Sitter_Lambda.F`, maybe it gives a clue.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/anti_de_Sitter_Lambda.F</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/anti_de_Sitter_Lambda.F:\n     1\tC Anti DeSitter metric spacetime with csomological constant\n     2\tC\n     3\tC Author : D. Vulcanov (Timisoara, Romania)\n     4\tC see ../../README for copyright & licensing info\n     5\tC\n     6\tC $Header$\n     7\t\n     8\t#include \"cctk.h\"\n     9\t#include \"cctk_Parameters.h\"\n    10\t\n    11\t      subroutine Exact__anti_de_Sitter_Lambda(\n    12\t     $     x, y, z, t,\n    13\t     $     gdtt, gdtx, gdty, gdtz, \n    14\t     $     gdxx, gdyy, gdzz, gdxy, gdyz, gdzx,\n    15\t     $     gutt, gutx, guty, gutz, \n    16\t     $     guxx, guyy, guzz, guxy, guyz, guzx,\n    17\t     $     psi, Tmunu_flag)\n    18\t\n    19\t      implicit none\n    20\t\n    21\t      DECLARE_CCTK_PARAMETERS\n    22\t\n    23\tc input arguments\n    24\t      CCTK_REAL x\n    25\t      CCTK_DECLARE(CCTK_REAL, y,)\n    26\t      CCTK_DECLARE(CCTK_REAL, z,)\n    27\t      CCTK_DECLARE(CCTK_REAL, t,)\n    28\t\n    29\tc output arguments\n    30\t      CCTK_REAL gdtt, gdtx, gdty, gdtz, \n    31\t     $       gdxx, gdyy, gdzz, gdxy, gdyz, gdzx,\n    32\t     $       gutt, gutx, guty, gutz, \n    33\t     $       guxx, guyy, guzz, guxy, guyz, guzx\n    34\t      CCTK_DECLARE(CCTK_REAL, psi,)\n    35\t      LOGICAL   Tmunu_flag\n    36\t\n    37\tc local variables\n    38\t      CCTK_REAL arad\n    39\t      CCTK_REAL am\n    40\t\n    41\tC This model has a cosmological constant\n    42\t      Tmunu_flag = .true.\n    43\t\n    44\t      arad = anti_de_Sitter_Lambda__scale\n    45\t\n    46\t      am=exp(2.0D0*sqrt(-arad/3.0D0)*x)   \n    47\t       \n    48\t      gdtt = -am \n    49\t      gdtx = 0.0D0 \n    50\t      gdty = 0.0D0\n    51\t      gdtz = 0.0D0\n    52\t      gdxx = 1.0D0\n    53\t      gdyy = am\n    54\t      gdzz = am\n    55\t      gdxy = 0.0D0\n    56\t      gdyz = 0.0D0\n    57\t      gdzx = 0.0D0\n    58\t\n    59\t      gutt = -1.0D0/am\n    60\t      gutx = 0.0D0\n    61\t      guty = 0.0D0\n    62\t      gutz = 0.0D0\n    63\t      guxx = 1.0D0\n    64\t      guyy = 1.0D0/am\n    65\t      guzz = 1.0D0/am\n    66\t      guxy = 0.0D0\n    67\t      guyz = 0.0D0\n    68\t      guzx = 0.0D0\n    69\t\n    70\t\n    71\t      return\n    72\t      end\n    73\t\n"
        },
        {
          "role": "assistant",
          "content": "Anti-de Sitter implementation here seems to depend on `x`.\n$ds^2 = -e^{2kx} dt^2 + dx^2 + e^{2kx} (dy^2 + dz^2)$?\nHere `am` is $e^{2\\sqrt{-\\Lambda/3}x}$.\n$g_{tt} = -am$, $g_{xx} = 1$, $g_{yy} = am$, $g_{zz} = am$.\nSo $ds^2 = -e^{2kx} dt^2 + dx^2 + e^{2kx} (dy^2 + dz^2)$. This is a Poincaré patch of AdS.\n\nSo `de_Sitter.F` is likely another coordinate patch or form of de Sitter.\nIf I search online or in standard texts for \"de Sitter metric\", the flat slicing used in `de_Sitter_Lambda.F` is common.\nMaybe `de_Sitter.F` is the static patch?\n$ds^2 = -(1 - \\Lambda r^2/3) dt^2 + (1 - \\Lambda r^2/3)^{-1} dr^2 + r^2 d\\Omega^2$.\n\nOr maybe `de_Sitter.F` is the global coordinates (closed slicing)?\n$ds^2 = -dt^2 + \\frac{3}{\\Lambda} \\cosh^2(\\sqrt{\\Lambda/3} t) d\\Omega_3^2$.\n\nLet's check `de_Sitter.par` in `arrangements/EinsteinInitialData/Exact/test/de_Sitter` to see how it is tested. This might give a clue about what is expected.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/test/de_Sitter/de_Sitter.par</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "ERROR:\nInvalid `path` parameter: /opt/Cactus/arrangements/EinsteinInitialData/Exact/test/de_Sitter/de_Sitter.par. The path /opt/Cactus/arrangements/EinsteinInitialData/Exact/test/de_Sitter/de_Sitter.par does not exist. Please provide a valid path."
        },
        {
          "role": "assistant",
          "content": "Ah, I listed `arrangements/EinsteinInitialData/Exact/test/de_Sitter` earlier and it contained `de_Sitter.par`.\nWait, looking back at `ls -R arrangements/EinsteinInitialData/Exact`:\n```\narrangements/EinsteinInitialData/Exact/test/de_Sitter:\nalp_3D_diagonal.xg\n...\n```\nIt does NOT contain `de_Sitter.par` inside the directory?\nWait, I see:\n```\narrangements/EinsteinInitialData/Exact/test:\nSchwarzschild_EF\nSchwarzschild_EF.par\nbowl-init\nbowl-init.par\nde_Sitter\nde_Sitter.par\ntest.ccl\n```\nSo `de_Sitter.par` is in `arrangements/EinsteinInitialData/Exact/test/`.\nThe directory `arrangements/EinsteinInitialData/Exact/test/de_Sitter` contains the output files.\n\nI will view `arrangements/EinsteinInitialData/Exact/test/de_Sitter.par`.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/test/de_Sitter.par</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/test/de_Sitter.par:\n     1\t# Initial data and short evolution (ADM) for DeSitter spacetime\n     2\t# Author: Mitica Vulcanov <vulcan@aei.mpg.de>\n     3\t# $Header$\n     4\t\n     5\t# Required thorns\n     6\tActiveThorns = \"CartGrid3D CoordBase SymBase Boundary Time   PUGH PUGHReduce PUGHSlab   IOAscii IOUtil IOBasic LocalReduce  TmunuBase  ADMBase ADMMacros ADMConstraints ADMCoupling StaticConformal CoordGauge SpaceMask  ReflectionSymmetry Exact\"\n     7\t\n     8\t# Grid\n     9\tdriver::global_nx = 10\n    10\tdriver::global_ny = 10\n    11\tdriver::global_nz = 10\n    12\tgrid::type    = \"byrange\"\n    13\tgrid::domain  = \"full\"\n    14\t\n    15\tgrid::xmin = -0.125\n    16\tgrid::xmax = 1.0\n    17\tgrid::ymin = -.785\n    18\tgrid::ymax = 6.28\n    19\tgrid::zmin = -.785\n    20\tgrid::zmax = 6.28\n    21\t\n    22\tCoordBase::boundary_size_x_lower = pugh::ghost_size_x\n    23\tCoordBase::boundary_size_y_lower = pugh::ghost_size_y\n    24\tCoordBase::boundary_size_z_lower = pugh::ghost_size_z\n    25\tCoordBase::boundary_size_x_upper = pugh::ghost_size_x\n    26\tCoordBase::boundary_size_y_upper = pugh::ghost_size_y\n    27\tCoordBase::boundary_size_z_upper = pugh::ghost_size_z\n    28\t\n    29\tReflectionSymmetry::reflection_x = yes\n    30\tReflectionSymmetry::reflection_y = yes\n    31\tReflectionSymmetry::reflection_z = yes\n    32\t\n    33\tcactus::cctk_initial_time = 1\n    34\tcactus::cctk_itlast       = 3\n    35\ttime::dtfac = 0.25\n    36\t\n    37\t# Initial data\n    38\tADMBase::initial_data  = \"exact\"\n    39\tADMBase::initial_shift = \"exact\"\n    40\tExact::exact_model = \"de Sitter\"\n    41\tExact::de_Sitter__scale   = 1\n    42\t\n    43\t# Gauge\n    44\tADMBase::lapse_evolution_method = \"exact\"\n    45\tADMBase::shift_evolution_method = \"exact\"\n    46\t\n    47\t# Evolution\n    48\tADMBase::evolution_method = \"exact\"\n    49\t\n    50\t# Output\n    51\tIO::out_dir = \"de_Sitter\"\n    52\tIO::out_fileinfo = \"none\"\n    53\tIO::parfile_write = \"no\"\n    54\t\n    55\tIOBasic::outInfo_every = 1\n    56\tIOBasic::outInfo_vars  = \"admconstraints::ham\"\n    57\t\n    58\tIOBasic::outScalar_every =  1 \n    59\tIOBasic::outScalar_vars  = \"admbase::gxx admbase::gyy admbase::gzz admconstraints::ham admbase::lapse\"\n    60\t\n    61\tIOASCII::out1D_every =  1\n    62\tIOASCII::out1D_vars  = \"admbase::gxx admbase::gyy admbase::gzz admconstraints::ham admbase::lapse\"\n    63\t\n    64\t\n    65\t\n"
        },
        {
          "role": "assistant",
          "content": "The parameter file uses `Exact::exact_model = \"de Sitter\"` and `Exact::de_Sitter__scale = 1`.\nThe grid is 3D.\nThe time starts at `cactus::cctk_initial_time = 1`.\n\nI need to implement `Exact__de_Sitter`.\nIf I look at `arrangements/EinsteinInitialData/Exact/src/metric.F`, I can see how `Exact__de_Sitter` is called and what arguments it expects.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metric.F</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metric.F:\n     1\tc This subroutine calculates the 4-metric and its inverse at an event,\n     2\tc for a given model, by decoding  decoded_exact_model  and calling the\n     3\tc appropriate subroutine for that model.\n     4\tC $Header$\n     5\t\n     6\t#include \"cctk.h\"\n     7\t#include \"cctk_Parameters.h\"\n     8\t#include \"cctk_Arguments.h\"\n     9\t#include \"cctk_Functions.h\"\n    10\t\n    11\t#include \"param_defs.inc\"\n    12\t\n    13\t      subroutine Exact__metric_for_model(\n    14\t     $     decoded_exact_model,\n    15\t     $     x, y, z, t,\n    16\t     $     gdtt, gdtx, gdty, gdtz,\n    17\t     $     gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n    18\t     $     gutt, gutx, guty, gutz,\n    19\t     $     guxx, guyy, guzz, guxy, guyz, guxz,\n    20\t     $     psi, Tmunu_flag)\n    21\t\n    22\t      implicit none\n    23\t      DECLARE_CCTK_FUNCTIONS\n    24\t\n    25\tc arguments\n    26\t      CCTK_INT decoded_exact_model\n    27\t      CCTK_REAL x, y, z, t,\n    28\t     $     gdtt, gdtx, gdty, gdtz,\n    29\t     $     gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n    30\t     $     gutt, gutx, guty, gutz,\n    31\t     $     guxx, guyy, guzz, guxy, guyz, guxz\n    32\t      CCTK_REAL psi\n    33\t      LOGICAL   Tmunu_flag\n    34\t\n    35\tc local variables\n    36\t      character*100 warn_buffer\n    37\t\n    38\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n    39\t\n    40\tc\n    41\tc Minkowski spacetime\n    42\tc\n    43\t\n    44\t      if     (decoded_exact_model .eq. EXACT__Minkowski) then\n    45\t         call Exact__Minkowski(\n    46\t     $        x, y, z, t,\n    47\t     $        gdtt, gdtx, gdty, gdtz,\n    48\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n    49\t     $        gutt, gutx, guty, gutz,\n    50\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n    51\t     $        psi, Tmunu_flag)\n    52\t\n    53\t      elseif (decoded_exact_model .eq. EXACT__Minkowski_shift) then\n    54\t         call Exact__Minkowski_shift(\n    55\t     $        x, y, z, t,\n    56\t     $        gdtt, gdtx, gdty, gdtz,\n    57\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n    58\t     $        gutt, gutx, guty, gutz,\n    59\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n    60\t     $        psi, Tmunu_flag)\n    61\t\n    62\t      elseif (decoded_exact_model .eq. EXACT__Minkowski_funny) then\n    63\t         call Exact__Minkowski_funny(\n    64\t     $        x, y, z, t,\n    65\t     $        gdtt, gdtx, gdty, gdtz,\n    66\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n    67\t     $        gutt, gutx, guty, gutz,\n    68\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n    69\t     $        psi, Tmunu_flag)\n    70\t\n    71\t      elseif (decoded_exact_model .eq. EXACT__Minkowski_gauge_wave) then\n    72\t         call Exact__Minkowski_gauge_wave(\n    73\t     $        x, y, z, t,\n    74\t     $        gdtt, gdtx, gdty, gdtz,\n    75\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n    76\t     $        gutt, gutx, guty, gutz,\n    77\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n    78\t     $        psi, Tmunu_flag)\n    79\t\n    80\t      elseif (decoded_exact_model .eq. EXACT__Minkowski_shifted_gauge_wave) then\n    81\t         call Exact__Minkowski_shifted_gauge_wave(\n    82\t     $        x, y, z, t,\n    83\t     $        gdtt, gdtx, gdty, gdtz,\n    84\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n    85\t     $        gutt, gutx, guty, gutz,\n    86\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n    87\t     $        psi, Tmunu_flag)\n    88\t\n    89\t      elseif (decoded_exact_model .eq. EXACT__Minkowski_conf_wave) then\n    90\t         call Exact__Minkowski_conf_wave(\n    91\t     $        x, y, z, t,\n    92\t     $        gdtt, gdtx, gdty, gdtz,\n    93\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n    94\t     $        gutt, gutx, guty, gutz,\n    95\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n    96\t     $        psi, Tmunu_flag)\n    97\t\n    98\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n    99\t\n   100\tc\n   101\tc black hole spacetimes\n   102\tc\n   103\t\n   104\t      elseif (decoded_exact_model .eq. EXACT__Schwarzschild_EF) then\n   105\t         call Exact__Schwarzschild_EF(\n   106\t     $        x, y, z, t,\n   107\t     $        gdtt, gdtx, gdty, gdtz,\n   108\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n   109\t     $        gutt, gutx, guty, gutz,\n   110\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   111\t     $        psi, Tmunu_flag)\n   112\t\n   113\t      elseif (decoded_exact_model .eq. EXACT__Schwarzschild_PG) then\n   114\t         call Exact__Schwarzschild_PG(\n   115\t     $        x, y, z, t,\n   116\t     $        gdtt, gdtx, gdty, gdtz,\n   117\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n   118\t     $        gutt, gutx, guty, gutz,\n   119\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   120\t     $        psi, Tmunu_flag)\n   121\t\n   122\t      elseif (decoded_exact_model .eq. EXACT__Schwarzschild_BL) t\n[... Observation truncated due to length ...]\n gutx, guty, gutz,\n   245\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   246\t     $        psi, Tmunu_flag)\n   247\t\n   248\t      elseif (decoded_exact_model .eq. EXACT__Bianchi_I) then\n   249\t         call Exact__Bianchi_I(\n   250\t     $        x, y, z, t,\n   251\t     $        gdtt, gdtx, gdty, gdtz,\n   252\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n   253\t     $        gutt, gutx, guty, gutz,\n   254\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   255\t     $        psi, Tmunu_flag)\n   256\t\n   257\t      elseif (decoded_exact_model .eq. EXACT__Goedel) then\n   258\t         call Exact__Goedel(\n   259\t     $        x, y, z, t,\n   260\t     $        gdtt, gdtx, gdty, gdtz,\n   261\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n   262\t     $        gutt, gutx, guty, gutz,\n   263\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   264\t     $        psi, Tmunu_flag)\n   265\t\n   266\t      elseif (decoded_exact_model .eq. EXACT__Bertotti) then\n   267\t         call Exact__Bertotti(\n   268\t     $        x, y, z, t,\n   269\t     $        gdtt, gdtx, gdty, gdtz,\n   270\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n   271\t     $        gutt, gutx, guty, gutz,\n   272\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   273\t     $        psi, Tmunu_flag)\n   274\t\n   275\t      elseif (decoded_exact_model .eq. EXACT__Kasner_like) then\n   276\t         call Exact__Kasner_like(\n   277\t     $        x, y, z, t,\n   278\t     $        gdtt, gdtx, gdty, gdtz,\n   279\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n   280\t     $        gutt, gutx, guty, gutz,\n   281\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   282\t     $        psi, Tmunu_flag)\n   283\t\n   284\t      elseif (decoded_exact_model .eq. EXACT__Kasner_axisymmetric) then\n   285\t         call Exact__Kasner_axisymmetric(\n   286\t     $        x, y, z, t,\n   287\t     $        gdtt, gdtx, gdty, gdtz,\n   288\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n   289\t     $        gutt, gutx, guty, gutz,\n   290\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   291\t     $        psi, Tmunu_flag)\n   292\t\n   293\t      elseif (decoded_exact_model .eq. EXACT__Kasner_generalized) then\n   294\t         call Exact__Kasner_generalized(\n   295\t     $        x, y, z, t,\n   296\t     $        gdtt, gdtx, gdty, gdtz,\n   297\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n   298\t     $        gutt, gutx, guty, gutz,\n   299\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   300\t     $        psi, Tmunu_flag)\n   301\t\n   302\t      elseif (decoded_exact_model .eq. EXACT__Gowdy_wave) then\n   303\t         call Exact__Gowdy_wave(\n   304\t     $        x, y, z, t,\n   305\t     $        gdtt, gdtx, gdty, gdtz,\n   306\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n   307\t     $        gutt, gutx, guty, gutz,\n   308\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   309\t     $        psi, Tmunu_flag)\n   310\t\n   311\t      elseif (decoded_exact_model .eq. EXACT__Milne) then\n   312\t         call Exact__Milne(\n   313\t     $        x, y, z, t,\n   314\t     $        gdtt, gdtx, gdty, gdtz,\n   315\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n   316\t     $        gutt, gutx, guty, gutz,\n   317\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   318\t     $        psi, Tmunu_flag)\n   319\t\n   320\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   321\t\n   322\tc\n   323\tc miscellaneous spacetimes\n   324\tc\n   325\t\n   326\t      elseif (decoded_exact_model .eq. EXACT__boost_rotation_symmetric) then\n   327\t         call Exact__boost_rotation_symmetric(\n   328\t     $        x, y, z, t,\n   329\t     $        gdtt, gdtx, gdty, gdtz,\n   330\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n   331\t     $        gutt, gutx, guty, gutz,\n   332\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   333\t     $        psi, Tmunu_flag)\n   334\t\n   335\t      elseif (decoded_exact_model .eq. EXACT__bowl) then\n   336\t         call Exact__bowl(\n   337\t     $        x, y, z, t,\n   338\t     $        gdtt, gdtx, gdty, gdtz,\n   339\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n   340\t     $        gutt, gutx, guty, gutz,\n   341\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   342\t     $        psi, Tmunu_flag)\n   343\t\n   344\t      elseif (decoded_exact_model .eq. EXACT__constant_density_star) then\n   345\t         call Exact__constant_density_star(\n   346\t     $        x, y, z, t,\n   347\t     $        gdtt, gdtx, gdty, gdtz,\n   348\t     $        gdxx, gdyy, gdzz, gdxy, gdyz, gdxz,\n   349\t     $        gutt, gutx, guty, gutz,\n   350\t     $        guxx, guyy, guzz, guxy, guyz, guxz,\n   351\t     $        psi, Tmunu_flag)\n   352\t\n   353\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   354\t\n   355\t      else\n   356\t         write (warn_buffer, '(a,i8)')\n   357\t     $         'Unknown decoded_exact_model = ', decoded_exact_model\n   358\t         call CCTK_WARN(0, warn_buffer)\n   359\t      endif\n   360\t\n   361\t      return\n   362\t      end\n   363\t\n"
        },
        {
          "role": "assistant",
          "content": "I need to check `metric.F` for `EXACT__de_Sitter`. I'll scroll up/down or search.\n<function=execute_bash>\n<parameter=command>\ngrep -n \"de_Sitter\" /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metric.F\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "221:      elseif (decoded_exact_model .eq. EXACT__de_Sitter) then\n222:         call Exact__de_Sitter(\n230:      elseif (decoded_exact_model .eq. EXACT__de_Sitter_Lambda) then\n231:         call Exact__de_Sitter_Lambda(\n239:      elseif (decoded_exact_model .eq. EXACT__anti_de_Sitter_Lambda) then\n240:         call Exact__anti_de_Sitter_Lambda(\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.003172159194946289]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "Okay, it is called.\n```fortran\n221:      elseif (decoded_exact_model .eq. EXACT__de_Sitter) then\n222:         call Exact__de_Sitter(\n```\nSo I need to implement `Exact__de_Sitter` in `de_Sitter.F`.\n\nI will base my implementation on `de_Sitter_Lambda.F`.\nThe parameter is `de_Sitter__scale`.\nIf I look at `de_Sitter_Lambda.F` again:\n```fortran\n      arad = de_Sitter_Lambda__scale\n      am=exp(2.0D0*sqrt(arad/3.0d0)*t)\n```\nThis suggests `de_Sitter__scale` is also $\\Lambda$.\nHowever, the name `de_Sitter` vs `de_Sitter_Lambda` suggests a distinction.\nMaybe `de_Sitter` assumes a specific form or maybe it's the static patch.\nBut given `de_Sitter_Lambda` uses the flat slicing (exponential expansion), maybe `de_Sitter` is intended to be the same but with a different parameter name?\nOr maybe `de_Sitter` is the \"standard\" de Sitter in static coordinates?\n\nLet's check `param_defs.inc` to see if there are any comments or definitions.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/include/param_defs.inc</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/include/param_defs.inc:\n     1\tc param_defs.inc -- integer constants for decoded_exact_model\n     2\tc $Header$\n     3\t\n     4\tc\n     5\tc For reasons explained in our param.ccl file, we decode the  exact_model\n     6\tc parameter, and all our other string-valued parameters used in computing\n     7\tc the stress-energy tensor, into integers.  This file contains #define\n     8\tc definitions for those integers.\n     9\tc\n    10\t\n    11\tc\n    12\tc For each parameter, the value 0 is deliberately *not* a legal value\n    13\tc for the decoded integer, to help catch bugs where the decoded integer\n    14\tc is not initialized properly.\n    15\tc\n    16\t\n    17\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n    18\t\n    19\tc\n    20\tc ***** definitions for decoded_exact_model *****\n    21\tc\n    22\tc These *MUST* be distinct integers, and there must be precisely one\n    23\tc definition for each value of  exact_model  in  param.ccl .  It is not\n    24\tc necessary that they be in numerical order, that is just to make things\n    25\tc look prettier.\n    26\tc\n    27\tc N.b. We are counting on the preprocessor being case-sensitive here,\n    28\tc      since these same names with EXACT changed to Exact, are names\n    29\tc      of subroutines for the individual metric types!\n    30\tc\n    31\t\n    32\tc Minkowski spacetime\n    33\t#define EXACT__Minkowski\t\t\t1\n    34\t#define EXACT__Minkowski_shift\t\t\t2\n    35\t#define EXACT__Minkowski_funny\t\t\t3\n    36\t#define EXACT__Minkowski_gauge_wave\t\t4\n    37\t#define EXACT__Minkowski_shifted_gauge_wave\t5\n    38\t#define EXACT__Minkowski_conf_wave\t\t6\n    39\t\n    40\tc black hole spacetimes\n    41\t#define EXACT__Schwarzschild_EF\t\t\t10\n    42\t#define EXACT__Schwarzschild_PG\t\t\t11\n    43\t#define EXACT__Schwarzschild_BL\t\t\t12\n    44\t#define EXACT__Schwarzschild_Novikov\t\t13\n    45\t#define EXACT__Kerr_BoyerLindquist\t\t14\n    46\t#define EXACT__Kerr_KerrSchild\t\t\t15\n    47\t#define EXACT__Kerr_KerrSchild_spherical\t16\n    48\t#define EXACT__Schwarzschild_Lemaitre\t\t17\n    49\t#define EXACT__multi_BH\t\t\t\t18\n    50\t#define EXACT__Alvi\t\t\t\t19\n    51\t#define EXACT__Thorne_fakebinary\t\t20\n    52\t\n    53\tc cosmological spacetimes\n    54\t#define EXACT__Lemaitre\t\t\t50\n    55\tCC this metric doesnt work, and has been moved to ./archive/\n    56\tCC#define EXACT__Robertson_Walker\t51\n    57\t#define EXACT__de_Sitter\t\t52\n    58\t#define EXACT__de_Sitter_Lambda\t\t53\n    59\t#define EXACT__anti_de_Sitter_Lambda\t54\n    60\t#define EXACT__Bianchi_I\t\t55\n    61\t#define EXACT__Goedel\t\t\t56\n    62\t#define EXACT__Bertotti\t\t\t57\n    63\t#define EXACT__Kasner_like\t\t58\n    64\t#define EXACT__Kasner_axisymmetric\t59\n    65\t#define EXACT__Kasner_generalized\t60\n    66\t#define EXACT__Gowdy_wave\t\t61\n    67\t#define EXACT__Milne\t\t\t62\n    68\t\n    69\tc miscelaneous spacetimes\n    70\t#define EXACT__boost_rotation_symmetric\t80\n    71\t#define EXACT__bowl\t\t\t81\n    72\t#define EXACT__constant_density_star\t82\n    73\t\n    74\tc math\n    75\t#define EXACT__pi 3.14159265358979d0\n    76\t\n"
        },
        {
          "role": "assistant",
          "content": "This just lists the IDs.\n\nLet's look at `de_Sitter_Lambda.F` again.\nThe comment says:\n```fortran\nC DeSitter metric spacetime with cosmological constant\n```\nThe parameter is `de_Sitter_Lambda__scale`.\n\nAnd `param.ccl`:\n```\nREAL de_Sitter__scale \"de Sitter: multiplicative scale factor\"\n```\nand\n```\nREAL de_Sitter_Lambda__scale \"de Sitter+Lambda: multiplicative scale factor\"\n```\n\nIf `de_Sitter` is meant to be the same as `de_Sitter_Lambda` but just with a different parameter name, that would be redundant.\nUsually \"de Sitter\" implies $\\Lambda > 0$.\nThe `de_Sitter_Lambda` implementation uses flat slicing.\nMaybe `de_Sitter` uses static slicing?\n\nLet's try to reproduce the issue first. The issue is that `de_Sitter.F` is missing, so compiling `Exact` thorn should fail or linking should fail if `Exact__de_Sitter` is missing.\nSince `make.code.defn` lists `de_Sitter.F`, the build system will try to compile it. If it's missing, `make` will fail.\n\nI will try to compile the `Exact` thorn.\nI need to setup a configuration first.\nThe `simfactory` directory suggests this is Einstein Toolkit.\nI can try to run `make Exact` from `/opt/Cactus`.\nBut first I need to configure.\nI'll check if there is an existing configuration.\n<function=execute_bash>\n<parameter=command>\nls configs\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "sim\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.0030591487884521484]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "There is a `sim` config.\nI will try to build the `Exact` thorn.\n<function=execute_bash>\n<parameter=command>\nmake sim-Exact\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Cactus - version: 4.2.3\nSetup configuration sim-Exact (yes)?\nSetup of configuration sim-Exact cancelled\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.011818885803222656]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "It asks for confirmation. I should use `yes` or configure it to not ask.\nOr I can just run `make sim -j2`.\nWait, `make sim-Exact` might be interpreting `Exact` as a target but it prompted for setup.\nI'll try `make sim`.\n<function=execute_bash>\n<parameter=command>\nmake sim -j2\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Cactus - version: 4.2.3\nBuilding configuration sim\nReconfiguring thorns\nReading ThornList...\nParsing configuration files...\nParsing interface files...\n   ADMAnalysis\n           Implements: ADMAnalysis\n           Inherits:   ADMBase  StaticConformal  Grid  ADMMacros\n           6 Public, 0 Protected, 0 Private variable groups\n   ADMBase\n           Implements: ADMBase\n           Inherits:   grid\n           9 Public, 0 Protected, 0 Private variable groups\n   ADMConstraints\n           Implements: admconstraints\n           Inherits:   ADMBase  SpaceMask  grid  ADMMacros  TmunuBase\n           Friend of:  ADMCoupling\n           3 Public, 0 Protected, 0 Private variable groups\n   ADMCoupling\n           Implements: ADMCoupling\n           0 Public, 0 Protected, 0 Private variable groups\n   ADMMacros\n           Implements: ADMMacros\n           1 Public, 0 Protected, 0 Private variable groups\n   ADMMass\n           Implements: ADMMass\n           Inherits:   ADMBase ADMMacros StaticConformal SpaceMask\n           0 Public, 0 Protected, 6 Private variable groups\n   AEILocalInterp\n           Implements: AEILocalInterp\n           0 Public, 0 Protected, 0 Private variable groups\n   AHFinder\n           Implements: AHFinder\n           Inherits:   ADMBase StaticConformal SpaceMask Grid IO ADMMacros\n           6 Public, 0 Protected, 10 Private variable groups\n   AHFinderDirect\n           Implements: AHFinderDirect\n           Inherits:   Grid ADMBase StaticConformal SpaceMask SphericalSurface IO\n           0 Public, 0 Protected, 5 Private variable groups\n   Boundary\n           Implements: boundary\n           0 Public, 0 Protected, 0 Private variable groups\n   CT_Analytic\n           Implements: CT_Analytic\n           Inherits:     Boundary GenericFD Grid\n           40 Public, 0 Protected, 0 Private variable groups\n   CT_MultiLevel\n           Implements: CT_MultiLevel\n           Inherits:   Boundary Grid\n           0 Public, 0 Protected, 9 Private variable groups\n   Cactus\n           Implements: Cactus\n           0 Public, 0 Protected, 0 Private variable groups\n   CalcK\n           Implements: CalcK\n           Inherits:   ADMBase StaticConformal\n           0 Public, 0 Protected, 3 Private variable groups\n   Carpet\n           Implements: Driver\n           0 Public, 0 Protected, 6 Private variable groups\n   CarpetEvolutionMask\n           Implements: CarpetEvolutionMask\n           2 Public, 0 Protected, 0 Private variable groups\n   CarpetIOASCII\n           Implements: IOASCII\n           0 Public, 0 Protected, 3 Private variable groups\n   CarpetIOBasic\n           Implements: IOBasic\n           Inherits:   IO\n           0 Public, 0 Protected, 3 Private variable groups\n   CarpetIOHDF5\n           Implements: IOHDF5\n           0 Public, 0 Protected, 6 Private variable groups\n   CarpetIOScalar\n           Implements: IOScalar\n           0 Public, 0 Protected, 3 Private variable groups\n   CarpetIntegrateTest\n           Implements: CarpetIntegrateTest\n           Inherits:   Reduce Grid Driver\n           0 Public, 0 Protected, 1 Private variable groups\n   CarpetInterp\n           Implements: interp\n           0 Public, 0 Protected, 0 Private variable groups\n   CarpetInterp2\n           Implements: interp2\n           0 Public, 0 Protected, 0 Private variable groups\n   CarpetLib\n           Implements: CarpetLib\n           0 Public, 0 Protected, 0 Private variable groups\n   CarpetMask\n           Implements: CarpetMask\n           Inherits:   grid SphericalSurface\n           0 Public, 0 Protected, 0 Private variable groups\n   CarpetProlongateTest\n           Implements: CarpetProlongateTest\n           Inherits:   grid\n           0 Public, 0 Protected, 6 Private variable groups\n   CarpetReduce\n           Implements: reduce\n           0 Public, 0 Protected, 4 Private variable groups\n   CarpetRegrid\n           Implements: CarpetRegrid\n           0 Public, 0 Protected, 0 Private variable groups\n   CarpetRegrid2\n           Implements: CarpetRegrid2\n           6 Public, 0 Protected, 6 Private variable groups\n   CarpetRegridTest\n           Implements: CarpetRegridTest\n           Inherits:   grid\n           0 Public, 0 Protected, 1 Private variable groups\n   CarpetSlab\n           Implements: Hyperslab\n           0 Public, 0 Protected, 0 Private variable groups\n   CarpetTracker\n           Implements: CarpetTracker\n           Inherits:   SphericalSurface CarpetRegrid2\n           0 Public, 0 Protected, 0 Private variable groups\n   CartGrid3D\n           Implements: grid\n           Inherits:   coordbase\n           2 Public, 0 Protected, 0 Private variable groups\n   Cartoon2D\n           Implements: cartoon2d\n           0 Public, 0 Protected, 1 Private variable groups\n   Constants\n           Implements: Constants\n           0 Public, 0 Protected, 0 Private variable groups\n   Convert_to_HydroBase\n           Implements: Convert_to_HydroBase\n           Inherits:   grid HydroBase ADMBase IllinoisGRMHD\n           0 Public, 0 Protected, 0 Private variable groups\n   CoordBase\n\n[... Observation truncated due to length ...]\n*********************************************\nRunning configuration script for thorn HDF5:\nAdditional requested language support:  Fortran\nHDF5 selected, but HDF5_DIR not set. Checking pkg-config ...\nHDF5 found: /usr\nFinished running configuration script for thorn HDF5.\nChecking consistency...\nCreating Thorn-Flesh bindings...\n   Creating implementation bindings...\n   Creating parameter bindings...\n   Creating variable bindings...\n   Creating schedule bindings...\n   Creating function bindings...\nCST finished.\nChecking status of thorn CoordBase\nChecking status of thorn Boundary\nChecking status of thorn ADMCoupling\nChecking status of thorn ADMMacros\nChecking status of thorn ADMMass\nChecking status of thorn AEILocalInterp\nChecking status of thorn zlib\nChecking status of thorn GenericFD\nChecking status of thorn CycleClock\nChecking status of thorn Vectors\nChecking status of thorn IOUtil\nChecking status of thorn Fortran\nChecking status of thorn CarpetRegridTest\nChecking status of thorn CarpetTracker\nChecking status of thorn Constants\nChecking status of thorn Convert_to_HydroBase\nChecking status of thorn CoordGauge\nChecking status of thorn DemoInterp\nChecking status of thorn SphericalSurface\nChecking status of thorn DistortedBHIVP\nChecking status of thorn EOS_Base\nChecking status of thorn EOS_IdealFluid\nChecking status of thorn EinsteinExact_Test\nChecking status of thorn EllBase\nChecking status of thorn OpenBLAS\nChecking status of thorn Exact\nCOMPILING arrangements/EinsteinInitialData/Exact/src/ParamCheck.c\nCOMPILING arrangements/EinsteinInitialData/Exact/src/Startup.c\nCOMPILING arrangements/EinsteinInitialData/Exact/src/decode_pars.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/initialize.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Minkowski.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/slice_initialize.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Minkowski_funny.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Minkowski_shift.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Minkowski_gauge_wave.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/slice_evolve.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Minkowski_shifted_gauge_wave.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Minkowski_conf_wave.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Schwarzschild_EF.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Schwarzschild_PG.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Schwarzschild_BL.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Schwarzschild_Novikov.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Kerr_BoyerLindquist.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Kerr_KerrSchild.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Kerr_KerrSchild_spherical.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Schwarzschild_Lemaitre.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/multi_BH.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Thorne_fakebinary.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Lemaitre.F\n/opt/Cactus/lib/make/make.thornlib:112: recipe for target 'metrics/make.checked' failed\nChecking status of thorn Extract\nCOMPILING arrangements/EinsteinInitialData/Exact/src/slice_data.F\nChecking status of thorn FFTW3\nCOMPILING arrangements/EinsteinInitialData/Exact/src/gauge.F\nChecking status of thorn FleshInfo\nChecking status of thorn GSL\nCOMPILING arrangements/EinsteinInitialData/Exact/src/Bona_Masso_data.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/boost.F\nChecking status of thorn Socket\nChecking status of thorn pthreads\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metric.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/boundary.F\nChecking status of thorn HelloWorld\nCOMPILING arrangements/EinsteinInitialData/Exact/src/blended_boundary.F\nChecking status of thorn HighOrderWaveTest\nCOMPILING arrangements/EinsteinInitialData/Exact/src/xyz_blended_boundary.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/linear_extrap_one_bndry.F\nChecking status of thorn HydroBase\nChecking status of thorn Hydro_InitExcision\nChecking status of thorn IDAnalyticBH\nChecking status of thorn IDAxiBrillBH\n/opt/Cactus/lib/make/make.configuration:181: recipe for target '/opt/Cactus/configs/sim/lib/libthorn_Exact.a' failed\nMakefile:256: recipe for target 'sim' failed\n\nmake[3]: *** No rule to make target 'de_Sitter.F.o', needed by 'make.checked'.  Stop.\nmake[3]: *** Waiting for unfinished jobs....\nmake[2]: *** [metrics/make.checked] Error 2\nmake[2]: *** Waiting for unfinished jobs....\nmake[1]: *** [/opt/Cactus/configs/sim/lib/libthorn_Exact.a] Error 2\nmake[1]: *** Waiting for unfinished jobs....\nmake: *** [sim] Error 2\n\n[Current working directory: /opt/Cactus]\n[Execution time: 7.9045493602752686]\n[Command finished with exit code 2]"
        },
        {
          "role": "assistant",
          "content": "The build failed as expected:\n```\nmake[3]: *** No rule to make target 'de_Sitter.F.o', needed by 'make.checked'.  Stop.\n```\nThis confirms that `de_Sitter.F` is missing and required.\n\nNow I will create `arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F`.\nI will use the content of `de_Sitter_Lambda.F` as a template, but rename the subroutine to `Exact__de_Sitter` and use the parameter `de_Sitter__scale`.\n\nThe question remains: what is the difference between `de_Sitter` and `de_Sitter_Lambda`?\nIf `de_Sitter` implies $\\Lambda=0$, then it's Minkowski space. But `de_Sitter__scale` suggests there is a scale.\nIf `de_Sitter` is the standard de Sitter space, it has $\\Lambda > 0$.\nThe implementation in `de_Sitter_Lambda.F` uses flat slicing.\n\nLet's assume `de_Sitter` is intended to be the same spacetime, but perhaps the parameter name is the only difference, or maybe it is intended to support a different coordinate system but the issue description doesn't specify.\nHowever, usually when there are two similar thorns or metrics, one might be a generalization or a specific case.\n`de_Sitter_Lambda` has \"Lambda\" in the name, suggesting it emphasizes the cosmological constant.\n`de_Sitter` also has a scale.\n\nIf I look at `Exact.inc` in `arrangements/EinsteinInitialData/Exact/src/include/`, maybe I can find the declaration.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/include/Exact.inc</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/include/Exact.inc:\n     1\tc Exact.inc -- Misc Fortran 77/90 definitions for the whole thorn\n     2\tc $Header$\n     3\t\n     4\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n     5\t\n     6\tc\n     7\tc This thorn is mainly written in a mixture of Fortran 77 and Fortran 90;\n     8\tc a few routines are written in C.  At present Fortran 90 is used only\n     9\tc for the \"arbitrary slice\" option (see the thorn guide for details).\n    10\tc If this option is not needed, then the Fortran 90 code can all be\n    11\tc #ifdef-ed out, allowing this thorn to be compiled on a system\n    12\tc having only Fortran 77 and C compilers (i.e. no Fortran 90 compiler).\n    13\tc To do this, uncomment the following line:\n    14\tc #define EXACT_NO_F90\n    15\t\n    16\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n    17\t\n"
        },
        {
          "role": "assistant",
          "content": "This file doesn't contain subroutine declarations.\n\nLet's assume the implementation should be similar to `de_Sitter_Lambda.F`.\nI will implement `Exact__de_Sitter` using `de_Sitter__scale` as the parameter for $\\Lambda$ (or related to it).\nIn `de_Sitter_Lambda.F`:\n`arad = de_Sitter_Lambda__scale`\n`am=exp(2.0D0*sqrt(arad/3.0d0)*t)`\n\nI'll use the same formula.\n\n```fortran\nC DeSitter metric spacetime\nC\nC Author : D. Vulcanov (Timisoara, Romania)\nC see ../../README for copyright & licensing info\nC\nC $Header$\n\n#include \"cctk.h\"\n#include \"cctk_Parameters.h\"\n\n      subroutine Exact__de_Sitter(\n     $     x, y, z, t,\n     $     gdtt, gdtx, gdty, gdtz, \n     $     gdxx, gdyy, gdzz, gdxy, gdyz, gdzx,\n     $     gutt, gutx, guty, gutz, \n     $     guxx, guyy, guzz, guxy, guyz, guzx,\n     $     psi, Tmunu_flag)\n\n      implicit none\n\n      DECLARE_CCTK_PARAMETERS\n\nc input arguments\n      CCTK_DECLARE(CCTK_REAL, x,)\n      CCTK_DECLARE(CCTK_REAL, y,)\n      CCTK_DECLARE(CCTK_REAL, z,)\n      CCTK_REAL t\n\nc output arguments\n      CCTK_REAL gdtt, gdtx, gdty, gdtz, \n     $       gdxx, gdyy, gdzz, gdxy, gdyz, gdzx,\n     $       gutt, gutx, guty, gutz, \n     $       guxx, guyy, guzz, guxy, guyz, guzx\n      CCTK_DECLARE(CCTK_REAL, psi,)\n      LOGICAL   Tmunu_flag\n\nc local variables\n      CCTK_REAL arad\n      CCTK_REAL am\n\nC This model is non-vacuum\nC ==> it sets the stress-energy tensor in the \"CalcTmunu\" code\n      Tmunu_flag = .true.\n\n      arad = de_Sitter__scale\n\n      am=exp(2.0D0*sqrt(arad/3.0d0)*t)   \n\n      gdtt = -1.d0 \n      gdtx = 0.d0 \n      gdty = 0.d0\n      gdtz = 0.d0\n      gdxx = am\n      gdyy = am\n      gdzz = am\n      gdxy = 0.d0\n      gdyz = 0.d0\n      gdzx = 0.d0\n\n      gutt = -1.d0\n      gutx = 0.d0\n      guty = 0.d0\n      gutz = 0.d0\n      guxx = 1.d0/am\n      guyy = 1.d0/am\n      guzz = 1.d0/am\n      guxy = 0.d0\n      guyz = 0.d0\n      guzx = 0.d0\n\n\n      return\n      end\n```\n\nI will create this file.\n<function=str_replace_editor>\n<parameter=command>create</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F</parameter>\n<parameter=file_text>C DeSitter metric spacetime\nC\nC Author : D. Vulcanov (Timisoara, Romania)\nC see ../../README for copyright & licensing info\nC\nC $Header$\n\n#include \"cctk.h\"\n#include \"cctk_Parameters.h\"\n\n      subroutine Exact__de_Sitter(\n     $     x, y, z, t,\n     $     gdtt, gdtx, gdty, gdtz, \n     $     gdxx, gdyy, gdzz, gdxy, gdyz, gdzx,\n     $     gutt, gutx, guty, gutz, \n     $     guxx, guyy, guzz, guxy, guyz, guzx,\n     $     psi, Tmunu_flag)\n\n      implicit none\n\n      DECLARE_CCTK_PARAMETERS\n\nc input arguments\n      CCTK_DECLARE(CCTK_REAL, x,)\n      CCTK_DECLARE(CCTK_REAL, y,)\n      CCTK_DECLARE(CCTK_REAL, z,)\n      CCTK_REAL t\n\nc output arguments\n      CCTK_REAL gdtt, gdtx, gdty, gdtz, \n     $       gdxx, gdyy, gdzz, gdxy, gdyz, gdzx,\n     $       gutt, gutx, guty, gutz, \n     $       guxx, guyy, guzz, guxy, guyz, guzx\n      CCTK_DECLARE(CCTK_REAL, psi,)\n      LOGICAL   Tmunu_flag\n\nc local variables\n      CCTK_REAL arad\n      CCTK_REAL am\n\nC This model is non-vacuum\nC ==> it sets the stress-energy tensor in the \"CalcTmunu\" code\n      Tmunu_flag = .true.\n\n      arad = de_Sitter__scale\n\n      am=exp(2.0D0*sqrt(arad/3.0d0)*t)   \n\n      gdtt = -1.d0 \n      gdtx = 0.d0 \n      gdty = 0.d0\n      gdtz = 0.d0\n      gdxx = am\n      gdyy = am\n      gdzz = am\n      gdxy = 0.d0\n      gdyz = 0.d0\n      gdzx = 0.d0\n\n      gutt = -1.d0\n      gutx = 0.d0\n      guty = 0.d0\n      gutz = 0.d0\n      guxx = 1.d0/am\n      guyy = 1.d0/am\n      guzz = 1.d0/am\n      guxy = 0.d0\n      guyz = 0.d0\n      guzx = 0.d0\n\n\n      return\n      end\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "File created successfully at: /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F"
        },
        {
          "role": "assistant",
          "content": "Now that I have created the file, I should try to compile again.\n<function=execute_bash>\n<parameter=command>\nmake sim -j2\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Cactus - version: 4.2.3\nBuilding configuration sim\nChecking status of thorn CoordBase\nChecking status of thorn Boundary\nChecking status of thorn ADMCoupling\nChecking status of thorn ADMMacros\nChecking status of thorn ADMMass\nChecking status of thorn AEILocalInterp\nChecking status of thorn zlib\nChecking status of thorn GenericFD\nChecking status of thorn CycleClock\nChecking status of thorn Vectors\nChecking status of thorn IOUtil\nChecking status of thorn Fortran\nChecking status of thorn CarpetRegridTest\nChecking status of thorn CarpetTracker\nChecking status of thorn Constants\nChecking status of thorn Convert_to_HydroBase\nChecking status of thorn CoordGauge\nChecking status of thorn DemoInterp\nChecking status of thorn SphericalSurface\nChecking status of thorn DistortedBHIVP\nChecking status of thorn EOS_Base\nChecking status of thorn EOS_IdealFluid\nChecking status of thorn EinsteinExact_Test\nChecking status of thorn EllBase\nChecking status of thorn OpenBLAS\nChecking status of thorn Exact\nChecking status of thorn Extract\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F\nCOMPILING configs/sim/bindings/build/Exact/cctk_ThornBindings.c\nChecking status of thorn FFTW3\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter_Lambda.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/anti_de_Sitter_Lambda.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Bianchi_I.F\nChecking status of thorn FleshInfo\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Goedel.F\nChecking status of thorn GSL\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Bertotti.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Kasner_like.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Kasner_axisymmetric.F\nChecking status of thorn Socket\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Kasner_generalized.F\nChecking status of thorn pthreads\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Gowdy_wave.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/Milne.F\nChecking status of thorn HelloWorld\nChecking status of thorn HighOrderWaveTest\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/boost_rotation_symmetric.F\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/bowl.F\nChecking status of thorn HydroBase\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/constant_density_star.F\nChecking status of thorn Hydro_InitExcision\nUpdating /opt/Cactus/configs/sim/lib/libthorn_Exact.a\nChecking status of thorn IDAnalyticBH\nChecking status of thorn IDAxiBrillBH\nChecking status of thorn IDAxiOddBrillBH\nChecking status of thorn IDConstraintViolate\nChecking status of thorn IDFileADM\nChecking status of thorn IDLinearWaves\nChecking status of thorn IDScalarWave\nChecking status of thorn IDScalarWaveC\nChecking status of thorn IDScalarWaveCXX\nChecking status of thorn IDScalarWaveElliptic\nChecking status of thorn IDWaveMoL\nChecking status of thorn ID_converter_ILGRMHD\nChecking status of thorn IOASCII\nChecking status of thorn IOBasic\nChecking status of thorn libjpeg\nChecking status of thorn InitBase\nChecking status of thorn InterpToArray\nChecking status of thorn LORENE\nChecking status of thorn LocalInterp\nChecking status of thorn LocalInterp2\nChecking status of thorn LocalReduce\nChecking status of thorn ML_BSSN_Test\nChecking status of thorn ML_CCZ4_Test\nChecking status of thorn ML_WaveToy_Test\nChecking status of thorn Meudon_Bin_BH\nChecking status of thorn Meudon_Bin_NS\nChecking status of thorn Meudon_Mag_NS\nChecking status of thorn MoL\nChecking status of thorn NaNCatcher\nChecking status of thorn NaNChecker\nChecking status of thorn NewRad\nChecking status of thorn Nice\nChecking status of thorn Noise\nChecking status of thorn Norms\nChecking status of thorn NullDecomp\nChecking status of thorn NullGrid\nChecking status of thorn NullVars\nChecking status of thorn OpenSSL\nChecking status of thorn Outflow\nChecking status of thorn PAPI\nChecking status of thorn TATelliptic\nChecking status of thorn PunctureTracker\nChecking status of thorn TGRtensor\nChecking status of thorn ReductionTest\nChecking status of thorn ReductionTest2\nChecking status of thorn ReductionTest3\nChecking status of thorn ReflectionSymmetry\nChecking status of thorn RegridSyncTest\nChecking status of thorn RotatingDBHIVP\nChecking status of thorn SampleBoundary\nChecking status of thorn SampleIO\nChecking status of thorn Seed_Magnetic_Fields\nChecking status of thorn SetMask_SphericalSurface\nChecking status of thorn SlabTest\nChecking status of thorn StaticConformal\nChecking status of thorn SummationByParts\nChecking status of thorn SymBase\nChecking status of thorn SystemStatistics\nChecking status of thorn TerminationTrigger\nChecking status of thorn TestAllTypes\nChecking status of thorn TestArrays\nChecking status of thorn TestComplex\nChecking status of thorn TestCoordinates\nChecking status of thorn TestFortranCrayPointers\nChecking status of thorn TestFortranDe\n[... Observation truncated due to length ...]\nHInterp CactusPUGH/PUGHReduce CactusPUGH/PUGHSlab CactusNumerical/Periodic Carpet/PeriodicCarpet CactusExamples/Poisson EinsteinAnalysis/PunctureTracker EinsteinAnalysis/QuasiLocalMeasures Carpet/ReductionTest Carpet/ReductionTest2 Carpet/ReductionTest3 CactusNumerical/ReflectionSymmetry Carpet/RegridSyncTest EinsteinInitialData/RotatingDBHIVP CactusNumerical/RotatingSymmetry180 CactusNumerical/RotatingSymmetry90 CactusExamples/SampleBoundary CactusExamples/SampleIO WVUThorns/Seed_Magnetic_Fields EinsteinUtils/SetMask_SphericalSurface EinsteinExact/ShiftedGaugeWave CactusNumerical/Slab CactusNumerical/SlabTest CactusConnect/Socket CactusNumerical/SpaceMask PITTNullCode/SphericalHarmonicDecomp PITTNullCode/SphericalHarmonicRecon PITTNullCode/SphericalHarmonicReconGen CactusNumerical/SphericalSurface EinsteinBase/StaticConformal CactusNumerical/SummationByParts CactusBase/SymBase CactusUtils/SystemStatistics CactusUtils/SystemTopology CactusElliptic/TATPETSc CactusElliptic/TATelliptic EinsteinUtils/TGRtensor EinsteinInitialData/TOVSolver CactusUtils/TerminationTrigger CactusTest/TestAllTypes CactusTest/TestArrays Carpet/TestCarpetGridInfo CactusTest/TestComplex CactusTest/TestCoordinates CactusTest/TestFortranCrayPointers CactusTest/TestFortranDependencies1 CactusTest/TestFortranDependencies2 CactusTest/TestFpointerNULL CactusTest/TestFreeF90 CactusTest/TestGlobalReduce CactusTest/TestInclude1 CactusTest/TestInclude2 CactusNumerical/TestLocalInterp2 CactusNumerical/TestLocalReduce CactusTest/TestLoop Carpet/TestLoopControl CactusTest/TestMath CactusTest/TestMoL CactusTest/TestPar CactusTest/TestReduce CactusTest/TestSchedule CactusTest/TestStrings CactusTest/TestTable CactusTest/TestTimers CactusTest/TestTypes CactusBase/Time CactusExamples/TimerInfo CactusUtils/TimerReport Carpet/Timers EinsteinBase/TmunuBase CactusUtils/Trigger EinsteinInitialData/TwoPunctures EinsteinExact/Vaidya2 CactusUtils/Vectors CactusUtils/WatchDog CactusWave/WaveBinarySource CactusExamples/WaveMoL CactusExamples/WaveToy1DF77 CactusExamples/WaveToy2DF77 CactusWave/WaveToyC CactusWave/WaveToyCXX CactusWave/WaveToyExtra CactusWave/WaveToyF77 CactusWave/WaveToyF90 CactusWave/WaveToyFreeF90 EinsteinAnalysis/WeylScal4 ExternalLibraries/hwloc ExternalLibraries/libjpeg ExternalLibraries/pthreads ExternalLibraries/zlib\nDone creating cactus_sim.\nAll done !\n\nar: `u' modifier ignored since `D' is the default (see `U')\nar: `u' modifier ignored since `D' is the default (see `U')\n/opt/Cactus/configs/sim/build/ADMConstraints/ADMConstraints.f:67:24: Warning: Unused variable ‘cdxdg_oo2dx’ declared at (1) [-Wunused-variable]\n/opt/Cactus/configs/sim/build/ADMConstraints/ADMConstraints.f:62:24:\n\n       INTEGER cctk_gsh (cctk_dim)\n                        1\nWarning: Unused variable ‘cdydg_oo2dy’ declared at (1) [-Wunused-variable]\n/opt/Cactus/configs/sim/build/ADMConstraints/ADMConstraints.f:62:24:\n\n       INTEGER cctk_gsh (cctk_dim)\n                        1\nWarning: Unused variable ‘cdzdg_oo2dz’ declared at (1) [-Wunused-variable]\n/opt/Cactus/configs/sim/build/ADMConstraints/ADMConstraints.f:63:23: Warning: Unused variable ‘dxdk_oo2dx’ declared at (1) [-Wunused-variable]\n/opt/Cactus/configs/sim/build/ADMConstraints/ADMConstraints.f:44:24:\n\n      &m_p_p,hamnormalized,hamnormalized_p,hamnormalized_p_p,kxx,kxx_p,kx\n                        1\nWarning: Unused variable ‘dxxdg_oodx2’ declared at (1) [-Wunused-variable]\n/opt/Cactus/configs/sim/build/ADMConstraints/ADMConstraints.f:101:26: Warning: Unused variable ‘dxydg_oo4dxdy’ declared at (1) [-Wunused-variable]\n/opt/Cactus/configs/sim/build/ADMConstraints/ADMConstraints.f:101:26: Warning: Unused variable ‘dxzdg_oo4dxdz’ declared at (1) [-Wunused-variable]\n/opt/Cactus/configs/sim/build/ADMConstraints/ADMConstraints.f:62:23:\n\n       INTEGER cctk_gsh (cctk_dim)\n                       1\nWarning: Unused variable ‘dydk_oo2dy’ declared at (1) [-Wunused-variable]\n/opt/Cactus/configs/sim/build/ADMConstraints/ADMConstraints.f:44:24:\n\n      &m_p_p,hamnormalized,hamnormalized_p,hamnormalized_p_p,kxx,kxx_p,kx\n                        1\nWarning: Unused variable ‘dyydg_oody2’ declared at (1) [-Wunused-variable]\n/opt/Cactus/configs/sim/build/ADMConstraints/ADMConstraints.f:101:26: Warning: Unused variable ‘dyzdg_oo4dydz’ declared at (1) [-Wunused-variable]\n/opt/Cactus/configs/sim/build/ADMConstraints/ADMConstraints.f:63:23: Warning: Unused variable ‘dzdk_oo2dz’ declared at (1) [-Wunused-variable]\n/opt/Cactus/configs/sim/build/ADMConstraints/ADMConstraints.f:44:24:\n\n      &m_p_p,hamnormalized,hamnormalized_p,hamnormalized_p_p,kxx,kxx_p,kx\n                        1\nWarning: Unused variable ‘dzzdg_oodz2’ declared at (1) [-Wunused-variable]\nar: `u' modifier ignored since `D' is the default (see `U')\nar: `u' modifier ignored since `D' is the default (see `U')\nar: `u' modifier ignored since `D' is the default (see `U')\n\n[Current working directory: /opt/Cactus]\n[Execution time: 16.868531227111816]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "The build succeeded!\n\nNow I need to verify that the implementation is correct.\nI will run the test `de_Sitter.par` which failed earlier (or rather, I assumed it would fail if I ran it, but I didn't run it).\nI can run the test using the `cactus_sim` executable.\nFirst I need to find where the executable is. It should be in `exe/cactus_sim`.\n<function=execute_bash>\n<parameter=command>\nls exe/cactus_sim\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "exe/cactus_sim\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.0031156539916992188]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "Now I will run the test `de_Sitter.par`.\nI'll create a directory for the run.\n<function=execute_bash>\n<parameter=command>\nmkdir -p runs/de_Sitter_test\ncd runs/de_Sitter_test\n/opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/EinsteinInitialData/Exact/test/de_Sitter.par\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "--------------------------------------------------------------------------------\n\n       10                                  \n  1   0101       ************************  \n  01  1010 10      The Cactus Code V4.2.3    \n 1010 1101 011      www.cactuscode.org     \n  1001 100101    ************************  \n    00010101                               \n     100011     (c) Copyright The Authors  \n      0100      GNU Licensed. No Warranty  \n      0101                                 \n--------------------------------------------------------------------------------\n\nCactus version:    4.2.3\nCompile date:      Nov 28 2025 (15:28:28)\nRun date:          Nov 28 2025 (15:28:47+0000)\nRun host:           (pid=9677)\nWorking directory: /opt/Cactus/runs/de_Sitter_test\nExecutable:        /opt/Cactus/exe/cactus_sim\nParameter file:    /opt/Cactus/arrangements/EinsteinInitialData/Exact/test/de_Sitter.par\n--------------------------------------------------------------------------------\n\nActivating thorn Cactus...Success -> active implementation Cactus\nActivation requested for \n--->CartGrid3D CoordBase SymBase Boundary Time   PUGH PUGHReduce PUGHSlab   IOAscii IOUtil IOBasic LocalReduce  TmunuBase  ADMBase ADMMacros ADMConstraints ADMCoupling StaticConformal CoordGauge SpaceMask  ReflectionSymmetry Exact <---\nThorn PUGH requests automatic activation of MPI\nThorn MPI requests automatic activation of hwloc\nThorn hwloc requests automatic activation of zlib\nActivating thorn ADMBase...Success -> active implementation ADMBase\nActivating thorn ADMConstraints...Success -> active implementation admconstraints\nActivating thorn ADMCoupling...Success -> active implementation ADMCoupling\nActivating thorn ADMMacros...Success -> active implementation ADMMacros\nActivating thorn Boundary...Success -> active implementation boundary\nActivating thorn CartGrid3D...Success -> active implementation grid\nActivating thorn CoordBase...Success -> active implementation CoordBase\nActivating thorn CoordGauge...Success -> active implementation CoordGauge\nActivating thorn Exact...Success -> active implementation exact\nActivating thorn hwloc...Success -> active implementation hwloc\nActivating thorn IOAscii...Success -> active implementation IOASCII\nActivating thorn IOBasic...Success -> active implementation IOBasic\nActivating thorn IOUtil...Success -> active implementation IO\nActivating thorn LocalReduce...Success -> active implementation LocalReduce\nActivating thorn MPI...Success -> active implementation MPI\nActivating thorn PUGH...Success -> active implementation Driver\nActivating thorn PUGHReduce...Success -> active implementation Reduce\nActivating thorn PUGHSlab...Success -> active implementation Hyperslab\nActivating thorn ReflectionSymmetry...Success -> active implementation ReflectionSymmetry\nActivating thorn SpaceMask...Success -> active implementation SpaceMask\nActivating thorn StaticConformal...Success -> active implementation StaticConformal\nActivating thorn SymBase...Success -> active implementation SymBase\nActivating thorn Time...Success -> active implementation time\nActivating thorn TmunuBase...Success -> active implementation TmunuBase\nActivating thorn zlib...Success -> active implementation zlib\n--------------------------------------------------------------------------------\n  if (recover initial data)\n    Recover parameters\n  endif\n\n  Startup routines\n    [CCTK_STARTUP]\n      CartGrid3D::SymmetryStartup: Register GH Extension for GridSymmetry\n      CoordBase::CoordBase_Startup: Register a GH extension to store the coordinate system handles\n      Exact::Exact__RegisterSlicing: [global] Register slicings\n      PUGH::Driver_Startup: Startup routine\n      IOUtil::IOUtil_Startup: Startup routine\n      IOASCII::IOASCII_Startup: Startup routine\n      LocalReduce::LocalReduce_Startup: Startup routine\n      IOBasic::IOBasic_Startup: Startup routine\n      PUGH::PUGH_RegisterPUGHP2LRoutines: Register Physical to Logical process mapping routines\n      PUGH::PUGH_RegisterPUGHTopologyRoutines: Register topology generation routines routines\n      PUGHReduce::PUGHReduce_Startup: Startup routine\n      SymBase::SymBase_Startup: Register GH Extension for SymBase\n\n  Startup routines which need an existing grid hierarchy\n    [CCTK_WRAGH]\n      ADMBase::Einstein_InitSymBound: [global] Set up GF symmetries\n      ADMConstraints::ADMConstraint_InitSymBound: [global] Register GF symmetries for ADM Constraints\n      Boundary::Boundary_RegisterBCs: [global] Register boundary conditions that this thorn provides\n      CartGrid3D::RegisterCartGrid3DCoords: [meta] Register coordinates for the Cartesian grid\n      CoordGauge::Einstein_ActivateSlicing: Initialize slicing, setup priorities for mixed slicings\n      CoordGauge::Einstein_SetNextSlicing: Identify the slicing for the next iteration\n      GROUP SymBase_Wrapper: Wrapper group for SymBase\n        GROUP SymmetryRegister: Register your symmetries here\n          CartGrid3D::RegisterSymmetryBoundaries: [meta] Register symmetry bou\n[... Observation truncated due to length ...]\nturned off\nINFO (IOASCII): I/O Method 'IOASCII_3D' registered: output of 3D grid functions/arrays to ASCII files\nINFO (IOASCII): Periodic 3D output turned off\nINFO (IOBasic): I/O Method 'Scalar' registered: output of scalar quantities (grid scalars, reductions) to ASCII files\nINFO (IOBasic): I/O Method 'Info' registered: output of scalar quantities (grid scalars, reductions) to screen\nINFO (SymBase): Symmetry on lower x-face: reflection_symmetry\nINFO (SymBase): Symmetry on lower y-face: reflection_symmetry\nINFO (SymBase): Symmetry on lower z-face: reflection_symmetry\nINFO (ADMMacros): Spatial finite differencing order: 2\nINFO (CartGrid3D): Grid Spacings:\nINFO (CartGrid3D): dx=>1.2500000e-01  dy=>7.8500000e-01  dz=>7.8500000e-01\nINFO (CartGrid3D): Computational Coordinates:\nINFO (CartGrid3D): x=>[-0.125, 1.000]  y=>[-0.785, 6.280]  z=>[-0.785, 6.280]\nINFO (CartGrid3D): Indices of Physical Coordinates:\nINFO (CartGrid3D): x=>[0,9]  y=>[0,9]  z=>[0,9]\nINFO (PUGH): MPI Evolution on 1 processors\nINFO (PUGH): 3-dimensional grid functions\nINFO (PUGH):   Size: 10 10 10\nINFO (PUGH):   Processor topology: 1 x 1 x 1\nINFO (PUGH):   Local load: 1000   [10 x 10 x 10]\nINFO (PUGH):   Maximum load skew: 0.000000\nINFO (Time): Timestep set to 0.03125 (courant_static)\nINFO (Exact): setting exact data on slice\nINFO (IOBasic): Periodic scalar output requested for 'ADMBASE::gxx', 'ADMBASE::gyy', 'ADMBASE::gzz', 'ADMBASE::alp', 'ADMCONSTRAINTS::ham'\nINFO (IOBasic): Periodic info output requested for 'ADMCONSTRAINTS::ham'\n-------------------------------------------------\n   it  |          | ADMCONSTRAINTS::ham         |\n       |    t     | minimum      | maximum      |\n-------------------------------------------------\n     0 |    1.000 |  -0.66666667 |  -0.66666667 |\nINFO (Exact): setting exact data on slice\n     1 |    1.031 |  -0.50749923 |  -0.50749923 |\nINFO (Exact): setting exact data on slice\n     2 |    1.062 |  -0.36216840 |  -0.36216840 |\nINFO (Exact): setting exact data on slice\n     3 |    1.094 |  -0.22911565 |  -0.22911565 |\n--------------------------------------------------------------------------------\nDone.\n\nUnexpected end of /proc/mounts line `overlay / overlay rw,relatime,lowerdir=/data00/docker-workspace/overlay2/l/HHPSCUBCNAMGJ7QT546TTPNIDW:/data00/docker-workspace/overlay2/l/5PIAXXJWQUJCJ4BAS5AQWVCUCI:/data00/docker-workspace/overlay2/l/3KPRHIRN4AYAUXISNSV6Y3CJAV:/data00/docker-workspace/overlay2/l/5OBRE2HPWXBAGRD26J6PFTPDAW:/data00/docker-workspace/overlay2/l/UAI6R62OLHHBB3ZA5AOTHDD242:/data00/docker-workspace/overlay2/l/7N2WMUXZ4WOVZNGAWJUVS4QPKI:/data00/docker-workspace/overlay2/l/XAQEGDZ2CUWORDXDSSJDQJZQIW:/data00/docker-workspace/overla'\nUnexpected end of /proc/mounts line `y2/l/B6OHATXNEYIZCIII4O4BDYTKBZ:/data00/docker-workspace/overlay2/l/5FEQDL2ASM7ABIN72GTMVONXZC:/data00/docker-workspace/overlay2/l/RXMJOGNZPU255HY6RZQ3XCJ6P3:/data00/docker-workspace/overlay2/l/7C6QHMJ2GIZQFX5CLHMRADDDPI:/data00/docker-workspace/overlay2/l/YVDYIEV66CKUSY6S5UJHNLRLUU:/data00/docker-workspace/overlay2/l/NL4MI7BBGVHRYDQ5FHMQF4DVUW:/data00/docker-workspace/overlay2/l/CTTOZMY2EJKYMXJN4QP6C4FYF2:/data00/docker-workspace/overlay2/l/3ZODP325ZPKYRFDJ5ZC3OY3B3B:/data00/docker-workspace/overlay2/l/AF'\nUnexpected end of /proc/mounts line `UFYY2FDKRETXZLKNSDQFJIKO:/data00/docker-workspace/overlay2/l/USO5FP3SZUQ5KYSARNNWJ6PXHF:/data00/docker-workspace/overlay2/l/BLKLG2FYNABAMYTWUTTYNU3H6O:/data00/docker-workspace/overlay2/l/MS2HG6KZS65U25FNE4OQ5PLQ5K:/data00/docker-workspace/overlay2/l/744YHNKOLNQLQ7UE2HHJV3GSCM:/data00/docker-workspace/overlay2/l/3KZ63NTX2FTSWY7KZ7YCBFJT4D:/data00/docker-workspace/overlay2/l/7A7ITFYLEI5CRTWWCUTQHXQWVS:/data00/docker-workspace/overlay2/l/SN2JZBOBB3XG5IVX3NKOGZAQXZ:/data00/docker-workspace/overlay2/l/LLGYYCQ6K'\nUnexpected end of /proc/mounts line `6BRJHUTQ2YVG4J74V:/data00/docker-workspace/overlay2/l/5F3H72KBKRAKW2V7EEUGQ43JAX:/data00/docker-workspace/overlay2/l/XGMDCM5GVR2ANFGTOFZLMO3YMP:/data00/docker-workspace/overlay2/l/HVBWOTYMSKDPLU7T7QULBFNLTZ:/data00/docker-workspace/overlay2/l/3YTNCY7QHP3P6L4DCRLCERGSNL:/data00/docker-workspace/overlay2/l/F7YKNE5HAPSHDUG6FP5IAYFH4K:/data00/docker-workspace/overlay2/l/AE6YJY5ND7RBJ5KDJJLW7GDRCN:/data00/docker-workspace/overlay2/l/4R2HH3NTEUKJEPCRDJ2AS47ZIG:/data00/docker-workspace/overlay2/l/2467TQNYXMGASATA'\nUnexpected end of /proc/mounts line `Y5SIRETCRI:/data00/docker-workspace/overlay2/l/VFYVXK6VWNVXXVZYH56J42GE5D:/data00/docker-workspace/overlay2/l/7VRSGEEEOHGE2FY77B234CDHFH:/data00/docker-workspace/overlay2/l/HVLMER5BROJDQXN4VDM3QLNZJD:/data00/docker-workspace/overlay2/l/PXFXVEMX6G3F6BRG5VERLZCN2W:/data00/docker-workspace/overlay2/l/3FK2YE4U2T5U2JBXXUCBU6MBJZ:/data00/docker-workspace/overlay2/l/4DAY36VWLWKAEDSTS3LPODWWJP:/data00/docker-workspace/overlay2/l/J5K7DNZILGWXLUSRX6OHQJCQZK:/data00/docker-workspace/overlay2/l/3G5IQKKWGMBX2PN5VQBA6HN'\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.4271416664123535]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "The run completed successfully.\nThe output shows:\n```\n   it  |          | ADMCONSTRAINTS::ham         |\n       |    t     | minimum      | maximum      |\n-------------------------------------------------\n     0 |    1.000 |  -0.66666667 |  -0.66666667 |\nINFO (Exact): setting exact data on slice\n     1 |    1.031 |  -0.50749923 |  -0.50749923 |\nINFO (Exact): setting exact data on slice\n     2 |    1.062 |  -0.36216840 |  -0.36216840 |\nINFO (Exact): setting exact data on slice\n     3 |    1.094 |  -0.22911565 |  -0.22911565 |\n```\n\nThe Hamiltonian constraint `ham` is non-zero.\nIn `de_Sitter_Lambda.F`, `Tmunu_flag` is set to `.true.`.\n```fortran\nC This model is non-vacuum\nC ==> it sets the stress-energy tensor in the \"CalcTmunu\" code\n      Tmunu_flag = .true.\n```\nIf `Tmunu_flag` is true, it means the metric is not a vacuum solution, so the Hamiltonian constraint (which usually assumes vacuum or includes matter terms) might be non-zero if the matter terms are not handled or if `ADMConstraints` calculates vacuum constraints.\n\nThe `ADMConstraints` thorn calculates the Hamiltonian constraint $R - K_{ij}K^{ij} + K^2 - 16\\pi \\rho$.\nIf `Exact` sets `Tmunu_flag`, does it mean `ADMConstraints` will pick it up?\n`ADMConstraints` seems to have `TmunuBase` inherited.\n\nLet's check if `ham` values are expected.\nFor de Sitter space with cosmological constant $\\Lambda$:\n$G_{\\mu\\nu} + \\Lambda g_{\\mu\\nu} = 0$ (vacuum with Lambda)\nor $G_{\\mu\\nu} = 8\\pi T_{\\mu\\nu}$ with $T_{\\mu\\nu} = -\\frac{\\Lambda}{8\\pi} g_{\\mu\\nu}$.\n\nIf `ADMConstraints` computes $H = R + K^2 - K_{ij}K^{ij} - 16\\pi \\rho$, and if $\\rho$ is not set or set to something else, $H$ will be non-zero.\nIn `de_Sitter_Lambda.F`, `Tmunu_flag` is set to true.\nThis flag is passed back to `Exact__metric_for_model` and then presumably used by the caller.\nHowever, `Exact` thorn sets the metric variables. It does not seem to set $T_{\\mu\\nu}$ directly in the metric routine.\nThere is a `CalcTmunu` interface in `Exact`.\n\nLet's check `arrangements/EinsteinInitialData/Exact/src/include/Scalar_CalcTmunu.inc`.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/include/Scalar_CalcTmunu.inc</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/include/Scalar_CalcTmunu.inc:\n     1\t#ifdef FCODE\n     2\tC Here we added the matter variables for several of the metrics\n     3\tC you can find in \"src\" directory through the components of the\n     4\tC stress-eergy tensor. Being different in specific cases it is\n     5\tC necessary to check first which metric is running.  \n     6\tC Author : Dumitru Vulcanov (Timisoara, Romania)\n     7\tC $Header$\n     8\t\n     9\tC Varianta cu un singur param. (raza initiala) pt Rob-Walker\n    10\t\n    11\t#include \"param_defs.inc\"\n    12\t\n    13\tc\n    14\tc FIXME:\n    15\tc If we could be certain that this code were always compiled as Fortran 90,\n    16\tc the decode here could be done with a case statement, which ought to give\n    17\tc better performance than the if-else chain we use now.  But in practice\n    18\tc Cactus has enough other overheads that this is not bothering with...\n    19\tc\n    20\t\n    21\tc\n    22\tc ***** KLUDGE *****\n    23\tc\n    24\tc This code is #include-d into various evolution thorns, and alas does not\n    25\tc have direct access to thorn Exact parameters.  Instead, this code must\n    26\tc use the restricted-grid-scalar copies of the parameters.  In practice,\n    27\tc this means changing \"__\" to \"___\" in all parameter names (but not in the\n    28\tc #define constants in \"param_defs.inc\").  See the comments in param.ccl\n    29\tc for further information on this.\n    30\tc\n    31\t\n    32\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n    33\tccccc Minkowski spacetime cccccccccccccccccccccccccccccccccccccccccccccccccccccc\n    34\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n    35\t\n    36\t       if     (decoded_exact_model .eq. EXACT__Minkowski) then\n    37\tc        no stress-energy tensor in this model\n    38\t       elseif (decoded_exact_model .eq. EXACT__Minkowski_shift) then\n    39\tc        no stress-energy tensor in this model\n    40\t       elseif (decoded_exact_model .eq. EXACT__Minkowski_funny) then\n    41\tc        no stress-energy tensor in this model\n    42\t       elseif (decoded_exact_model .eq. EXACT__Minkowski_gauge_wave) then\n    43\tc        no stress-energy tensor in this model\n    44\t       elseif (decoded_exact_model .eq. EXACT__Minkowski_shifted_gauge_wave) then\n    45\tc        no stress-energy tensor in this model\n    46\t       elseif (decoded_exact_model .eq. EXACT__Minkowski_conf_wave) then\n    47\tc        no stress-energy tensor in this model\n    48\t\n    49\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n    50\tccccc black hole spacetimes cccccccccccccccccccccccccccccccccccccccccccccccccccc\n    51\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n    52\t\n    53\t       elseif (decoded_exact_model .eq. EXACT__Schwarzschild_EF) then\n    54\tc        no stress-energy tensor in this model\n    55\t       elseif (decoded_exact_model .eq. EXACT__Schwarzschild_PG) then\n    56\tc        no stress-energy tensor in this model\n    57\t       elseif (decoded_exact_model .eq. EXACT__Schwarzschild_BL) then\n    58\tc        no stress-energy tensor in this model\n    59\t       elseif (decoded_exact_model .eq. EXACT__Schwarzschild_Novikov) then\n    60\tc        no stress-energy tensor in this model\n    61\t       elseif (decoded_exact_model .eq. EXACT__Kerr_BoyerLindquist) then\n    62\tc        no stress-energy tensor in this model\n    63\t       elseif (decoded_exact_model .eq. EXACT__Kerr_KerrSchild) then\n    64\tc        no stress-energy tensor in this model\n    65\t       elseif (decoded_exact_model .eq. EXACT__Kerr_KerrSchild_spherical) then\n    66\tc        no stress-energy tensor in this model\n    67\t\n    68\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n    69\t\n    70\tc\n    71\tc Schwarzschild-Lemaitre spacetime\n    72\tc (Schwarzschild black hole with cosmological constant)\n    73\tc\n    74\t       elseif (decoded_exact_model .eq. EXACT__Schwarzschild_Lemaitre) then\n    75\t         razsch2=x(i,j,k)*x(i,j,k)+y(i,j,k)*y(i,j,k)+z(i,j,k)*z(i,j,k)\n    76\t         coefsch=-Schwarzschild_Lemaitre___Lambda/(8.0D0*EXACT__pi)\n    77\t         pppsch=1.0D0-2.0D0*Schwarzschild_Lemaitre___mass/sqrt(razsch2)\n    78\t     &               -Schwarzschild_Lemaitre___Lambda*razsch2/3.0D0\n    79\t         unusch=(1.0D0-pppsch)/pppsch/razsch2\n    80\t\n    81\t         Ttt =  Ttt-coefsch*pppsch\n    82\t         Ttx =  Ttx\n    83\t         Tty =  Tty\n    84\t         Ttz =  Ttz\n    85\t         Txx  = Txx+coefsch*(1.0D0+x(i,j,k)*x(i,j,k)*unusch)\n    86\t         Tyy  = Tyy+coefsch*(1.0D0+y(i,j,k)*y(i,j,k)*unusch)\n    87\t         Tzz  = Tzz+coefsch*(1.0D0+z(i,j,k)*z(i,j,k)*unusch)\n    88\t         Txy  = Txy+coefsch*x(i,j,k)*y(i,j,k)*unusch\n    89\t         Txz  = Txz+coefsch*x(i,j,k)*z(i,j,k)*unusch\n    90\t         Tyz  = Tyz+coefsch*y(i,j,k)*z(i,j,k)*unusch\n    91\t\n    92\tccccccccccccccccccccccccccc\n[... Observation truncated due to length ...]\n\n   242\t          Txx  = Txx - bass\n   243\t          Tyy  = Tyy - term2\n   244\t          Tzz  = Tzz - bass\n   245\t          Txy  = Txy\n   246\t          Txz  = Txz\n   247\t          Tyz  = Tyz\n   248\t\n   249\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   250\t\n   251\tc\n   252\tc Kasner-like spacetime\n   253\tc\n   254\t        elseif (decoded_exact_model .eq. EXACT__Kasner_like) then\n   255\t\n   256\t          kkkk=Kasner_like___q*(2.0D0-3.0D0*Kasner_like___q)\n   257\t     &                        /(8.0D0*EXACT__pi*(CCTK_time**2))\n   258\t\n   259\t          Ttt  = Ttt + kkkk\n   260\t          Ttx  = Ttx\n   261\t          Tty  = Tty\n   262\t          Ttz  = Ttz\n   263\t          Txx  = Txx + kkkk*CCTK_time**(2.0D0*Kasner_like___q)\n   264\t          Tyy  = Tyy + kkkk*CCTK_time**(2.0D0*Kasner_like___q)\n   265\t          Tzz  = Tzz + kkkk*CCTK_time**(2.0D0-4.0D0*Kasner_like___q)\n   266\t          Txy  = Txy\n   267\t          Txz  = Txz\n   268\t          Tyz  = Tyz\n   269\t\n   270\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   271\t\n   272\t       elseif (decoded_exact_model .eq. EXACT__Kasner_axisymmetric) then\n   273\tc        no stress-energy tensor in this model\n   274\t\n   275\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   276\t\n   277\tc\n   278\tc generalized Kasner spacetime\n   279\tc\n   280\t        elseif (decoded_exact_model .eq. EXACT__Kasner_generalized) then\n   281\t\n   282\t        kkkk1 = (  Kasner_generalized___p1 - Kasner_generalized___p1**2\n   283\t     &           + Kasner_generalized___p2 - Kasner_generalized___p2**2\n   284\t     &           - Kasner_generalized___p1*Kasner_generalized___p2 )\n   285\t     &          / (8.0D0*EXACT__pi*(CCTK_time**2))\n   286\t\n   287\t        Ttt  = Ttt + kkkk1\n   288\t        Ttx  = Ttx\n   289\t        Tty  = Tty\n   290\t        Ttz  = Ttz\n   291\t        Txx  = Txx+kkkk1*CCTK_time**(2.0D0*Kasner_generalized___p1)\n   292\t        Tyy  = Tyy+kkkk1*CCTK_time**(2.0D0*Kasner_generalized___p2)\n   293\t        Tzz  = Tzz+kkkk1*CCTK_time**(2.0D0-2.0D0*Kasner_generalized___p1\n   294\t     &                                    -2.0D0*Kasner_generalized___p2)\n   295\t        Txy  = Txy\n   296\t        Txz  = Txz\n   297\t        Tyz  = Tyz\n   298\t\n   299\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   300\t       elseif (decoded_exact_model .eq. EXACT__Gowdy_wave) then\n   301\tc        no stress-energy tensor in this model\n   302\t\n   303\t\n   304\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   305\t\n   306\t       elseif (decoded_exact_model .eq. EXACT__Milne) then\n   307\tc        no stress-energy tensor in this model\n   308\t\n   309\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   310\tccccc miscellaneous spacetimes ccccccccccccccccccccccccccccccccccccccccccccccccc\n   311\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   312\t\n   313\t       elseif (decoded_exact_model .eq. EXACT__boost_rotation_symmetric) then\n   314\tc        no stress-energy tensor in this model\n   315\t       elseif (decoded_exact_model .eq. EXACT__bowl) then\n   316\tc        no stress-energy tensor in this model\n   317\t\n   318\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   319\t\n   320\tc\n   321\tc constant density star\n   322\tc\n   323\t        elseif (decoded_exact_model .eq. EXACT__constant_density_star) then\n   324\t          rr  = sqrt(x(i,j,k)*x(i,j,k)+y(i,j,k)*y(i,j,k)+\n   325\t     &                z(i,j,k)*z(i,j,k))\n   326\t          star_m = constant_density_star___mass\n   327\t          star_r = constant_density_star___radius\n   328\t\n   329\t          r3 = star_r**3\n   330\t          if (rr.le.star_r) then\n   331\t            unu = 3.0D0*sqrt(1.0D0-2.0D0*star_m/star_r)\n   332\t            doi = sqrt(1.0D0-2.0D0*star_m*rr*rr/r3)\n   333\t            trei= star_m*(unu-3.0D0*doi)/(2*EXACT__pi*(unu-doi)*r3)\n   334\t            Ttt = Ttt + 3.0D0*star_m*\n   335\t     &        (5.0D0-9.0D0*star_m/star_r - unu*doi\n   336\t     &        -star_m*rr*rr/r3)/(8.0D0*EXACT__pi*r3)\n   337\t            Txx = Txx -trei*(1.0D0+2.0D0*star_m*x(i,j,k)*x(i,j,k)/\n   338\t     &      (doi*doi*r3))/2.0D0\n   339\t            Tyy = Tyy -trei*(1.0D0+2.0D0*star_m*y(i,j,k)*y(i,j,k)/\n   340\t     &      (doi*doi*r3))/2.0D0\n   341\t            Tzz = Tzz -trei*(1.0D0+2.0D0*star_m*z(i,j,k)*z(i,j,k)/\n   342\t     &      (doi*doi*r3))/2.0D0\n   343\t            Txy = Txy -trei*star_m*x(i,j,k)*y(i,j,k)/(doi*doi*r3)\n   344\t            Tyz = Tyz -trei*star_m*y(i,j,k)*z(i,j,k)/(doi*doi*r3)\n   345\t            Txz = Txz -trei*star_m*x(i,j,k)*z(i,j,k)/(doi*doi*r3)\n   346\t          endif\n   347\t\n   348\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   349\t\n   350\t        else\n   351\t          call CCTK_WARN(0,\"Unknown value of Exact::decoded_exact_model\")\n   352\t        endif \n   353\t#endif\n   354\t\n"
        },
        {
          "role": "assistant",
          "content": "I need to check if `EXACT__de_Sitter` is handled in `Scalar_CalcTmunu.inc`.\nI will grep for `de_Sitter` in this file.\n<function=execute_bash>\n<parameter=command>\ngrep -n \"de_Sitter\" /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/include/Scalar_CalcTmunu.inc\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "167:        elseif (decoded_exact_model .eq. EXACT__de_Sitter) then\n184:        elseif (decoded_exact_model .eq. EXACT__de_Sitter_Lambda) then\n185:          aaaa = de_Sitter_Lambda___scale/(8.0D0*EXACT__pi)\n186:          bbbb = aaaa*exp(2.0D0*sqrt(de_Sitter_Lambda___scale/3.0D0)*CCTK_time)\n205:        elseif (decoded_exact_model .eq. EXACT__anti_de_Sitter_Lambda) then\n206:          aaaa1 = anti_de_Sitter_Lambda___scale/(8.0D0*EXACT__pi)\n207:          bbbb1 = aaaa1*exp(2.0D0*sqrt(-anti_de_Sitter_Lambda___scale/3.0D0)\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.0031707286834716797]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "It is handled!\nLet's see the implementation for `EXACT__de_Sitter`.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/include/Scalar_CalcTmunu.inc</parameter>\n<parameter=view_range>[165, 185]</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/include/Scalar_CalcTmunu.inc:\n   165\tc de Sitter spacetime\n   166\tc\n   167\t        elseif (decoded_exact_model .eq. EXACT__de_Sitter) then\n   168\t          Ttt =  Ttt + 1.0D0/6.0D0/EXACT__pi/(CCTK_time**2)\n   169\t          Ttx  = Ttx\n   170\t          Tty  = Tty\n   171\t          Ttz  = Ttz\n   172\t          Txx  = Txx \n   173\t          Tyy  = Tyy \n   174\t          Tzz  = Tzz \n   175\t          Txy  = Txy\n   176\t          Txz  = Txz\n   177\t          Tyz  = Tyz\n   178\t\n   179\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   180\t\n   181\tc\n   182\tc de Sitter spacetime with cosmological constant\n   183\tc\n   184\t        elseif (decoded_exact_model .eq. EXACT__de_Sitter_Lambda) then\n   185\t          aaaa = de_Sitter_Lambda___scale/(8.0D0*EXACT__pi)\n"
        },
        {
          "role": "assistant",
          "content": "Wait, `EXACT__de_Sitter` has:\n```fortran\nTtt =  Ttt + 1.0D0/6.0D0/EXACT__pi/(CCTK_time**2)\n```\nand other components are unchanged (so 0 if initialized to 0).\nThis looks like a different spacetime than the exponential expansion one.\n$T_{tt} \\propto 1/t^2$.\nThis corresponds to a FLRW metric with $a(t) \\propto t$.\n$ds^2 = -dt^2 + t^2 (dx^2 + dy^2 + dz^2)$ (Milne universe?)\nOr maybe $a(t) \\propto t^{2/3}$ (Matter dominated)?\nIf $a(t) = t$, then $H = 1/t$.\n$G_{tt} = 3H^2 = 3/t^2$.\n$8\\pi T_{tt} = 3/t^2 \\implies T_{tt} = \\frac{3}{8\\pi t^2}$.\nHere we have $T_{tt} = \\frac{1}{6\\pi t^2} = \\frac{4}{24\\pi t^2} \\approx \\frac{1}{6\\pi t^2}$.\nWait, $3/8 \\approx 0.375$. $1/6 \\approx 0.166$.\nSo it's not exactly Milne.\n\nHowever, the `Scalar_CalcTmunu.inc` defines the matter content.\nIf `de_Sitter` uses this matter content, then my implementation of `Exact__de_Sitter` using exponential expansion is WRONG.\nThe metric should match the matter content.\n\nIf `Scalar_CalcTmunu.inc` has this specific form for `de_Sitter`, I should deduce the metric from it.\nBut wait, `de_Sitter` usually means constant curvature.\nMaybe the `de_Sitter` implementation in `Scalar_CalcTmunu.inc` is for a different coordinate patch, e.g. conformal time?\n$ds^2 = \\frac{1}{\\eta^2} (-d\\eta^2 + dx^2 + ...)$.\nIf $t$ in `Scalar_CalcTmunu` is conformal time $\\eta$.\nThen $T_{\\eta\\eta}$...\n\nLet's look at `de_Sitter_Lambda` in `Scalar_CalcTmunu.inc`:\n```fortran\naaaa = de_Sitter_Lambda___scale/(8.0D0*EXACT__pi)\nbbbb = aaaa*exp(2.0D0*sqrt(de_Sitter_Lambda___scale/3.0D0)*CCTK_time)\n```\nThis matches the exponential expansion.\n\nNow, what about `de_Sitter`?\nThe code has:\n```fortran\nTtt =  Ttt + 1.0D0/6.0D0/EXACT__pi/(CCTK_time**2)\n```\nThis looks very specific.\nMaybe I should check `Exact__Milne` or others.\n\nWait, if I implemented `Exact__de_Sitter` as exponential expansion, but `CalcTmunu` calculates $T_{\\mu\\nu}$ for something else, then the constraints will be violated (which is what I saw: `ham` is non-zero).\nActually, if `Tmunu_flag` is true, `ADMConstraints` subtracts $16\\pi \\rho$.\nIf `Exact` sets the metric to exponential expansion, $G_{\\mu\\nu} = -\\Lambda g_{\\mu\\nu}$.\nSo $G_{tt} = \\Lambda$.\nIf `CalcTmunu` sets $T_{tt} = \\frac{1}{6\\pi t^2}$, then $G_{tt} - 8\\pi T_{tt} \\neq 0$ unless $\\Lambda = 8\\pi \\frac{1}{6\\pi t^2} = \\frac{4}{3t^2}$.\nThis implies $\\Lambda$ is time dependent? That's not a cosmological constant.\n\nSo `de_Sitter` in this thorn seems to refer to something else than standard de Sitter with constant $\\Lambda$.\nOr maybe `Scalar_CalcTmunu.inc` is wrong?\nOr maybe my assumption about `de_Sitter` being exponential expansion is wrong.\n\nLet's look at `param.ccl` again.\n```\nREAL de_Sitter__scale \"de Sitter: multiplicative scale factor\"\n```\nIt doesn't say \"Lambda\".\n\nIf I search for \"de Sitter\" in the `src` directory, maybe I can find other references.\nI'll check `metrics/README` if it exists.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/README</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/README:\n     1\tDescription of files in this directory\n     2\t======================================\n     3\t\n     4\t$Header$\n     5\t\n     6\tThis file contains (typically) one file for each model, containing\n     7\ta Fortran-callable subroutine to compute the 4-metric $g_{ab}$ and\n     8\tinverse 4-metric $g^{ab}$:\n     9\t      subroutine Exact__model_name_coords(\n    10\t     $     x, y, z, t,\n    11\t     $     gdtt, gdtx, gdty, gdtz, \n    12\t     $     gdxx, gdyy, gdzz, gdxy, gdyz, gdzx,\n    13\t     $     gutt, gutx, guty, gutz, \n    14\t     $     guxx, guyy, guzz, guxy, guyz, guzx,\n    15\t     $     psi, Tmunu_flag)\n    16\t      CCTK_REAL x, y, z, t\n    17\t      CCTK_REAL gdtt, gdtx, gdty, gdtz, \n    18\t     $       gdxx, gdyy, gdzz, gdxy, gdyz, gdzx,\n    19\t     $       gutt, gutx, guty, gutz, \n    20\t     $       guxx, guyy, guzz, guxy, guyz, guzx\n    21\t      CCTK_REAL psi\n    22\t      LOGICAL   Tmunu_flag\n    23\t\t...\n    24\t      RETURN\n    25\t      END\n    26\t\n    27\t psi  is normally unused, but can be set by the subroutine to explicitly\n    28\tspecify the Cactus static conformal factor.  At present only the\n    29\t\"Minkowski_gauge_wave\" model does this\n    30\t\n    31\tThe subroutine should set  Tmunu_flag  to .true. if this model needs\n    32\tto set the stress-energy tensor (i.e. if it's non-vacuum and/or it has\n    33\ta cosmological constant, or .false. if it doesn't (i.e. if it's vacuum\n    34\tand has no cosmological constant).\n    35\t\n    36\t\n    37\t\n    38\tFIXME: Wouldn't it be cleaner to just compute $g_{ab}$,\n    39\t       and use a 4x4 matrix inversion to get the other one?\n    40\t\n"
        },
        {
          "role": "assistant",
          "content": "This README just describes the interface.\n\nLet's look at `de_Sitter.par` again.\n```\nExact::exact_model = \"de Sitter\"\nExact::de_Sitter__scale   = 1\n```\n\nIf I assume `de_Sitter` is indeed de Sitter space, but maybe in a different coordinate system.\nIf $T_{tt} \\propto 1/t^2$, this looks like $p = \\rho = 1/t^2$ type of solution?\nActually, if I look at `Exact__Kasner_like` in `Scalar_CalcTmunu.inc`:\n```fortran\nkkkk=Kasner_like___q*(2.0D0-3.0D0*Kasner_like___q)/(8.0D0*EXACT__pi*(CCTK_time**2))\nTtt  = Ttt + kkkk\n```\nThis also has $1/t^2$.\n\nLet's consider the possibility that `de_Sitter` in this thorn is NOT de Sitter space, but something else, or a very specific coordinate patch.\nHowever, the name \"de Sitter\" is quite standard.\n\nCould it be $ds^2 = -dt^2 + e^{2t} dx^2$?\nIf $\\Lambda$ is related to $1/t^2$, maybe it's not constant.\n\nLet's look at `Scalar_CalcTmunu.inc` again for `de_Sitter`.\n```fortran\nTtt =  Ttt + 1.0D0/6.0D0/EXACT__pi/(CCTK_time**2)\n```\n$8\\pi T_{tt} = \\frac{4}{3t^2}$.\nIf this is a perfect fluid with $u^\\mu = (1,0,0,0)$, then $\\rho = T_{tt} = \\frac{1}{6\\pi t^2}$.\nFriedmann equation: $3H^2 = 8\\pi \\rho = \\frac{4}{3t^2}$.\n$H^2 = \\frac{4}{9t^2} \\implies H = \\frac{2}{3t}$.\n$a(t) \\propto t^{2/3}$.\nThis is a matter dominated universe (dust).\nSo `de_Sitter` here seems to implement a matter dominated FLRW universe?\nBut why is it called `de_Sitter`?\n\nWait, maybe I am misinterpreting `Scalar_CalcTmunu.inc`.\nOr maybe `de_Sitter` corresponds to $a(t) \\propto t$.\nIf $a(t) = t$, $H = 1/t$.\n$3H^2 = 3/t^2$.\n$8\\pi \\rho = 3/t^2 \\implies \\rho = \\frac{3}{8\\pi t^2}$.\nThe code has $\\frac{1}{6\\pi t^2} = \\frac{4}{24\\pi t^2}$.\n$\\frac{3}{8\\pi} = \\frac{9}{24\\pi}$.\nSo it's not $a(t)=t$.\n\nLet's check `Exact__de_Sitter` implementation in `de_Sitter.F` that I created. I used exponential expansion.\nIf I want to match the test output (or rather, if I want to implement what `Scalar_CalcTmunu` expects), I should implement the metric corresponding to that $T_{\\mu\\nu}$.\nBut `de_Sitter` usually implies $\\Lambda$.\n\nMaybe `de_Sitter` refers to the de Sitter universe in conformal time?\n$ds^2 = \\frac{1}{H^2 \\eta^2} (-d\\eta^2 + dx^2 + dy^2 + dz^2)$.\nHere $t$ in the code would be $\\eta$.\n$g_{tt} = - \\frac{1}{H^2 t^2}$.\n$g_{xx} = \\frac{1}{H^2 t^2}$.\nLet's calculate $G_{tt}$.\nIf $g_{\\mu\\nu} = \\frac{1}{H^2 t^2} \\eta_{\\mu\\nu}$.\nThis is conformally flat.\n$G_{\\mu\\nu} + \\Lambda g_{\\mu\\nu} = 0$.\n$3 H^2 = \\Lambda$.\nSo this is a vacuum solution with $\\Lambda$.\nSo $T_{\\mu\\nu}$ should be $-\\frac{\\Lambda}{8\\pi} g_{\\mu\\nu}$.\n$T_{tt} = -\\frac{\\Lambda}{8\\pi} g_{tt} = -\\frac{3H^2}{8\\pi} (-\\frac{1}{H^2 t^2}) = \\frac{3}{8\\pi t^2}$.\nThe code has $T_{tt} = \\frac{1}{6\\pi t^2}$.\n$\\frac{3}{8\\pi} \\approx 0.119$.\n$\\frac{1}{6\\pi} \\approx 0.053$.\nThey don't match.\n\nWhat if `de_Sitter__scale` is involved?\nIn `Scalar_CalcTmunu.inc`, `de_Sitter` block does NOT use `de_Sitter__scale`.\n```fortran\n        elseif (decoded_exact_model .eq. EXACT__de_Sitter) then\n          Ttt =  Ttt + 1.0D0/6.0D0/EXACT__pi/(CCTK_time**2)\n```\nIt just uses constants. This is suspicious.\nMaybe `de_Sitter` is a legacy name for something else?\n\nLet's look at `de_Sitter.par` again.\n`Exact::de_Sitter__scale   = 1`\n\nIf `Scalar_CalcTmunu.inc` is correct, then `de_Sitter` has a fixed stress-energy tensor.\nMaybe I should check `Exact` documentation.\n`arrangements/EinsteinInitialData/Exact/doc/documentation.tex`.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/doc/documentation.tex</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/doc/documentation.tex:\n     1\t% *======================================================================*\n     2\t%  Cactus Thorn template for ThornGuide documentation\n     3\t%  Author: Ian Kelley\n     4\t%  Date: Sun Jun 02, 2002\n     5\t%  $Header$\n     6\t%\n     7\t%  Thorn documentation in the latex file doc/documentation.tex \n     8\t%  will be included in ThornGuides built with the Cactus make system.\n     9\t%  The scripts employed by the make system automatically include \n    10\t%  pages about variables, parameters and scheduling parsed from the \n    11\t%  relevent thorn CCL files.\n    12\t%  \n    13\t%  This template contains guidelines which help to assure that your     \n    14\t%  documentation will be correctly added to ThornGuides. More \n    15\t%  information is available in the Cactus UsersGuide.\n    16\t%                                                    \n    17\t%  Guidelines:\n    18\t%   - Do not change anything before the line\n    19\t%       % BEGIN CACTUS THORNGUIDE\",\n    20\t%     except for filling in the title, author, date etc. fields.\n    21\t%        - Each of these fields should only be on ONE line.\n    22\t%        - Author names should be sparated with a \\\\ or a comma\n    23\t%   - You can define your own macros are OK, but they must appear after\n    24\t%     the BEGIN CACTUS THORNGUIDE line, and do not redefine standard \n    25\t%     latex commands.\n    26\t%   - To avoid name clashes with other thorns, 'labels', 'citations', \n    27\t%     'references', and 'image' names should conform to the following \n    28\t%     convention:          \n    29\t%       ARRANGEMENT_THORN_LABEL\n    30\t%     For example, an image wave.eps in the arrangement CactusWave and \n    31\t%     thorn WaveToyC should be renamed to CactusWave_WaveToyC_wave.eps\n    32\t%   - Graphics should only be included using the graphix package. \n    33\t%     More specifically, with the \"includegraphics\" command. Do\n    34\t%     not specify any graphic file extensions in your .tex file. This \n    35\t%     will allow us (later) to create a PDF version of the ThornGuide\n    36\t%     via pdflatex. |\n    37\t%   - References should be included with the latex \"bibitem\" command. \n    38\t%   - use \\begin{abstract}...\\end{abstract} instead of \\abstract{...}\n    39\t%   - For the benefit of our Perl scripts, and for future extensions, \n    40\t%     please use simple latex.     \n    41\t%\n    42\t% *======================================================================* \n    43\t% \n    44\t% Example of including a graphic image:\n    45\t%    \\begin{figure}[ht]\n    46\t% \t\\begin{center}\n    47\t%    \t   \\includegraphics[width=6cm]{MyArrangement_MyThorn_MyFigure}\n    48\t% \t\\end{center}\n    49\t% \t\\caption{Illustration of this and that}\n    50\t% \t\\label{MyArrangement_MyThorn_MyLabel}\n    51\t%    \\end{figure}\n    52\t%\n    53\t% Example of using a label:\n    54\t%   \\label{MyArrangement_MyThorn_MyLabel}\n    55\t%\n    56\t% Example of a citation:\n    57\t%    \\cite{MyArrangement_MyThorn_Author99}\n    58\t%\n    59\t% Example of including a reference\n    60\t%   \\bibitem{MyArrangement_MyThorn_Author99}\n    61\t%   {J. Author, {\\em The Title of the Book, Journal, or periodical}, 1 (1999), \n    62\t%   1--16. {\\tt http://www.nowhere.com/}}\n    63\t%\n    64\t% *======================================================================* \n    65\t\n    66\t% If you are using CVS use this line to give version information\n    67\t% $Header$\n    68\t\n    69\t\\documentclass{article}\n    70\t\n    71\t% Use the Cactus ThornGuide style file\n    72\t% (Automatically used from Cactus distribution, if you have a \n    73\t%  thorn without the Cactus Flesh download this from the Cactus\n    74\t%  homepage at www.cactuscode.org)\n    75\t\\usepackage{../../../../doc/latex/cactus}\n    76\t\n    77\t%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n    78\t\n    79\t\\begin{document}\n    80\t\n    81\t\\author{Original code by Carsten Gundlach and Miguel Alcubierre, \\\\\n    82\t        exact solutions added by many other people,\t\\\\\n    83\t\tthis documentation by Jonathan Thornburg,\n    84\t        and by other people}\n    85\t\n    86\t% The title of the document (not necessarily the name of the Thorn)\n    87\t\\title{Thorn Guide for the {\\bf Exact} Thorn}\n    88\t\n    89\t% the date your document was last changed, if your document is in CVS, \n    90\t% please us:\n    91\t%    \\date{$ $Date$ $}\n    92\t\\date{$ $Date$ $}\n    93\t\n    94\t\\maketitle\n    95\t\n    96\t% Do not delete next line\n    97\t% START CACTUS THORNGUIDE\n    98\t\n    99\t% Add all definitions used in this documentation here \n   100\t%   \\def\\mydef etc\n   101\t\n   102\t\\def\\thorn#1{{\\bf #1}}\n   103\t\\def\\defn#1{{\\bf #1}}\n   104\t\n   105\t% force a line break in a itemize/description/enumerate environment\n   106\t\\def\\forcelinebreak{\\mbox{}\\\\[-\\baselineskip]}\n   107\t\n   108\t\\def\\eg{e.g.\\hbox{}}\n   109\t\\def\\ie{i.e.\\hbox{}}\n   110\t\\def\\etal{{\\it et~al.\\/\\hbox{}}}\n   111\n[... Observation truncated due to length ...]\nhbox{{\\tt \"}spacetime{\\tt /}coordinates{\\tt \"}}.\n   308\t\tFor example, the model \\verb|\"Schwarzschild/EF\"| is Schwarzschild\n   309\t\tspacetime in Eddington-Finkelstein coordinates.%%%\n   310\t\\footnote{%%%\n   311\t\t We abbreviate the coordinate names both for\n   312\t\t convenience, and because the unabbreviated\n   313\t\t names would make the variable names in the\n   314\t\t code (which are the same as the parameter names)\n   315\t\t too long -- C only guarantees 31~characters for\n   316\t\t variable names, and the Fortran~95 standard\n   317\t\t explicitly limits variable names to this same\n   318\t\t maximum length.\n   319\t\t }%%%\n   320\t\\item\tIf we have spacetimes which are identical or very similar,\n   321\t\texcept that one has a cosmological constant and the other\n   322\t\tdoesn't, we name the with-cosmological-constant one by appending\n   323\t\t\\verb|+Lambda| to the without-cosmological-constant spacetime\n   324\t\tname.  For example, the cosmological-constant variant of\n   325\t\tanti-de Sitter spacetime is the model \\verb|\"anti-de Sitter+Lambda\"|.\n   326\t\\item\tAll the parameters for individual models have names which begin\n   327\t\twith the model name (with any slash (\\verb|/|) or hyphen (\\verb|-|)\n   328\t\tcharacters converted to underscores (\\verb|_|)), followed by\n   329\t\ta double underscore (\\verb|__|).\n   330\t\\item\tThe description comment for each parameter in the \\verb|param.ccl|\n   331\t\tfile begins with the model name follwed by a colon (\\verb|:|).\n   332\t\tFor example,\n   333\t\\begin{verbatim}\n   334\tREAL Schwarzschild_EF__mass \"Schwarzschild/EF: BH mass\"\n   335\t{\n   336\t*:* :: \"any real number\"\n   337\t} 1.0\n   338\t\\end{verbatim}\n   339\t\\end{itemize}\n   340\t\n   341\t%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n   342\t\n   343\t\\subsection{The Cosmological Constant and the Stress-Energy Tensor}\n   344\t\\label{AEIThorns/Exact/cosmological-constant+stress-energy-tensor}\n   345\t\n   346\tA number of these models have a cosmological constant.  To use these\n   347\twith the Cactus code (which generally is written for the case of no\n   348\tcosmological constant), we use a simple trick: we transfer the term\n   349\twith the cosmological constant to the right hand side of the Einstein\n   350\tequations, introducing fictitious ``matter'' terms in the stress-energy \n   351\ttensor.\n   352\t\n   353\tThis thorn uses the standard Cactus ``\\verb|CalcTmunu|'' interface\n   354\tfor introducing terms into the stress-energy tensor.  See Ian Hawke's\n   355\tdocumentation for the \\thorn{ADMCoupling} thorn for details.\n   356\t\n   357\t%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n   358\t\n   359\t\\subsection{Accuracy}\n   360\t\n   361\t\\begingroup\n   362\t\\bf\\mathversion{bold}\n   363\tThis thorn has been found to set up its initial data less accurately\n   364\tthan you might think.  In particular, \\dots\n   365\t\n   366\tDenis Pollney has found that if this thorn is used to set up a\n   367\tSchwarzschild or Kerr solution\n   368\t(\\verb|Schwarzschild/EF| or \\verb|Kerr/Kerr-Schild| model),\n   369\tthere are low-level ($\\sim 10^{-12}$) asymmetries between the\n   370\tfield variables in the supposedly-symmetric octants.\n   371\t\n   372\tJonathan Thornburg has found that for at least the \\verb|Schwarzschild/EF|\n   373\tand \\verb|Kerr/Kerr-Schild| models (and quite likely for all models),\n   374\tthis thorn's values of the extrinsic curvature $K_{ij}$ have random\n   375\tpoint-to-point errors of about $\\sim {\\textstyle\\frac{1}{2}} \\times 10^{-10}$\n   376\t(in regions where the metric is $O(1)$.\n   377\t\\endgroup\n   378\t\n   379\tWe suspect that these problems may be due to this thorn's internally\n   380\tfirst setting up the 4-metric, then computing the Bona-Masso variables\n   381\tby numerically finite differencing the 4-metric%%%\n   382\t\\footnote{%%%\n   383\t\t This seems to be done using centered\n   384\t\t 2nd~order finite differencing with a\n   385\t\t hard-wired $10^{-6}$ grid spacing.\n   386\t\t }%%%\n   387\t, then computing the ADM variables from this.\n   388\t\n   389\t%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n   390\t\n   391\t\\subsection{Time Levels}\n   392\t\n   393\tIn the context of Cactus grid functions with (potentially) multiple\n   394\ttime levels,\n   395\t\\textbf{this thorn only sets the initial data on the current time level!}.\n   396\tThis is a bug. :(\n   397\t\n   398\tIf you're doing a time evolution using the standard Cactus \\thorn{MoL}\n   399\tthorn,\n   400\t\\begin{itemize}\n   401\t\\item\tVariables that you're going to \\emph{evolve}\n   402\t\t(for example the ADM 3-metric if you're evolving\n   403\t\tit directly) only need initial data to be set\n   404\t\ton the current time level.\n   405\t\\item\tOther variables that are used by the evolution system,\n   406\t\tbut aren't themselves evolved (for example the ADM 3-metric\n   407\t\tif you're evolving some other fields o<response clipped><NOTE>Due to the max output limit, only part of this file has been shown to you. You should retry this tool after you have searched inside the file with `grep -n` in order to find the line numbers of what you are looking for.</NOTE>\n"
        },
        {
          "role": "assistant",
          "content": "The documentation says:\n> If we have spacetimes which are identical or very similar, except that one has a cosmological constant and the other doesn't, we name the with-cosmological-constant one by appending `+Lambda` to the without-cosmological-constant spacetime name.\n\nThis implies `de_Sitter` should be the one WITHOUT cosmological constant.\nBut de Sitter space *is* defined by a cosmological constant.\nUnless `de_Sitter` here means something else.\n\nHowever, `Scalar_CalcTmunu.inc` shows that `de_Sitter` has matter content ($T_{tt} \\propto 1/t^2$).\nThis corresponds to a matter dominated universe ($a(t) \\propto t^{2/3}$) or similar.\nWait, if $a(t) = t^{2/3}$, $H = \\frac{2}{3t}$.\n$G_{tt} = 3H^2 = 3 \\frac{4}{9t^2} = \\frac{4}{3t^2}$.\n$8\\pi T_{tt} = \\frac{4}{3t^2}$.\nThe code has $T_{tt} = \\frac{1}{6\\pi t^2} = \\frac{4}{24\\pi t^2}$.\n$8\\pi T_{tt} = \\frac{4}{3t^2}$.\nYES! It matches exactly.\nSo `de_Sitter` in this thorn implements a matter dominated FLRW universe with $a(t) \\propto t^{2/3}$.\nWhy it is called `de_Sitter` is a mystery (maybe a mistake in naming by the original author, or \"de Sitter\" here is used loosely for \"cosmological model\").\n\nSo, I need to implement the metric for $a(t) = t^{2/3}$.\nBut I need the scale factor.\n$a(t) = C t^{2/3}$.\nThe parameter is `de_Sitter__scale`.\nIn `de_Sitter_Lambda`, the parameter was $\\Lambda$.\nHere, maybe `de_Sitter__scale` is related to $C$?\nBut `Scalar_CalcTmunu.inc` for `de_Sitter` does NOT use `de_Sitter__scale`.\nIt hardcodes the matter content.\nThis suggests the metric should also be hardcoded or `de_Sitter__scale` is ignored or used for something else (maybe initial time?).\nBut `de_Sitter.par` sets `de_Sitter__scale = 1`.\n\nIf $T_{tt}$ is fixed, then $H(t)$ is fixed to $2/3t$.\nSo $a(t) = a_0 t^{2/3}$.\nThe metric is $ds^2 = -dt^2 + a(t)^2 (dx^2 + dy^2 + dz^2)$.\n$g_{xx} = a(t)^2 = a_0^2 t^{4/3}$.\nWhat is $a_0$?\nUsually one sets $a(t_0) = 1$.\nOr maybe `de_Sitter__scale` is $a_0$?\nIf `Scalar_CalcTmunu` assumes a specific $T_{\\mu\\nu}$, it fixes $H(t)$. It does not fix $a(t)$ absolute value, only $\\dot{a}/a$.\nSo $a(t)$ can be scaled by a constant.\n$G_{\\mu\\nu}$ depends on $H$, not $a$.\nSo any $a_0$ works for the Einstein equations.\nHowever, `de_Sitter__scale` is likely $a_0$ or related.\n\nLet's check `de_Sitter_Lambda` again.\n`arad = de_Sitter_Lambda__scale`.\n`am = exp(...)`.\nHere `am` is $a(t)^2$.\n\nSo for `de_Sitter`, I should probably implement:\n$a(t) = \\text{scale} \\times t^{2/3}$.\n$g_{xx} = a(t)^2 = \\text{scale}^2 \\times t^{4/3}$.\n\nWait, if `de_Sitter__scale` is $a_0$, then `am` (which is $g_{xx}$) should be `de_Sitter__scale * t**(4.0/3.0)`?\nOr maybe `de_Sitter__scale` is $a_0^2$?\nIn `de_Sitter_Lambda`, `arad` was inside the exponent.\n`am=exp(2.0D0*sqrt(arad/3.0d0)*t)`\nHere `arad` is $\\Lambda$.\n\nIf `de_Sitter` is indeed the matter dominated universe, the parameter might be $a_0$.\nLet's assume `de_Sitter__scale` is the coefficient for $a(t)$ or $a(t)^2$.\nIf I use `am = de_Sitter__scale * t**(4.0d0/3.0d0)`, then $g_{xx} = am$.\n\nLet's modify `de_Sitter.F` to implement this.\n$g_{tt} = -1$.\n$g_{xx} = g_{yy} = g_{zz} = A t^{4/3}$.\n$g^{xx} = A^{-1} t^{-4/3}$.\n\nI will try this implementation.\nI need to be careful about `t=0` singularity, but the test starts at `t=1`.\n\n```fortran\n      arad = de_Sitter__scale\n      am = arad * t**(4.0d0/3.0d0)\n```\nWait, if `de_Sitter__scale` is 1, then $a(t) = t^{2/3}$.\nThis seems reasonable.\n\nLet's modify `de_Sitter.F`.\n<function=str_replace_editor>\n<parameter=command>str_replace</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F</parameter>\n<parameter=old_str>      arad = de_Sitter__scale\n\n      am=exp(2.0D0*sqrt(arad/3.0d0)*t)   \n\n      gdtt = -1.d0 \n      gdtx = 0.d0 \n      gdty = 0.d0\n      gdtz = 0.d0\n      gdxx = am\n      gdyy = am\n      gdzz = am</parameter>\n<parameter=new_str>      arad = de_Sitter__scale\n\n      am = arad * t**(4.0d0/3.0d0)\n\n      gdtt = -1.d0 \n      gdtx = 0.d0 \n      gdty = 0.d0\n      gdtz = 0.d0\n      gdxx = am\n      gdyy = am\n      gdzz = am</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "The file /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F has been edited. Here's the result of running `cat -n` on a snippet of /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F:\n    42\tC ==> it sets the stress-energy tensor in the \"CalcTmunu\" code\n    43\t      Tmunu_flag = .true.\n    44\t\n    45\t      arad = de_Sitter__scale\n    46\t\n    47\t      am = arad * t**(4.0d0/3.0d0)\n    48\t\n    49\t      gdtt = -1.d0 \n    50\t      gdtx = 0.d0 \n    51\t      gdty = 0.d0\n    52\t      gdtz = 0.d0\n    53\t      gdxx = am\n    54\t      gdyy = am\n    55\t      gdzz = am\n    56\t      gdxy = 0.d0\n    57\t      gdyz = 0.d0\n    58\t      gdzx = 0.d0\n    59\t\n    60\t\nReview the changes and make sure they are as expected. Edit the file again if necessary."
        },
        {
          "role": "assistant",
          "content": "I also need to update the inverse metric.\n$g^{xx} = 1/am$.\nThe previous code already had:\n```fortran\n      guxx = 1.d0/am\n      guyy = 1.d0/am\n      guzz = 1.d0/am\n```\nSo that part is correct.\n\nNow I will rebuild and run the test again.\n<function=execute_bash>\n<parameter=command>\nmake sim -j2\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Cactus - version: 4.2.3\nBuilding configuration sim\nChecking status of thorn CoordBase\nChecking status of thorn Boundary\nChecking status of thorn ADMCoupling\nChecking status of thorn ADMMacros\nChecking status of thorn ADMMass\nChecking status of thorn AEILocalInterp\nChecking status of thorn zlib\nChecking status of thorn GenericFD\nChecking status of thorn CycleClock\nChecking status of thorn Vectors\nChecking status of thorn IOUtil\nChecking status of thorn Fortran\nChecking status of thorn CarpetRegridTest\nChecking status of thorn CarpetTracker\nChecking status of thorn Constants\nChecking status of thorn Convert_to_HydroBase\nChecking status of thorn CoordGauge\nChecking status of thorn DemoInterp\nChecking status of thorn SphericalSurface\nChecking status of thorn DistortedBHIVP\nChecking status of thorn EOS_Base\nChecking status of thorn EOS_IdealFluid\nChecking status of thorn EinsteinExact_Test\nChecking status of thorn EllBase\nChecking status of thorn OpenBLAS\nChecking status of thorn Exact\nChecking status of thorn Extract\nCOMPILING arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F\nChecking status of thorn FFTW3\nUpdating /opt/Cactus/configs/sim/lib/libthorn_Exact.a\nChecking status of thorn FleshInfo\nChecking status of thorn GSL\nChecking status of thorn Socket\nChecking status of thorn pthreads\nChecking status of thorn HelloWorld\nChecking status of thorn HighOrderWaveTest\nChecking status of thorn HydroBase\nChecking status of thorn Hydro_InitExcision\nChecking status of thorn IDAnalyticBH\nChecking status of thorn IDAxiBrillBH\nChecking status of thorn IDAxiOddBrillBH\nChecking status of thorn IDConstraintViolate\nChecking status of thorn IDFileADM\nChecking status of thorn IDLinearWaves\nChecking status of thorn IDScalarWave\nChecking status of thorn IDScalarWaveC\nChecking status of thorn IDScalarWaveCXX\nChecking status of thorn IDScalarWaveElliptic\nChecking status of thorn IDWaveMoL\nChecking status of thorn ID_converter_ILGRMHD\nChecking status of thorn IOASCII\nChecking status of thorn IOBasic\nChecking status of thorn libjpeg\nChecking status of thorn InitBase\nChecking status of thorn InterpToArray\nChecking status of thorn LORENE\nChecking status of thorn LocalInterp\nChecking status of thorn LocalInterp2\nChecking status of thorn LocalReduce\nChecking status of thorn ML_BSSN_Test\nChecking status of thorn ML_CCZ4_Test\nChecking status of thorn ML_WaveToy_Test\nChecking status of thorn Meudon_Bin_BH\nChecking status of thorn Meudon_Bin_NS\nChecking status of thorn Meudon_Mag_NS\nChecking status of thorn MoL\nChecking status of thorn NaNCatcher\nChecking status of thorn NaNChecker\nChecking status of thorn NewRad\nChecking status of thorn Nice\nChecking status of thorn Noise\nChecking status of thorn Norms\nChecking status of thorn NullDecomp\nChecking status of thorn NullGrid\nChecking status of thorn NullVars\nChecking status of thorn OpenSSL\nChecking status of thorn Outflow\nChecking status of thorn PAPI\nChecking status of thorn TATelliptic\nChecking status of thorn PunctureTracker\nChecking status of thorn TGRtensor\nChecking status of thorn ReductionTest\nChecking status of thorn ReductionTest2\nChecking status of thorn ReductionTest3\nChecking status of thorn ReflectionSymmetry\nChecking status of thorn RegridSyncTest\nChecking status of thorn RotatingDBHIVP\nChecking status of thorn SampleBoundary\nChecking status of thorn SampleIO\nChecking status of thorn Seed_Magnetic_Fields\nChecking status of thorn SetMask_SphericalSurface\nChecking status of thorn SlabTest\nChecking status of thorn StaticConformal\nChecking status of thorn SummationByParts\nChecking status of thorn SymBase\nChecking status of thorn SystemStatistics\nChecking status of thorn TerminationTrigger\nChecking status of thorn TestAllTypes\nChecking status of thorn TestArrays\nChecking status of thorn TestComplex\nChecking status of thorn TestCoordinates\nChecking status of thorn TestFortranCrayPointers\nChecking status of thorn TestFortranDependencies2\nChecking status of thorn TestFpointerNULL\nChecking status of thorn TestFreeF90\nChecking status of thorn TestGlobalReduce\nChecking status of thorn TestInclude1\nChecking status of thorn TestInclude2\nChecking status of thorn TestLocalInterp2\nChecking status of thorn TestLocalReduce\nChecking status of thorn TestLoop\nChecking status of thorn TestMath\nChecking status of thorn TestMoL\nChecking status of thorn TestPar\nChecking status of thorn TestReduce\nChecking status of thorn TestSchedule\nChecking status of thorn TestStrings\nChecking status of thorn TestTable\nChecking status of thorn TestTimers\nChecking status of thorn TestTypes\nChecking status of thorn Time\nChecking status of thorn TimerInfo\nChecking status of thorn TmunuBase\nChecking status of thorn Trigger\nChecking status of thorn TwoPunctures\nChecking status of thorn WatchDog\nChecking status of thorn WaveBinarySource\nChecking status of thorn WaveToy1DF77\nChecking status of thorn WaveToy2DF77\nChecking status of thorn WaveToyExtra\nChecking status of thorn CactusBindings\nChecking status of thorn\n[... Observation truncated due to length ...]\nteinEOS/EOS_Hybrid EinsteinEOS/EOS_IdealFluid EinsteinEOS/EOS_Omni EinsteinEOS/EOS_Polytrope EinsteinExact/EinsteinExact_Test CactusElliptic/EllBase CactusElliptic/EllPETSc CactusElliptic/EllSOR EinsteinInitialData/Exact EinsteinAnalysis/Extract ExternalLibraries/FFTW3 CactusExamples/FleshInfo CactusBase/Fortran EinsteinEvolve/GRHydro EinsteinEvolve/GRHydro_InitData ExternalLibraries/GSL EinsteinExact/GaugeWave KrancNumericalTools/GenericFD ExternalLibraries/HDF5 CactusConnect/HTTPD CactusConnect/HTTPDExtra CactusExamples/HelloWorld Carpet/HighOrderWaveTest EinsteinBase/HydroBase EinsteinAnalysis/Hydro_Analysis EinsteinInitialData/Hydro_InitExcision EinsteinInitialData/IDAnalyticBH EinsteinInitialData/IDAxiBrillBH EinsteinInitialData/IDAxiOddBrillBH EinsteinInitialData/IDBrillData EinsteinInitialData/IDConstraintViolate EinsteinInitialData/IDFileADM EinsteinInitialData/IDLinearWaves CactusWave/IDScalarWave CactusWave/IDScalarWaveC CactusWave/IDScalarWaveCXX CactusWave/IDScalarWaveElliptic CactusExamples/IDWaveMoL WVUThorns/ID_converter_ILGRMHD CactusBase/IOASCII CactusBase/IOBasic CactusPUGHIO/IOHDF5 CactusPUGHIO/IOHDF5Util CactusIO/IOJpeg CactusBase/IOUtil WVUThorns/IllinoisGRMHD CactusBase/InitBase CactusNumerical/InterpToArray EinsteinExact/KerrSchild ExternalLibraries/LORENE CactusNumerical/LocalInterp CactusNumerical/LocalInterp2 CactusNumerical/LocalReduce Carpet/LoopControl McLachlan/ML_ADMConstraints McLachlan/ML_ADMQuantities McLachlan/ML_BSSN McLachlan/ML_BSSN_Helper McLachlan/ML_BSSN_Test McLachlan/ML_CCZ4 McLachlan/ML_CCZ4_Helper McLachlan/ML_CCZ4_Test McLachlan/ML_WaveToy McLachlan/ML_WaveToy_Test ExternalLibraries/MPI CactusUtils/MemSpeed EinsteinInitialData/Meudon_Bin_BH EinsteinInitialData/Meudon_Bin_NS EinsteinInitialData/Meudon_Mag_NS EinsteinExact/Minkowski CactusNumerical/MoL EinsteinExact/ModifiedSchwarzschildBL EinsteinAnalysis/Multipole CactusUtils/NaNCatcher CactusUtils/NaNChecker EinsteinEvolve/NewRad CactusUtils/Nice EinsteinInitialData/NoExcision CactusUtils/NoMPI CactusNumerical/Noise CactusNumerical/Norms PITTNullCode/NullConstr PITTNullCode/NullDecomp PITTNullCode/NullEvolve PITTNullCode/NullExact PITTNullCode/NullGrid PITTNullCode/NullInterp PITTNullCode/NullNews PITTNullCode/NullPsiInt PITTNullCode/NullSHRExtract PITTNullCode/NullVars ExternalLibraries/OpenBLAS ExternalLibraries/OpenSSL EinsteinAnalysis/Outflow ExternalLibraries/PAPI ExternalLibraries/PETSc CactusPUGH/PUGH CactusPUGH/PUGHInterp CactusPUGH/PUGHReduce CactusPUGH/PUGHSlab CactusNumerical/Periodic Carpet/PeriodicCarpet CactusExamples/Poisson EinsteinAnalysis/PunctureTracker EinsteinAnalysis/QuasiLocalMeasures Carpet/ReductionTest Carpet/ReductionTest2 Carpet/ReductionTest3 CactusNumerical/ReflectionSymmetry Carpet/RegridSyncTest EinsteinInitialData/RotatingDBHIVP CactusNumerical/RotatingSymmetry180 CactusNumerical/RotatingSymmetry90 CactusExamples/SampleBoundary CactusExamples/SampleIO WVUThorns/Seed_Magnetic_Fields EinsteinUtils/SetMask_SphericalSurface EinsteinExact/ShiftedGaugeWave CactusNumerical/Slab CactusNumerical/SlabTest CactusConnect/Socket CactusNumerical/SpaceMask PITTNullCode/SphericalHarmonicDecomp PITTNullCode/SphericalHarmonicRecon PITTNullCode/SphericalHarmonicReconGen CactusNumerical/SphericalSurface EinsteinBase/StaticConformal CactusNumerical/SummationByParts CactusBase/SymBase CactusUtils/SystemStatistics CactusUtils/SystemTopology CactusElliptic/TATPETSc CactusElliptic/TATelliptic EinsteinUtils/TGRtensor EinsteinInitialData/TOVSolver CactusUtils/TerminationTrigger CactusTest/TestAllTypes CactusTest/TestArrays Carpet/TestCarpetGridInfo CactusTest/TestComplex CactusTest/TestCoordinates CactusTest/TestFortranCrayPointers CactusTest/TestFortranDependencies1 CactusTest/TestFortranDependencies2 CactusTest/TestFpointerNULL CactusTest/TestFreeF90 CactusTest/TestGlobalReduce CactusTest/TestInclude1 CactusTest/TestInclude2 CactusNumerical/TestLocalInterp2 CactusNumerical/TestLocalReduce CactusTest/TestLoop Carpet/TestLoopControl CactusTest/TestMath CactusTest/TestMoL CactusTest/TestPar CactusTest/TestReduce CactusTest/TestSchedule CactusTest/TestStrings CactusTest/TestTable CactusTest/TestTimers CactusTest/TestTypes CactusBase/Time CactusExamples/TimerInfo CactusUtils/TimerReport Carpet/Timers EinsteinBase/TmunuBase CactusUtils/Trigger EinsteinInitialData/TwoPunctures EinsteinExact/Vaidya2 CactusUtils/Vectors CactusUtils/WatchDog CactusWave/WaveBinarySource CactusExamples/WaveMoL CactusExamples/WaveToy1DF77 CactusExamples/WaveToy2DF77 CactusWave/WaveToyC CactusWave/WaveToyCXX CactusWave/WaveToyExtra CactusWave/WaveToyF77 CactusWave/WaveToyF90 CactusWave/WaveToyFreeF90 EinsteinAnalysis/WeylScal4 ExternalLibraries/hwloc ExternalLibraries/libjpeg ExternalLibraries/pthreads ExternalLibraries/zlib\nDone creating cactus_sim.\nAll done !\n\nar: `u' modifier ignored since `D' is the default (see `U')\n\n[Current working directory: /opt/Cactus]\n[Execution time: 12.755234956741333]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "Now run the test again.\n<function=execute_bash>\n<parameter=command>\ncd runs/de_Sitter_test\n/opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/EinsteinInitialData/Exact/test/de_Sitter.par\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "--------------------------------------------------------------------------------\n\n       10                                  \n  1   0101       ************************  \n  01  1010 10      The Cactus Code V4.2.3    \n 1010 1101 011      www.cactuscode.org     \n  1001 100101    ************************  \n    00010101                               \n     100011     (c) Copyright The Authors  \n      0100      GNU Licensed. No Warranty  \n      0101                                 \n--------------------------------------------------------------------------------\n\nCactus version:    4.2.3\nCompile date:      Nov 28 2025 (15:33:27)\nRun date:          Nov 28 2025 (15:35:13+0000)\nRun host:           (pid=16239)\nWorking directory: /opt/Cactus/runs/de_Sitter_test\nExecutable:        /opt/Cactus/exe/cactus_sim\nParameter file:    /opt/Cactus/arrangements/EinsteinInitialData/Exact/test/de_Sitter.par\n--------------------------------------------------------------------------------\n\nActivating thorn Cactus...Success -> active implementation Cactus\nActivation requested for \n--->CartGrid3D CoordBase SymBase Boundary Time   PUGH PUGHReduce PUGHSlab   IOAscii IOUtil IOBasic LocalReduce  TmunuBase  ADMBase ADMMacros ADMConstraints ADMCoupling StaticConformal CoordGauge SpaceMask  ReflectionSymmetry Exact <---\nThorn PUGH requests automatic activation of MPI\nThorn MPI requests automatic activation of hwloc\nThorn hwloc requests automatic activation of zlib\nActivating thorn ADMBase...Success -> active implementation ADMBase\nActivating thorn ADMConstraints...Success -> active implementation admconstraints\nActivating thorn ADMCoupling...Success -> active implementation ADMCoupling\nActivating thorn ADMMacros...Success -> active implementation ADMMacros\nActivating thorn Boundary...Success -> active implementation boundary\nActivating thorn CartGrid3D...Success -> active implementation grid\nActivating thorn CoordBase...Success -> active implementation CoordBase\nActivating thorn CoordGauge...Success -> active implementation CoordGauge\nActivating thorn Exact...Success -> active implementation exact\nActivating thorn hwloc...Success -> active implementation hwloc\nActivating thorn IOAscii...Success -> active implementation IOASCII\nActivating thorn IOBasic...Success -> active implementation IOBasic\nActivating thorn IOUtil...Success -> active implementation IO\nActivating thorn LocalReduce...Success -> active implementation LocalReduce\nActivating thorn MPI...Success -> active implementation MPI\nActivating thorn PUGH...Success -> active implementation Driver\nActivating thorn PUGHReduce...Success -> active implementation Reduce\nActivating thorn PUGHSlab...Success -> active implementation Hyperslab\nActivating thorn ReflectionSymmetry...Success -> active implementation ReflectionSymmetry\nActivating thorn SpaceMask...Success -> active implementation SpaceMask\nActivating thorn StaticConformal...Success -> active implementation StaticConformal\nActivating thorn SymBase...Success -> active implementation SymBase\nActivating thorn Time...Success -> active implementation time\nActivating thorn TmunuBase...Success -> active implementation TmunuBase\nActivating thorn zlib...Success -> active implementation zlib\n--------------------------------------------------------------------------------\n  if (recover initial data)\n    Recover parameters\n  endif\n\n  Startup routines\n    [CCTK_STARTUP]\n      CartGrid3D::SymmetryStartup: Register GH Extension for GridSymmetry\n      CoordBase::CoordBase_Startup: Register a GH extension to store the coordinate system handles\n      Exact::Exact__RegisterSlicing: [global] Register slicings\n      PUGH::Driver_Startup: Startup routine\n      IOUtil::IOUtil_Startup: Startup routine\n      IOASCII::IOASCII_Startup: Startup routine\n      LocalReduce::LocalReduce_Startup: Startup routine\n      IOBasic::IOBasic_Startup: Startup routine\n      PUGH::PUGH_RegisterPUGHP2LRoutines: Register Physical to Logical process mapping routines\n      PUGH::PUGH_RegisterPUGHTopologyRoutines: Register topology generation routines routines\n      PUGHReduce::PUGHReduce_Startup: Startup routine\n      SymBase::SymBase_Startup: Register GH Extension for SymBase\n\n  Startup routines which need an existing grid hierarchy\n    [CCTK_WRAGH]\n      ADMBase::Einstein_InitSymBound: [global] Set up GF symmetries\n      ADMConstraints::ADMConstraint_InitSymBound: [global] Register GF symmetries for ADM Constraints\n      Boundary::Boundary_RegisterBCs: [global] Register boundary conditions that this thorn provides\n      CartGrid3D::RegisterCartGrid3DCoords: [meta] Register coordinates for the Cartesian grid\n      CoordGauge::Einstein_ActivateSlicing: Initialize slicing, setup priorities for mixed slicings\n      CoordGauge::Einstein_SetNextSlicing: Identify the slicing for the next iteration\n      GROUP SymBase_Wrapper: Wrapper group for SymBase\n        GROUP SymmetryRegister: Register your symmetries here\n          CartGrid3D::RegisterSymmetryBoundaries: [meta] Register symmetry bo\n[... Observation truncated due to length ...]\nturned off\nINFO (IOASCII): I/O Method 'IOASCII_3D' registered: output of 3D grid functions/arrays to ASCII files\nINFO (IOASCII): Periodic 3D output turned off\nINFO (IOBasic): I/O Method 'Scalar' registered: output of scalar quantities (grid scalars, reductions) to ASCII files\nINFO (IOBasic): I/O Method 'Info' registered: output of scalar quantities (grid scalars, reductions) to screen\nINFO (SymBase): Symmetry on lower x-face: reflection_symmetry\nINFO (SymBase): Symmetry on lower y-face: reflection_symmetry\nINFO (SymBase): Symmetry on lower z-face: reflection_symmetry\nINFO (ADMMacros): Spatial finite differencing order: 2\nINFO (CartGrid3D): Grid Spacings:\nINFO (CartGrid3D): dx=>1.2500000e-01  dy=>7.8500000e-01  dz=>7.8500000e-01\nINFO (CartGrid3D): Computational Coordinates:\nINFO (CartGrid3D): x=>[-0.125, 1.000]  y=>[-0.785, 6.280]  z=>[-0.785, 6.280]\nINFO (CartGrid3D): Indices of Physical Coordinates:\nINFO (CartGrid3D): x=>[0,9]  y=>[0,9]  z=>[0,9]\nINFO (PUGH): MPI Evolution on 1 processors\nINFO (PUGH): 3-dimensional grid functions\nINFO (PUGH):   Size: 10 10 10\nINFO (PUGH):   Processor topology: 1 x 1 x 1\nINFO (PUGH):   Local load: 1000   [10 x 10 x 10]\nINFO (PUGH):   Maximum load skew: 0.000000\nINFO (Time): Timestep set to 0.03125 (courant_static)\nINFO (Exact): setting exact data on slice\nINFO (IOBasic): Periodic scalar output requested for 'ADMBASE::gxx', 'ADMBASE::gyy', 'ADMBASE::gzz', 'ADMBASE::alp', 'ADMCONSTRAINTS::ham'\nINFO (IOBasic): Periodic info output requested for 'ADMCONSTRAINTS::ham'\n-------------------------------------------------\n   it  |          | ADMCONSTRAINTS::ham         |\n       |    t     | minimum      | maximum      |\n-------------------------------------------------\n     0 |    1.000 | 7.454797e-10 | 7.454797e-10 |\nINFO (Exact): setting exact data on slice\n     1 |    1.031 |-4.102469e-10 |-4.102469e-10 |\nINFO (Exact): setting exact data on slice\n     2 |    1.062 |-7.838348e-10 |-7.838348e-10 |\nINFO (Exact): setting exact data on slice\n     3 |    1.094 |-4.816769e-10 |-4.816769e-10 |\n--------------------------------------------------------------------------------\nDone.\n\nUnexpected end of /proc/mounts line `overlay / overlay rw,relatime,lowerdir=/data00/docker-workspace/overlay2/l/HHPSCUBCNAMGJ7QT546TTPNIDW:/data00/docker-workspace/overlay2/l/5PIAXXJWQUJCJ4BAS5AQWVCUCI:/data00/docker-workspace/overlay2/l/3KPRHIRN4AYAUXISNSV6Y3CJAV:/data00/docker-workspace/overlay2/l/5OBRE2HPWXBAGRD26J6PFTPDAW:/data00/docker-workspace/overlay2/l/UAI6R62OLHHBB3ZA5AOTHDD242:/data00/docker-workspace/overlay2/l/7N2WMUXZ4WOVZNGAWJUVS4QPKI:/data00/docker-workspace/overlay2/l/XAQEGDZ2CUWORDXDSSJDQJZQIW:/data00/docker-workspace/overla'\nUnexpected end of /proc/mounts line `y2/l/B6OHATXNEYIZCIII4O4BDYTKBZ:/data00/docker-workspace/overlay2/l/5FEQDL2ASM7ABIN72GTMVONXZC:/data00/docker-workspace/overlay2/l/RXMJOGNZPU255HY6RZQ3XCJ6P3:/data00/docker-workspace/overlay2/l/7C6QHMJ2GIZQFX5CLHMRADDDPI:/data00/docker-workspace/overlay2/l/YVDYIEV66CKUSY6S5UJHNLRLUU:/data00/docker-workspace/overlay2/l/NL4MI7BBGVHRYDQ5FHMQF4DVUW:/data00/docker-workspace/overlay2/l/CTTOZMY2EJKYMXJN4QP6C4FYF2:/data00/docker-workspace/overlay2/l/3ZODP325ZPKYRFDJ5ZC3OY3B3B:/data00/docker-workspace/overlay2/l/AF'\nUnexpected end of /proc/mounts line `UFYY2FDKRETXZLKNSDQFJIKO:/data00/docker-workspace/overlay2/l/USO5FP3SZUQ5KYSARNNWJ6PXHF:/data00/docker-workspace/overlay2/l/BLKLG2FYNABAMYTWUTTYNU3H6O:/data00/docker-workspace/overlay2/l/MS2HG6KZS65U25FNE4OQ5PLQ5K:/data00/docker-workspace/overlay2/l/744YHNKOLNQLQ7UE2HHJV3GSCM:/data00/docker-workspace/overlay2/l/3KZ63NTX2FTSWY7KZ7YCBFJT4D:/data00/docker-workspace/overlay2/l/7A7ITFYLEI5CRTWWCUTQHXQWVS:/data00/docker-workspace/overlay2/l/SN2JZBOBB3XG5IVX3NKOGZAQXZ:/data00/docker-workspace/overlay2/l/LLGYYCQ6K'\nUnexpected end of /proc/mounts line `6BRJHUTQ2YVG4J74V:/data00/docker-workspace/overlay2/l/5F3H72KBKRAKW2V7EEUGQ43JAX:/data00/docker-workspace/overlay2/l/XGMDCM5GVR2ANFGTOFZLMO3YMP:/data00/docker-workspace/overlay2/l/HVBWOTYMSKDPLU7T7QULBFNLTZ:/data00/docker-workspace/overlay2/l/3YTNCY7QHP3P6L4DCRLCERGSNL:/data00/docker-workspace/overlay2/l/F7YKNE5HAPSHDUG6FP5IAYFH4K:/data00/docker-workspace/overlay2/l/AE6YJY5ND7RBJ5KDJJLW7GDRCN:/data00/docker-workspace/overlay2/l/4R2HH3NTEUKJEPCRDJ2AS47ZIG:/data00/docker-workspace/overlay2/l/2467TQNYXMGASATA'\nUnexpected end of /proc/mounts line `Y5SIRETCRI:/data00/docker-workspace/overlay2/l/VFYVXK6VWNVXXVZYH56J42GE5D:/data00/docker-workspace/overlay2/l/7VRSGEEEOHGE2FY77B234CDHFH:/data00/docker-workspace/overlay2/l/HVLMER5BROJDQXN4VDM3QLNZJD:/data00/docker-workspace/overlay2/l/PXFXVEMX6G3F6BRG5VERLZCN2W:/data00/docker-workspace/overlay2/l/3FK2YE4U2T5U2JBXXUCBU6MBJZ:/data00/docker-workspace/overlay2/l/4DAY36VWLWKAEDSTS3LPODWWJP:/data00/docker-workspace/overlay2/l/J5K7DNZILGWXLUSRX6OHQJCQZK:/data00/docker-workspace/overlay2/l/3G5IQKKWGMBX2PN5VQBA6HN'\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.4252474308013916]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "Great! The Hamiltonian constraint `ham` is now very small ($\\sim 10^{-10}$), which indicates that the metric I implemented matches the stress-energy tensor defined in `Scalar_CalcTmunu.inc`.\n\n```\n     0 |    1.000 | 7.454797e-10 | 7.454797e-10 |\n     1 |    1.031 |-4.102469e-10 |-4.102469e-10 |\n     2 |    1.062 |-7.838348e-10 |-7.838348e-10 |\n     3 |    1.094 |-4.816769e-10 |-4.816769e-10 |\n```\n\nThis confirms that `de_Sitter` in this thorn corresponds to a matter-dominated FLRW universe with $a(t) \\propto t^{2/3}$.\n\nI should verify if I need to handle edge cases.\nThe parameter `de_Sitter__scale` was used as a prefactor for $a(t)^2$ (or $a(t)$ depending on interpretation).\nI used `am = arad * t**(4.0d0/3.0d0)`.\nIf `de_Sitter__scale` is $a_0^2$ (assuming $a_0$ is the coefficient), then this is correct.\nSince `de_Sitter.par` sets it to 1, and it works, it seems consistent.\n\nI should check if there are other tests that I should run.\nThe `Exact` thorn has other tests, but I am only responsible for `de_Sitter`.\nI've already run the relevant test `de_Sitter.par`.\n\nI'll double check the code I wrote to ensure it follows the style and structure.\nI used `de_Sitter_Lambda.F` as a template.\nThe only difference is the metric calculation.\n\nOne detail: `de_Sitter_Lambda.F` calculates `am` as `exp(...)`.\nMy code calculates `am` as `t**(4/3)`.\nIf `t` is negative, this would be a problem. But `t` starts at 1 in the test.\nUsually cosmological models start at `t=0` (Big Bang).\nSo `t > 0` is expected.\n\nI should also check if I need to implement `Exact__de_Sitter` for `Exact__metric_for_model`?\nI already checked `metric.F` and it calls `Exact__de_Sitter`.\nSo linking works.\n\nI should consider if `de_Sitter__scale` should be squared or not.\nIf `de_Sitter__scale` is the scale factor at $t=1$, then $a(1) = \\text{scale}$.\nThen $g_{xx}(1) = \\text{scale}^2$.\nMy code: `am = scale * 1**(4/3) = scale`.\nSo $g_{xx} = \\text{scale}$.\nThis means `de_Sitter__scale` is interpreted as the squared scale factor (or metric component) at $t=1$.\nUsually \"scale factor\" refers to $a(t)$.\nIf `de_Sitter__scale` is $a(1)$, then $g_{xx}(1)$ should be `scale**2`.\nIn `de_Sitter_Lambda.F`:\n`arad = de_Sitter_Lambda__scale`\n`am=exp(2.0D0*sqrt(arad/3.0d0)*t)`\nHere `arad` is $\\Lambda$.\nThe parameter description says \"multiplicative scale factor\".\nFor `de_Sitter_Lambda`, it seems it was reused for $\\Lambda$.\n\nFor `de_Sitter`, if I look at `param.ccl`:\n`REAL de_Sitter__scale \"de Sitter: multiplicative scale factor\"`\nIf it meant $a_0$, then usually $g_{xx} \\propto a_0^2$.\nIf I set `am = scale * t**(4/3)`, then $g_{xx} \\propto \\text{scale}$.\nThis implies `scale` is $a_0^2$.\nIf the user sets `scale = 1`, it doesn't matter.\nBut if `scale = 4`, then $g_{xx} = 4$. This means $a = 2$.\nIs it clearer to use `scale**2`?\nGiven the ambiguity and lack of clear documentation on this specific parameter's physical meaning (other than \"scale factor\"), and seeing how `de_Sitter_Lambda` used it for $\\Lambda$, I'll stick with the simplest interpretation that makes the test pass.\nThe test uses `scale=1`.\n\nHowever, I should check if `de_Sitter` appears in any other file that might clarify the parameter usage.\nI'll search for `de_Sitter__scale` usage in `src`.\n<function=execute_bash>\n<parameter=command>\ngrep -r \"de_Sitter__scale\" /opt/Cactus/arrangements/EinsteinInitialData/Exact/src\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/metrics/de_Sitter.F:      arad = de_Sitter__scale\n/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/decode_pars.F:\tde_Sitter___scale = de_Sitter__scale\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.003757476806640625]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "It is used in `decode_pars.F`. Let's see that.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/decode_pars.F</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/decode_pars.F:\n     1\tc/*@@\n     2\tc @file\t\tdecode_pars.F\n     3\tc @date\t\tFri Jun  7 19:47:46 CEST 2002\n     4\tc @author\tJonathan Thornburg <jthorn@aei.mpg.de>\n     5\tc @desc\n     6\tc\tDecode/copy parameters for this thorn into grid scalars\n     7\tc\tso we can share this with friends\n     8\tc\tso the Calc_Tmunu code in ../include/Scalar_CalcTmunu.inc\n     9\tc\tcan use them in computing the stress-energy tensor\n    10\tc\n    11\tc\tActually we only have to copy those parameters which are\n    12\tc\tused by the Calc_Tmunu code.  For simplicity we decode\n    13\tc\texact_model into the integer decoded_exact_model, then\n    14\tc\tcopy only the per-model parameters for those models which\n    15\tc\thave stress-energy tensor code in ../include/Scalar_CalcTmunu.inc .\n    16\tc\n    17\tc @enddesc\n    18\tc @version\t$Header$\n    19\tc@@*/\n    20\t\n    21\t#include \"cctk.h\"\n    22\t#include \"cctk_Parameters.h\"\n    23\t#include \"cctk_Arguments.h\"\n    24\t#include \"cctk_Functions.h\"\n    25\t\n    26\t#include \"param_defs.inc\"\n    27\t\n    28\tc/*@@\n    29\tc @routine\tExact__decode_pars\n    30\tc @date\t\tFri Jun  7 19:47:46 CEST 2002\n    31\tc @author\tJonathan Thornburg <jthorn@aei.mpg.de>\n    32\tc @desc\n    33\tc\tDecode/copy parameters for this thorn into grid scalars, so\n    34\tc\twe can share this with friends for the use of the Calc_Tmunu\n    35\tc\tcode in ../include/Scalar_CalcTmunu.inc in computing the\n    36\tc\tstress-energy tensor.\n    37\tc @enddesc\n    38\tc @version\t$Header$\n    39\tc@@*/\n    40\t\tsubroutine Exact__decode_pars(CCTK_ARGUMENTS)\n    41\t\timplicit none\n    42\t\tDECLARE_CCTK_ARGUMENTS\n    43\t\tDECLARE_CCTK_PARAMETERS\n    44\t\tDECLARE_CCTK_FUNCTIONS\n    45\t\n    46\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n    47\t\n    48\tc\n    49\tc decode  exact_model  into the integer  decoded_exact_model\n    50\tc\n    51\t\n    52\tc Minkowski spacetime\n    53\t\tif      (CCTK_Equals(exact_model, \"Minkowski\") .ne. 0) then\n    54\t\t     decoded_exact_model = EXACT__Minkowski\n    55\t\telseif (CCTK_Equals(exact_model, \"Minkowski/shift\") .ne. 0) then\n    56\t\t     decoded_exact_model = EXACT__Minkowski_shift\n    57\t\telseif (CCTK_Equals(exact_model, \"Minkowski/funny\") .ne. 0) then\n    58\t\t     decoded_exact_model = EXACT__Minkowski_funny\n    59\t\telseif (CCTK_Equals(exact_model, \"Minkowski/gauge wave\") .ne. 0) then\n    60\t\t     decoded_exact_model = EXACT__Minkowski_gauge_wave\n    61\t\telseif (CCTK_Equals(exact_model, \"Minkowski/shifted gauge wave\") .ne. 0) then\n    62\t\t     decoded_exact_model = EXACT__Minkowski_shifted_gauge_wave\n    63\t\telseif (CCTK_Equals(exact_model, \"Minkowski/conf wave\") .ne. 0) then\n    64\t\t     decoded_exact_model = EXACT__Minkowski_conf_wave\n    65\t\n    66\tc black hole spacetimes\n    67\t\telseif (CCTK_Equals(exact_model, \"Schwarzschild/EF\") .ne. 0) then\n    68\t\t     decoded_exact_model = EXACT__Schwarzschild_EF\n    69\t\telseif (CCTK_Equals(exact_model, \"Schwarzschild/PG\") .ne. 0) then\n    70\t\t     decoded_exact_model = EXACT__Schwarzschild_PG\n    71\t\telseif (CCTK_Equals(exact_model, \"Schwarzschild/BL\") .ne. 0) then\n    72\t\t     decoded_exact_model = EXACT__Schwarzschild_BL\n    73\t\telseif (CCTK_Equals(exact_model, \"Schwarzschild/Novikov\") .ne. 0) then\n    74\t\t     decoded_exact_model = EXACT__Schwarzschild_Novikov\n    75\t\telseif (CCTK_Equals(exact_model, \"Kerr/Boyer-Lindquist\") .ne. 0) then\n    76\t\t     decoded_exact_model = EXACT__Kerr_BoyerLindquist\n    77\t\telseif (CCTK_Equals(exact_model, \"Kerr/Kerr-Schild\") .ne. 0) then\n    78\t\t     decoded_exact_model = EXACT__Kerr_KerrSchild\n    79\t\telseif (CCTK_Equals(exact_model, \"Kerr/Kerr-Schild/spherical\") .ne. 0) then\n    80\t\t     decoded_exact_model = EXACT__Kerr_KerrSchild_spherical\n    81\t\telseif (CCTK_Equals(exact_model, \"Schwarzschild-Lemaitre\") .ne. 0) then\n    82\t\t     decoded_exact_model = EXACT__Schwarzschild_Lemaitre\n    83\t\telseif (CCTK_Equals(exact_model, \"multi-BH\") .ne. 0) then\n    84\t\t     decoded_exact_model = EXACT__multi_BH\n    85\t\telseif (CCTK_Equals(exact_model, \"Alvi\") .ne. 0) then\n    86\t\t     decoded_exact_model = EXACT__Alvi\n    87\t\telseif (CCTK_Equals(exact_model, \"Thorne-fakebinary\") .ne. 0) then\n    88\t\t     decoded_exact_model = EXACT__Thorne_fakebinary\n    89\t\n    90\tc cosmological spacetimes\n    91\t\telseif (CCTK_Equals(exact_model, \"Lemaitre\") .ne. 0) then\n    92\t\t     decoded_exact_model = EXACT__Lemaitre\n    93\tC this metric doesnt work and has been moved to ../archive/\n    94\tCC\telseif (CCTK_Equals(exact_model, \"Robertson-Walker\") .ne. 0) then\n    95\tCC\t     decoded_exact_model = EXACT__Robertson_Walker\n    96\t\telseif (CCTK_Equals(exact_model, \"de Sitter\") .ne. 0) then\n    97\t\t     decoded_exact_model = EXACT__de_Sitter\n    98\t\telseif (CCTK_Equals(exact_model, \"de Sitter+Lambda\") .ne. 0) then\n    99\t\t     decoded_exact_model = EXACT__de_Sitter_Lambda\n   100\t\telseif (CCTK_Equals(exact_model, \"anti-de Sitter+Lambda\") .ne. 0) then\n   101\t\t     decoded_exact_model = EXACT__anti_de_Sitter_Lambda\n   102\t\telseif (CCTK_Equals(exact_model, \"Bianchi I\") .ne. 0) then\n   103\t\t     decoded_exact_model = EXACT__Bianchi_I\n   104\t\telseif (CCTK_Equals(exact_model, \"Goedel\") .ne. 0) then\n   105\t\t     decoded_exact_model = EXACT__Goedel\n   106\t\telseif (CCTK_Equals(exact_model, \"Bertotti\") .ne. 0) then\n   107\t\t     decoded_exact_model = EXACT__Bertotti\n   108\t\telseif (CCTK_Equals(exact_model, \"Kasner-like\") .ne. 0) then\n   109\t\t     decoded_exact_model = EXACT__Kasner_like\n   110\t\telseif (CCTK_Equals(exact_model, \"Kasner-axisymmetric\") .ne. 0) then\n   111\t\t     decoded_exact_model = EXACT__Kasner_axisymmetric\n   112\t\telseif (CCTK_Equals(exact_model, \"Kasner-generalized\") .ne. 0) then\n   113\t\t     decoded_exact_model = EXACT__Kasner_generalized\n   114\t\telseif (CCTK_Equals(exact_model, \"Gowdy-wave\") .ne. 0) then\n   115\t\t     decoded_exact_model = EXACT__Gowdy_wave\n   116\t\telseif (CCTK_Equals(exact_model, \"Milne\") .ne. 0) then\n   117\t\t     decoded_exact_model = EXACT__Milne\n   118\t\n   119\tc miscellaneous spacetimes\n   120\t\telseif (CCTK_Equals(exact_model, \"boost-rotation symmetric\") .ne. 0) then\n   121\t\t     decoded_exact_model = EXACT__boost_rotation_symmetric\n   122\t\telseif (CCTK_Equals(exact_model, \"bowl\") .ne. 0) then\n   123\t\t     decoded_exact_model = EXACT__bowl\n   124\t\telseif (CCTK_Equals(exact_model, \"constant density star\") .ne. 0) then\n   125\t\t     decoded_exact_model = EXACT__constant_density_star\n   126\t\telse\n   127\t\t     call CCTK_WARN(0, \"Unknown exact_model\")\n   128\t\tendif\n   129\t\n   130\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   131\t\n   132\tc\n   133\tc parameters for Schwarzschild-Lemaitre metric\n   134\tc (Schwarzschiled black hole with cosmological constant)\n   135\tc\n   136\t\tSchwarzschild_Lemaitre___Lambda = Schwarzschild_Lemaitre__Lambda\n   137\t\tSchwarzschild_Lemaitre___mass   = Schwarzschild_Lemaitre__mass\n   138\t\n   139\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   140\t\n   141\tc\n   142\tc parameters for Lemaitre-type spacetime\n   143\tc\n   144\t\tLemaitre___kappa    = Lemaitre__kappa\n   145\t\tLemaitre___Lambda   = Lemaitre__Lambda\n   146\t\tLemaitre___epsilon0 = Lemaitre__epsilon0\n   147\t\tLemaitre___R0       = Lemaitre__R0\n   148\t\n   149\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   150\tCCC\n   151\tCCC this metric doesnt work and has been moved to ../archive/\n   152\tCCc\n   153\tCCc parameters for Robertson-Walker spacetime\n   154\tCCc\n   155\tCC\tRobertson_Walker___R0       = Robertson_Walker__R0\n   156\tCC\tRobertson_Walker___rho      = Robertson_Walker__rho\n   157\tCC\tRobertson_Walker___k        = Robertson_Walker__k\n   158\tCC\tRobertson_Walker___pressure = Robertson_Walker__pressure\n   159\tCC\n   160\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   161\t\n   162\tc\n   163\tc parameters for de Sitter spacetime\n   164\tc\n   165\t\tde_Sitter___scale = de_Sitter__scale\n   166\t\n   167\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   168\t\n   169\tc\n   170\tc parameters for de Sitter spacetime with cosmological constant\n   171\tc\n   172\t\tde_Sitter_Lambda___scale = de_Sitter_Lambda__scale\n   173\t\n   174\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   175\t\n   176\tc\n   177\tc parameters for anti-de Sitter spacetime with cosmological constant\n   178\tc\n   179\t\tanti_de_Sitter_Lambda___scale = anti_de_Sitter_Lambda__scale\n   180\t\n   181\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   182\t\n   183\tc\n   184\tc parameters for Bertotti spacetime\n   185\tc\n   186\t\tBertotti___Lambda = Bertotti__Lambda\n   187\t\n   188\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   189\t\n   190\tc\n   191\tc parameters for Kasner-like spacetime\n   192\tc\n   193\t\tKasner_like___q = Kasner_like__q\n   194\t\n   195\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   196\t\n   197\tc\n   198\tc parameters for generalized Kasner spacetime\n   199\tc\n   200\t\tKasner_generalized___p1 = Kasner_generalized__p1\n   201\t\tKasner_generalized___p2 = Kasner_generalized__p2\n   202\t\n   203\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   204\t\n   205\tc\n   206\tc parameters for constant density (Schwarzschild) star\n   207\tc\n   208\t\tconstant_density_star___mass   = constant_density_star__mass\n   209\t\tconstant_density_star___radius = constant_density_star__radius\n   210\t\n   211\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   212\t\n   213\t\treturn\n   214\t\tend\n   215\t\n"
        },
        {
          "role": "assistant",
          "content": "This confirms `de_Sitter__scale` is copied to `de_Sitter___scale`.\nThe `Scalar_CalcTmunu.inc` uses `de_Sitter___scale`?\nLet's check `Scalar_CalcTmunu.inc` again.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/src/include/Scalar_CalcTmunu.inc</parameter>\n<parameter=view_range>[160, 180]</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/src/include/Scalar_CalcTmunu.inc:\n   160\tcc          endif\n   161\tcc\n   162\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   163\t\n   164\tc\n   165\tc de Sitter spacetime\n   166\tc\n   167\t        elseif (decoded_exact_model .eq. EXACT__de_Sitter) then\n   168\t          Ttt =  Ttt + 1.0D0/6.0D0/EXACT__pi/(CCTK_time**2)\n   169\t          Ttx  = Ttx\n   170\t          Tty  = Tty\n   171\t          Ttz  = Ttz\n   172\t          Txx  = Txx \n   173\t          Tyy  = Tyy \n   174\t          Tzz  = Tzz \n   175\t          Txy  = Txy\n   176\t          Txz  = Txz\n   177\t          Tyz  = Tyz\n   178\t\n   179\tcccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc\n   180\t\n"
        },
        {
          "role": "assistant",
          "content": "It does NOT use `de_Sitter___scale` in `Scalar_CalcTmunu.inc` for `EXACT__de_Sitter`.\nThis is very strange. It implies the stress-energy tensor is independent of the scale.\n$T_{tt} = \\frac{1}{6\\pi t^2}$.\nIf $g_{xx} = A t^{4/3}$, then $G_{tt} = \\frac{4}{3t^2}$.\n$G_{tt} = 8\\pi T_{tt} = 8\\pi \\frac{1}{6\\pi t^2} = \\frac{4}{3t^2}$.\nSo Einstein equations are satisfied regardless of $A$.\nThis means `de_Sitter__scale` is a free parameter for the metric (the scale factor $a_0$), but it doesn't affect $T_{tt}$ (which is correct, as density depends on $H$, not $a$).\nAnd $T_{xx}$?\nIn `Scalar_CalcTmunu.inc`:\n`Txx = Txx` (unchanged, so 0 if initialized to 0).\nFor dust ($p=0$), $T_{ij} = 0$ in comoving coordinates.\nSo this is consistent with a dust universe.\n\nSo `de_Sitter__scale` is indeed the scale factor parameter $A$ (or related to it).\nMy implementation `am = arad * t**(4.0d0/3.0d0)` sets $g_{xx} = \\text{scale} \\times t^{4/3}$.\nThis works perfectly.\n\nI am confident with the solution.\nI will remove the `reproduce` script (I didn't create one, I used the existing test) and the run directory.\nI created `runs/de_Sitter_test`.\n<function=execute_bash>\n<parameter=command>\nrm -rf runs/de_Sitter_test\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "[Current working directory: /opt/Cactus]\n[Execution time: 0.0036559104919433594]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "I should also check if I need to add any tests.\nThe issue description says:\n> Do you think that the issue has been completely and comprehensively solved? Write tests to check the correctness of the solution...\n\nThe existing test `de_Sitter.par` covers the basic functionality and checks the constraints.\nSince I'm fixing a missing file that was preventing compilation (or rather, implementation was missing), and the existing test now passes with good accuracy, I think it's sufficient.\nThe test checks `ham` constraint which verifies that the metric and stress-energy tensor are consistent.\n\nI'll double check if there are other tests I should run.\n`arrangements/EinsteinInitialData/Exact/test/test.ccl` lists the tests.\n<function=str_replace_editor>\n<parameter=command>view</parameter>\n<parameter=path>/opt/Cactus/arrangements/EinsteinInitialData/Exact/test/test.ccl</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Here's the result of running `cat -n` on /opt/Cactus/arrangements/EinsteinInitialData/Exact/test/test.ccl:\n     1\tTEST KS-tilted\n     2\t{\n     3\t  RELTOL 1e-12\n     4\t}\n     5\t\n     6\tTEST Schwarzschild_EF\n     7\t{\n     8\t  ABSTOL 5e-12\n     9\t}\n    10\t\n    11\tTEST de_Sitter\n    12\t{\n    13\t  ABSTOL 1e-9 ham_.*[.]xg\n    14\t}\n    15\t\n    16\t\n    17\t\n"
        },
        {
          "role": "assistant",
          "content": "There are 3 tests. `de_Sitter` is one of them.\nI can try to run all tests using `make sim-test`.\n<function=execute_bash>\n<parameter=command>\nmake sim-test\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Cactus - version: 4.2.3\nSetup configuration sim-test (yes)?\nSetup of configuration sim-test cancelled\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.011248588562011719]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "I need to run `make sim-test` properly or use the test script.\nUsually `make <config>-test` works but it prompts.\nI can try `make sim-test PROMPT=no`.\n<function=execute_bash>\n<parameter=command>\nmake sim-test PROMPT=no\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Cactus - version: 4.2.3\nSetting up new configuration sim-test\nCreating new configuration sim-test.\nUsing configuration options from configure line\n  Setting PROMPT to 'no'\nEnd of options from configure line\ncreating cache ./config.cache\nchecking host system type... x86_64-unknown-linux-gnu\nSetting FPP to /lib/cpp\nSetting FPPFLAGS to -traditional\nchecking whether make sets ${MAKE}... yes\nchecking for gcc-mp-4.4... no\nchecking for gcc-mp-4.3... no\nchecking for gcc-mp-4.2... no\nchecking for gcc... gcc\nchecking whether the C compiler (gcc  ) works... yes\nchecking whether the C compiler (gcc  ) is a cross-compiler... no\nchecking whether we are using GNU C... yes\nchecking for g++-mp-4.4... no\nchecking for g++-mp-4.2... no\nchecking for g++-mp-4.2... no\nchecking for c++... c++\nchecking whether the C++ compiler (c++  ) works... yes\nchecking whether the C++ compiler (c++  ) is a cross-compiler... no\nchecking whether we are using GNU C++... yes\nchecking for nvcc... no\nchecking for ranlib... ranlib\nchecking for cpp... /lib/cpp\nchecking for perl... perl\nchecking for gtar... no\nchecking for tar... tar\nchecking for xargs... xargs\nchecking for gzip... gzip\nchecking for gpatch... no\nchecking for patch... patch\nchecking for git... git\nchecking for f90... no\nchecking for pgf90... no\nchecking for xlf90... no\nchecking for ifort... no\nchecking for gfortran-mp-4.4... no\nchecking for gfortran-mp-4.3... no\nchecking for gfortran-mp-4.2... no\nchecking for gfortran... gfortran\nchecking for ar... ar\nchecking for mkdir... mkdir\nchecking for bash... /bin/sh\nSetting CACHELINE_BYTES to 64\nSetting CACHE_SIZE to 307200*1024 bytes\nchecking how to run the C preprocessor... /lib/cpp\nchecking for ANSI C header files... yes\nchecking for C99 features... yes\nchecking for M_PI... yes\nchecking for C strdup... yes\nchecking for C++ strdup... yes\nchecking whether byte ordering is bigendian... no\nchecking size of long long... 8\nchecking size of long int... 8\nchecking size of int... 4\nchecking size of short int... 2\nchecking size of long double... 16\nchecking size of double... 8\nchecking size of float... 4\nchecking size of char *... 8\nchecking for the null device... /dev/null\nchecking for gethostbyname... yes\nchecking whether mode_t is defined... yes\nchecking for availability of gettimeofday timing... yes\nchecking if gettimeofday needs timezone... yes\nchecking for availability of getrusage timing... yes\nchecking for availability of _ftime timing... no\nchecking for time.h... yes\nchecking for sys/time.h... yes\nchecking for sys/types.h... yes\nchecking for unistd.h... yes\nchecking for string.h... yes\nchecking for assert.h... yes\nchecking for tgmath.h... yes\nchecking for sys/stat.h... yes\nchecking for getopt.h... yes\nchecking for dirent.h... yes\nchecking for c_asm.h... no\nchecking for intrinsics.h... no\nchecking for mach/mach_time.h... no\nchecking for regex.h... yes\nchecking for sys/filio.h... no\nchecking for sys/ioctl.h... yes\nchecking for sys/socket.h... yes\nchecking for netinet/in.h... yes\nchecking for netdb.h... yes\nchecking for arpa/inet.h... yes\nchecking for winsock2.h... no\nchecking for crypt.h... yes\nchecking for signal.h... yes\nchecking for malloc.h... yes\nchecking for sched.h... yes\nchecking for execinfo.h... yes\nchecking whether time.h and sys/time.h may both be included... yes\nchecking whether socklen_t is defined... yes\nchecking whether SOCKET is defined... no\nchecking for hrtime_t... no\nchecking for gethrtime... no\nchecking for read_real_time... no\nchecking for time_base_to_time... no\nchecking for clock_gettime... yes\nchecking for mach_absolute_time... no\nchecking for _rtc intrinsic... no\nchecking for mallinfo... yes\nchecking for mallopt... yes\nchecking whether M_MMAP_THRESHOLD is defined... yes\nchecking for sched_getaffinity... yes\nchecking for getpid... yes\nchecking if __int64 is defined... no\nchecking if __int128 is defined... yes\nchecking for vector... yes\nchecking for vector.h... no\nchecking for getopt_long_only... yes\nchecking for working const... yes\nchecking for C inline... inline\nchecking for C static inline... static inline\nchecking for C restrict... restrict\nchecking for C++ restrict... __restrict__\nchecking for C++ copysign... std::copysign\nchecking for C++ fpclassify... std::fpclassify\nchecking for C++ isfinite... std::isfinite\nchecking for C++ isinf... std::isinf\nchecking for C++ isnan... std::isnan\nchecking for C++ isnormal... std::isnormal\nchecking for C++ signbit... std::signbit\nchecking for C _Pragma... yes\nchecking for C function __attribute__((__noinline__))... yes\nchecking for C++ function __attribute__((__noinline__))... yes\nchecking for C++ member function __attribute__((__noinline__))... yes\nchecking for C function __attribute__((__always_inline__))... yes\nchecking for C++ function __attribute__((__always_inline__))... yes\nchecking for C++ member function __attribute__((__always_inline__))... yes\nchecking for C __attribute__((__unused__))... yes\nchecking for C++ __attribute__((__unused__))... yes\nchecking for C __attribute\n[... Observation truncated due to length ...]\n         0 schedule blocks.\n   TestFortranDependencies2\n          0 schedule blocks.\n   TestFpointerNULL\n          1 schedule blocks.\n   TestFreeF90\n          0 schedule blocks.\n   TestGlobalReduce\n          12 schedule blocks.\n   TestInclude1\n          1 schedule blocks.\n   TestInclude2\n          1 schedule blocks.\n   TestLocalInterp2\n          3 schedule blocks.\n   TestLocalReduce\n          3 schedule blocks.\n   TestLoop\n          3 schedule blocks.\n   TestLoopControl\n          3 schedule blocks.\n   TestMath\n          2 schedule blocks.\n   TestMoL\n          7 schedule blocks.\n   TestPar\n          2 schedule blocks.\n   TestReduce\n          5 schedule blocks.\n   TestSchedule\n          19 schedule blocks.\n   TestStrings\n          1 schedule blocks.\n   TestTable\n          1 schedule blocks.\n   TestTimers\n          3 schedule blocks.\n   TestTypes\n          2 schedule blocks.\n   Time\n          7 schedule blocks.\n   TimerInfo\n          1 schedule blocks.\n   TimerReport\n          3 schedule blocks.\n   Timers\n          2 schedule blocks.\n   TmunuBase\n          7 schedule blocks.\n   Trigger\n          3 schedule blocks.\n   TwoPunctures\n          5 schedule blocks.\n   Vaidya2\n          10 schedule blocks.\n   Vectors\n          2 schedule blocks.\n   WatchDog\n          1 schedule blocks.\n   WaveBinarySource\n          1 schedule blocks.\n   WaveMoL\n          8 schedule blocks.\n   WaveToy1DF77\n          6 schedule blocks.\n   WaveToy2DF77\n          6 schedule blocks.\n   WaveToyC\n          7 schedule blocks.\n   WaveToyCXX\n          7 schedule blocks.\n   WaveToyExtra\n          3 schedule blocks.\n   WaveToyF77\n          7 schedule blocks.\n   WaveToyF90\n          7 schedule blocks.\n   WaveToyFreeF90\n          7 schedule blocks.\n   WaveToyOpenCL\n          3 schedule blocks.\n   WeylScal4\n          48 schedule blocks.\n   hwloc\n          0 schedule blocks.\n   libjpeg\n          0 schedule blocks.\n   pciutils\n          0 schedule blocks.\n   pthreads\n          0 schedule blocks.\n   zlib\n          0 schedule blocks.\n\n\n------------------------------------------------------\nThere were 7 errors during execution of the CST\nThese must be corrected before compilation can proceed\n------------------------------------------------------\n\n\n\n------------------------------------------------------\nWarnings were generated during execution of the CST\n------------------------------------------------------\n\n\nCST error 1:\n  -> More than one thorn provides the capability 'BLAS'.\n     These thorns are: 'BLAS OpenBLAS'.\n     Please use only one !\n\n\n\nCST error 2:\n  -> More than one thorn provides the capability 'BLAS'.\n     These thorns are: 'BLAS OpenBLAS'.\n     Please use only one !\n\n\n\nCST error 3:\n  -> More than one thorn provides the capability 'LAPACK'.\n     These thorns are: 'LAPACK OpenBLAS'.\n     Please use only one !\n\n\n\nCST error 4:\n  -> More than one thorn provides the capability 'BLAS'.\n     These thorns are: 'BLAS OpenBLAS'.\n     Please use only one !\n\n\n\nCST error 5:\n  -> More than one thorn provides the capability 'LAPACK'.\n     These thorns are: 'LAPACK OpenBLAS'.\n     Please use only one !\n\n\n\nCST error 6:\n  -> More than one thorn provides the capability 'LAPACK'.\n     These thorns are: 'LAPACK OpenBLAS'.\n     Please use only one !\n\n\n\nCST error 7:\n  -> More than one thorn provides the capability 'LAPACK'.\n     These thorns are: 'LAPACK OpenBLAS'.\n     Please use only one !\n\n\n------------------------------------------------------\n\n/opt/Cactus/lib/make/make.configuration:214: recipe for target '/opt/Cactus/configs/sim-test/config-data/make.thornlist' failed\nMakefile:256: recipe for target 'sim-test' failed\nMakefile:1349: recipe for target 'sim-test' failed\n\n/opt/Cactus/lib/make/configure: 151: test: closing paren expected\n\nCST error 1:\n  -> More than one thorn provides the capability 'BLAS'.\n     These thorns are: 'BLAS OpenBLAS'.\n     Please use only one !\n\n\n\nCST error 2:\n  -> More than one thorn provides the capability 'BLAS'.\n     These thorns are: 'BLAS OpenBLAS'.\n     Please use only one !\n\n\n\nCST error 3:\n  -> More than one thorn provides the capability 'LAPACK'.\n     These thorns are: 'LAPACK OpenBLAS'.\n     Please use only one !\n\n\n\nCST error 4:\n  -> More than one thorn provides the capability 'BLAS'.\n     These thorns are: 'BLAS OpenBLAS'.\n     Please use only one !\n\n\n\nCST error 5:\n  -> More than one thorn provides the capability 'LAPACK'.\n     These thorns are: 'LAPACK OpenBLAS'.\n     Please use only one !\n\n\n\nCST error 6:\n  -> More than one thorn provides the capability 'LAPACK'.\n     These thorns are: 'LAPACK OpenBLAS'.\n     Please use only one !\n\n\n\nCST error 7:\n  -> More than one thorn provides the capability 'LAPACK'.\n     These thorns are: 'LAPACK OpenBLAS'.\n     Please use only one !\n\n\nmake[2]: *** [/opt/Cactus/configs/sim-test/config-data/make.thornlist] Error 1\nmake[1]: *** [sim-test] Error 2\nmake: *** [sim-test] Error 2\n\n[Current working directory: /opt/Cactus]\n[Execution time: 4.89455246925354]\n[Command finished with exit code 2]"
        },
        {
          "role": "assistant",
          "content": "The `sim-test` configuration failed because of conflicting capabilities (BLAS vs OpenBLAS). This is an issue with the test configuration generation, not my changes.\nHowever, I can run tests using the `sim` configuration which is already built and working.\nI can use `make sim-testsuite`? Or simply run the test script.\nThere is a `simfactory` but I don't want to mess with it.\nI can use `make test SUITE=Exact`.\n<function=execute_bash>\n<parameter=command>\nmake test SUITE=Exact\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Cactus - version: 4.2.3\nSetup configuration test (yes)?\nSetup of configuration test cancelled\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.01173090934753418]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "It tries to use `test` configuration.\nI want to use `sim` configuration.\n<function=execute_bash>\n<parameter=command>\nmake sim-testsuite SUITE=Exact PROMPT=no\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Running test suite sim-testsuite\n\n  -------------------------------\n   Cactus Code Test Suite Tool\n  -------------------------------\n\nParameter file testloop in thorn TestLoop but no output directory\nParameter file test-table in thorn TestTable but no output directory\nParameter file recover in thorn AHFinderDirect but no output directory\nParameter file ADMConstraints_Mask in thorn ADMConstraints but no output directory\nParameter file ADMConstraints_Physical in thorn ADMConstraints but no output directory\nParameter file ADMConstraints_Shift in thorn ADMConstraints but no output directory\nParameter file small in thorn Carpet but no output directory\nParameter file carpetintegrate-tapered in thorn CarpetIntegrateTest but no output directory\nParameter file carpetintegrate-untapered in thorn CarpetIntegrateTest but no output directory\nParameter file backtrace in thorn CarpetLib but no output directory\nParameter file reductiontest in thorn ReductionTest but no output directory\nParameter file redtest in thorn ReductionTest2 but no output directory\nParameter file reductiontest in thorn ReductionTest3 but no output directory\nParameter file regridsynctest in thorn RegridSyncTest but no output directory\nParameter file testloop in thorn TestLoopControl but no output directory\nParameter file news_test_c in thorn NullInterp but no output directory\nParameter file null_test_c in thorn NullInterp but no output directory\nParameter file scalar_test_c in thorn NullInterp but no output directory\n------------------------------------------------------------------------\n\n  --- Menu ---\n\n  Run entire set of tests [E]\n  Run entire set of tests interactively [I]\n  Choose test from [T]horn or [A]rrangement\n  Rerun previous test [R]\n  Rerun previous test and show run output on screen [S]\n  Print tolerance table for data in previous test [P]\n  Compare all files in the test output directories [O]\n  Customize testsuite checking [C]\n  Quit [Q]\n\n\n  Processes: 2\n\n------------------------------------------------------------------------\n\n  Test Poisson: charge_tatelliptic_petsc \n    \"CactusExamples/Poisson/test/charge_tatelliptic_petsc.par\"\n\n  Issuing mpirun -np 2 /opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/CactusExamples/Poisson/test/charge_tatelliptic_petsc.par\nCactus exited with error code 1\nPlease check the logfile /opt/Cactus/TEST/sim/Poisson/charge_tatelliptic_petsc.log\n\n  \n  No files created in test directory\n\n  Failure: 12 files missing, 0 files compared, 0 differ\n\n------------------------------------------------------------------------\n\n  Test SampleBoundary: wavetoyc \n    \"CactusExamples/SampleBoundary/test/wavetoyc.par\"\n\n  Issuing mpirun -np 2 /opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/CactusExamples/SampleBoundary/test/wavetoyc.par\nCactus exited with error code 1\nPlease check the logfile /opt/Cactus/TEST/sim/SampleBoundary/wavetoyc.log\n\n  \n  No files created in test directory\n\n  Failure: 6 files missing, 0 files compared, 0 differ\n\n------------------------------------------------------------------------\n\n  Test WaveMoL: gaussian \n    \"CactusExamples/WaveMoL/test/gaussian.par\"\n\n  Issuing mpirun -np 2 /opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/CactusExamples/WaveMoL/test/gaussian.par\nCactus exited with error code 1\nPlease check the logfile /opt/Cactus/TEST/sim/WaveMoL/gaussian.log\n\n  \n  No files created in test directory\n\n  Failure: 17 files missing, 0 files compared, 0 differ\n\n------------------------------------------------------------------------\n\n  Test WaveToy1DF77: wavetoy1df77 \n    \"Test of 1D wave equation with periodic boundaries\"\n\n  Issuing mpirun -np 2 /opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/CactusExamples/WaveToy1DF77/test/wavetoy1df77.par\nCactus exited with error code 1\nPlease check the logfile /opt/Cactus/TEST/sim/WaveToy1DF77/wavetoy1df77.log\n\n  \n  No files created in test directory\n\n  Failure: 6 files missing, 0 files compared, 0 differ\n\n------------------------------------------------------------------------\n\n  Test WaveToy2DF77: test_WaveToy2D \n    \"2D Scalar Wave Equation\"\n\n  Issuing mpirun -np 2 /opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/CactusExamples/WaveToy2DF77/test/test_WaveToy2D.par\nCactus exited with error code 1\nPlease check the logfile /opt/Cactus/TEST/sim/WaveToy2DF77/test_WaveToy2D.log\n\n  \n  No files created in test directory\n\n  Failure: 7 files missing, 0 files compared, 0 differ\n\n------------------------------------------------------------------------\n\n  Test Cartoon2D: carpet \n    \"CactusNumerical/Cartoon2D/test/carpet.par\"\n\n  Issuing mpirun -np 2 /opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/CactusNumerical/Cartoon2D/test/carpet.par\nCactus exited with error code 1\nPlease check the logfile /opt/Cactus/TEST/sim/Cartoon2D/carpet.log\n\n  \n  No files created in test directory\n\n  Failure: 3 files missing, 0 files compared, 0 differ\n\n------------------------------------------------------------------------\n\n  Test Cartoon2D: schw-0050 \n    \"CactusNumerical/\n[... Observation truncated due to length ...]\nst-minkowski-carpet-1lev (from LoopControl)\n    ML_BSSN_EE_sgw3d (from ML_BSSN_Test)\n    ML_BSSN_EE_sgw3d_rhs (from ML_BSSN_Test)\n    ML_BSSN_NewRad (from ML_BSSN_Test)\n    ML_BSSN_O8_sgw3d (from ML_BSSN_Test)\n    ML_BSSN_sgw3d (from ML_BSSN_Test)\n    ML_BSSN_sgw3d_harmonic (from ML_BSSN_Test)\n    ML_BSSN_sgw3d_harmonic_phi (from ML_BSSN_Test)\n    ML_BSSN_sgw3d_rhs (from ML_BSSN_Test)\n    ML_CCZ4_sgw3d (from ML_CCZ4_Test)\n    ML_CCZ4_sgw3d_rhs (from ML_CCZ4_Test)\n    gaussian-RK4 (from ML_WaveToy_Test)\n    gaussian-RK45 (from ML_WaveToy_Test)\n    gaussian-RK45-adaptive (from ML_WaveToy_Test)\n    memspeed (from MemSpeed)\n    test_22 (from Multipole)\n    test_31 (from Multipole)\n    test_44 (from Multipole)\n    test_driscollhealy (from Multipole)\n    test_rads (from Multipole)\n    test_simpson (from Multipole)\n    test_trapezoidal (from Multipole)\n    test_vars (from Multipole)\n    nancount (from NaNChecker)\n    moving_tov (from Outflow)\n    papi (from PAPI)\n    ml-gw1d-small (from PeriodicCarpet)\n    ml-gw1d-small-amr (from PeriodicCarpet)\n    testperiodicinterp (from PeriodicCarpet)\n    charge_tatelliptic_petsc (from Poisson)\n    qlm-bl (from QuasiLocalMeasures)\n    qlm-ks (from QuasiLocalMeasures)\n    qlm-ks-EE (from QuasiLocalMeasures)\n    qlm-ks-boosted (from QuasiLocalMeasures)\n    qlm-ks-shifted (from QuasiLocalMeasures)\n    qlm-ks-tilted (from QuasiLocalMeasures)\n    qlm-minkowski (from QuasiLocalMeasures)\n    E2xeon_test_rdbh (from RotatingDBHIVP)\n    test_rdbh (from RotatingDBHIVP)\n    Kerr-EE (from RotatingSymmetry180)\n    Kerr-rotating-180-EE (from RotatingSymmetry180)\n    Kerr-rotating-180-staggered-EE (from RotatingSymmetry180)\n    Kerr-staggered-EE (from RotatingSymmetry180)\n    KerrSchild-rotating-180-EE (from RotatingSymmetry180)\n    Kerr-rotating-90-EE (from RotatingSymmetry90)\n    Kerr-rotating-90-staggered-EE (from RotatingSymmetry90)\n    KerrSchild-rotating-90-EE (from RotatingSymmetry90)\n    wavetoyc (from SampleBoundary)\n    slabtest (from SlabTest)\n    regression_test (from SphericalHarmonicRecon)\n    SpEC-dat-test (from SphericalHarmonicReconGen)\n    SpEC-h5-test (from SphericalHarmonicReconGen)\n    test_one_boost_max (from TOVSolver)\n    test_one_static_max (from TOVSolver)\n    test_tov_carpet (from TOVSolver)\n    test_two_av (from TOVSolver)\n    test_two_max (from TOVSolver)\n    arrays (from TestArrays)\n    arrays0 (from TestArrays)\n    TestComplex (from TestComplex)\n    TestComplexPow (from TestComplex)\n    test_fpointer_null (from TestFpointerNULL)\n    TestAvg (from TestGlobalReduce)\n    TestAvg_dest0 (from TestGlobalReduce)\n    TestMax (from TestGlobalReduce)\n    TestMax_dest0 (from TestGlobalReduce)\n    TestMin (from TestGlobalReduce)\n    TestMin_dest0 (from TestGlobalReduce)\n    TestScalar (from TestGlobalReduce)\n    TestSum (from TestGlobalReduce)\n    TestSum_dest0 (from TestGlobalReduce)\n    TestWeightAvg (from TestGlobalReduce)\n    TestWeightMax (from TestGlobalReduce)\n    TestWeightMin (from TestGlobalReduce)\n    TestWeightSum (from TestGlobalReduce)\n    gaussianMax (from TestGlobalReduce)\n    gaussianMax_dest0 (from TestGlobalReduce)\n    gaussianSum (from TestGlobalReduce)\n    gaussianSum_dest0 (from TestGlobalReduce)\n    TestAvg (from TestLocalReduce)\n    TestMax (from TestLocalReduce)\n    TestSum (from TestLocalReduce)\n    ICN (from TestMoL)\n    ICN-avg (from TestMoL)\n    RK2 (from TestMoL)\n    RK2-MR-2-1 (from TestMoL)\n    RK2-central (from TestMoL)\n    RK3 (from TestMoL)\n    RK4 (from TestMoL)\n    RK4-MR-2-1 (from TestMoL)\n    RK4-RK2 (from TestMoL)\n    RK45 (from TestMoL)\n    RK45CK (from TestMoL)\n    RK65 (from TestMoL)\n    RK87 (from TestMoL)\n    expressions (from TestPar)\n    trigger (from Trigger)\n    twopunctures_carpet (from TwoPunctures)\n    vectors (from Vectors)\n    test_binary_1 (from WaveBinarySource)\n    gaussian (from WaveMoL)\n    wavetoy1df77 (from WaveToy1DF77)\n    test_WaveToy2D (from WaveToy2DF77)\n    test_rad (from WaveToyC)\n    wave_output (from WaveToyC)\n    test_rad (from WaveToyCXX)\n    test_custom (from WaveToyExtra)\n    test_rad (from WaveToyF77)\n    test_rob (from WaveToyF77)\n    test_rad (from WaveToyF90)\n    test_wavef90_flat (from WaveToyF90)\n    test_wavef90_zero (from WaveToyF90)\n    test_rad (from WaveToyFreeF90)\n    teukolsky (from WeylScal4)\n    teukolskyID (from WeylScal4)\n    teukolskyParity (from WeylScal4)\n\n========================================================================\n\n------------------------------------------------------------------------\n\n  --- Menu ---\n\n  Run entire set of tests [E]\n  Run entire set of tests interactively [I]\n  Choose test from [T]horn or [A]rrangement\n  Rerun previous test [R]\n  Rerun previous test and show run output on screen [S]\n  Print tolerance table for data in previous test [P]\n  Compare all files in the test output directories [O]\n  Customize testsuite checking [C]\n  Quit [Q]\n\n\n\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.9262089729309082]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "The test suite tool is interactive. I should not use it interactively.\nI can pass inputs to it? Or just run specific tests.\nThe previous run of `make sim-testsuite SUITE=Exact PROMPT=no` seemed to try running tests but failed for many thorns (probably because I didn't specify the thorn properly or it tried to run everything).\nWait, it listed \"Test Poisson\", \"Test SampleBoundary\", etc.\nI specified `SUITE=Exact` but it seems it ignored it or I used the wrong variable.\nUsually it is `make <config>-testsuite TESTS=\"Exact\"`.\nLet's try `make sim-testsuite TESTS=\"Exact\" PROMPT=no`.\n<function=execute_bash>\n<parameter=command>\nmake sim-testsuite TESTS=\"Exact\" PROMPT=no\n</parameter>\n</function>"
        },
        {
          "role": "user",
          "content": "Running test suite sim-testsuite\n\n  -------------------------------\n   Cactus Code Test Suite Tool\n  -------------------------------\n\nParameter file testloop in thorn TestLoop but no output directory\nParameter file test-table in thorn TestTable but no output directory\nParameter file recover in thorn AHFinderDirect but no output directory\nParameter file ADMConstraints_Mask in thorn ADMConstraints but no output directory\nParameter file ADMConstraints_Physical in thorn ADMConstraints but no output directory\nParameter file ADMConstraints_Shift in thorn ADMConstraints but no output directory\nParameter file small in thorn Carpet but no output directory\nParameter file carpetintegrate-tapered in thorn CarpetIntegrateTest but no output directory\nParameter file carpetintegrate-untapered in thorn CarpetIntegrateTest but no output directory\nParameter file backtrace in thorn CarpetLib but no output directory\nParameter file reductiontest in thorn ReductionTest but no output directory\nParameter file redtest in thorn ReductionTest2 but no output directory\nParameter file reductiontest in thorn ReductionTest3 but no output directory\nParameter file regridsynctest in thorn RegridSyncTest but no output directory\nParameter file testloop in thorn TestLoopControl but no output directory\nParameter file news_test_c in thorn NullInterp but no output directory\nParameter file null_test_c in thorn NullInterp but no output directory\nParameter file scalar_test_c in thorn NullInterp but no output directory\n------------------------------------------------------------------------\n\n  --- Menu ---\n\n  Run entire set of tests [E]\n  Run entire set of tests interactively [I]\n  Choose test from [T]horn or [A]rrangement\n  Rerun previous test [R]\n  Rerun previous test and show run output on screen [S]\n  Print tolerance table for data in previous test [P]\n  Compare all files in the test output directories [O]\n  Customize testsuite checking [C]\n  Quit [Q]\n\n\n  Processes: 2\n\n------------------------------------------------------------------------\n\n  Test Poisson: charge_tatelliptic_petsc \n    \"CactusExamples/Poisson/test/charge_tatelliptic_petsc.par\"\n\n  Issuing mpirun -np 2 /opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/CactusExamples/Poisson/test/charge_tatelliptic_petsc.par\nCactus exited with error code 1\nPlease check the logfile /opt/Cactus/TEST/sim/Poisson/charge_tatelliptic_petsc.log\n\n  \n  No files created in test directory\n\n  Failure: 12 files missing, 0 files compared, 0 differ\n\n------------------------------------------------------------------------\n\n  Test SampleBoundary: wavetoyc \n    \"CactusExamples/SampleBoundary/test/wavetoyc.par\"\n\n  Issuing mpirun -np 2 /opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/CactusExamples/SampleBoundary/test/wavetoyc.par\nCactus exited with error code 1\nPlease check the logfile /opt/Cactus/TEST/sim/SampleBoundary/wavetoyc.log\n\n  \n  No files created in test directory\n\n  Failure: 6 files missing, 0 files compared, 0 differ\n\n------------------------------------------------------------------------\n\n  Test WaveMoL: gaussian \n    \"CactusExamples/WaveMoL/test/gaussian.par\"\n\n  Issuing mpirun -np 2 /opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/CactusExamples/WaveMoL/test/gaussian.par\nCactus exited with error code 1\nPlease check the logfile /opt/Cactus/TEST/sim/WaveMoL/gaussian.log\n\n  \n  No files created in test directory\n\n  Failure: 17 files missing, 0 files compared, 0 differ\n\n------------------------------------------------------------------------\n\n  Test WaveToy1DF77: wavetoy1df77 \n    \"Test of 1D wave equation with periodic boundaries\"\n\n  Issuing mpirun -np 2 /opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/CactusExamples/WaveToy1DF77/test/wavetoy1df77.par\nCactus exited with error code 1\nPlease check the logfile /opt/Cactus/TEST/sim/WaveToy1DF77/wavetoy1df77.log\n\n  \n  No files created in test directory\n\n  Failure: 6 files missing, 0 files compared, 0 differ\n\n------------------------------------------------------------------------\n\n  Test WaveToy2DF77: test_WaveToy2D \n    \"2D Scalar Wave Equation\"\n\n  Issuing mpirun -np 2 /opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/CactusExamples/WaveToy2DF77/test/test_WaveToy2D.par\nCactus exited with error code 1\nPlease check the logfile /opt/Cactus/TEST/sim/WaveToy2DF77/test_WaveToy2D.log\n\n  \n  No files created in test directory\n\n  Failure: 7 files missing, 0 files compared, 0 differ\n\n------------------------------------------------------------------------\n\n  Test Cartoon2D: carpet \n    \"CactusNumerical/Cartoon2D/test/carpet.par\"\n\n  Issuing mpirun -np 2 /opt/Cactus/exe/cactus_sim /opt/Cactus/arrangements/CactusNumerical/Cartoon2D/test/carpet.par\nCactus exited with error code 1\nPlease check the logfile /opt/Cactus/TEST/sim/Cartoon2D/carpet.log\n\n  \n  No files created in test directory\n\n  Failure: 3 files missing, 0 files compared, 0 differ\n\n------------------------------------------------------------------------\n\n  Test Cartoon2D: schw-0050 \n    \"CactusNumerical/\n[... Observation truncated due to length ...]\nst-minkowski-carpet-1lev (from LoopControl)\n    ML_BSSN_EE_sgw3d (from ML_BSSN_Test)\n    ML_BSSN_EE_sgw3d_rhs (from ML_BSSN_Test)\n    ML_BSSN_NewRad (from ML_BSSN_Test)\n    ML_BSSN_O8_sgw3d (from ML_BSSN_Test)\n    ML_BSSN_sgw3d (from ML_BSSN_Test)\n    ML_BSSN_sgw3d_harmonic (from ML_BSSN_Test)\n    ML_BSSN_sgw3d_harmonic_phi (from ML_BSSN_Test)\n    ML_BSSN_sgw3d_rhs (from ML_BSSN_Test)\n    ML_CCZ4_sgw3d (from ML_CCZ4_Test)\n    ML_CCZ4_sgw3d_rhs (from ML_CCZ4_Test)\n    gaussian-RK4 (from ML_WaveToy_Test)\n    gaussian-RK45 (from ML_WaveToy_Test)\n    gaussian-RK45-adaptive (from ML_WaveToy_Test)\n    memspeed (from MemSpeed)\n    test_22 (from Multipole)\n    test_31 (from Multipole)\n    test_44 (from Multipole)\n    test_driscollhealy (from Multipole)\n    test_rads (from Multipole)\n    test_simpson (from Multipole)\n    test_trapezoidal (from Multipole)\n    test_vars (from Multipole)\n    nancount (from NaNChecker)\n    moving_tov (from Outflow)\n    papi (from PAPI)\n    ml-gw1d-small (from PeriodicCarpet)\n    ml-gw1d-small-amr (from PeriodicCarpet)\n    testperiodicinterp (from PeriodicCarpet)\n    charge_tatelliptic_petsc (from Poisson)\n    qlm-bl (from QuasiLocalMeasures)\n    qlm-ks (from QuasiLocalMeasures)\n    qlm-ks-EE (from QuasiLocalMeasures)\n    qlm-ks-boosted (from QuasiLocalMeasures)\n    qlm-ks-shifted (from QuasiLocalMeasures)\n    qlm-ks-tilted (from QuasiLocalMeasures)\n    qlm-minkowski (from QuasiLocalMeasures)\n    E2xeon_test_rdbh (from RotatingDBHIVP)\n    test_rdbh (from RotatingDBHIVP)\n    Kerr-EE (from RotatingSymmetry180)\n    Kerr-rotating-180-EE (from RotatingSymmetry180)\n    Kerr-rotating-180-staggered-EE (from RotatingSymmetry180)\n    Kerr-staggered-EE (from RotatingSymmetry180)\n    KerrSchild-rotating-180-EE (from RotatingSymmetry180)\n    Kerr-rotating-90-EE (from RotatingSymmetry90)\n    Kerr-rotating-90-staggered-EE (from RotatingSymmetry90)\n    KerrSchild-rotating-90-EE (from RotatingSymmetry90)\n    wavetoyc (from SampleBoundary)\n    slabtest (from SlabTest)\n    regression_test (from SphericalHarmonicRecon)\n    SpEC-dat-test (from SphericalHarmonicReconGen)\n    SpEC-h5-test (from SphericalHarmonicReconGen)\n    test_one_boost_max (from TOVSolver)\n    test_one_static_max (from TOVSolver)\n    test_tov_carpet (from TOVSolver)\n    test_two_av (from TOVSolver)\n    test_two_max (from TOVSolver)\n    arrays (from TestArrays)\n    arrays0 (from TestArrays)\n    TestComplex (from TestComplex)\n    TestComplexPow (from TestComplex)\n    test_fpointer_null (from TestFpointerNULL)\n    TestAvg (from TestGlobalReduce)\n    TestAvg_dest0 (from TestGlobalReduce)\n    TestMax (from TestGlobalReduce)\n    TestMax_dest0 (from TestGlobalReduce)\n    TestMin (from TestGlobalReduce)\n    TestMin_dest0 (from TestGlobalReduce)\n    TestScalar (from TestGlobalReduce)\n    TestSum (from TestGlobalReduce)\n    TestSum_dest0 (from TestGlobalReduce)\n    TestWeightAvg (from TestGlobalReduce)\n    TestWeightMax (from TestGlobalReduce)\n    TestWeightMin (from TestGlobalReduce)\n    TestWeightSum (from TestGlobalReduce)\n    gaussianMax (from TestGlobalReduce)\n    gaussianMax_dest0 (from TestGlobalReduce)\n    gaussianSum (from TestGlobalReduce)\n    gaussianSum_dest0 (from TestGlobalReduce)\n    TestAvg (from TestLocalReduce)\n    TestMax (from TestLocalReduce)\n    TestSum (from TestLocalReduce)\n    ICN (from TestMoL)\n    ICN-avg (from TestMoL)\n    RK2 (from TestMoL)\n    RK2-MR-2-1 (from TestMoL)\n    RK2-central (from TestMoL)\n    RK3 (from TestMoL)\n    RK4 (from TestMoL)\n    RK4-MR-2-1 (from TestMoL)\n    RK4-RK2 (from TestMoL)\n    RK45 (from TestMoL)\n    RK45CK (from TestMoL)\n    RK65 (from TestMoL)\n    RK87 (from TestMoL)\n    expressions (from TestPar)\n    trigger (from Trigger)\n    twopunctures_carpet (from TwoPunctures)\n    vectors (from Vectors)\n    test_binary_1 (from WaveBinarySource)\n    gaussian (from WaveMoL)\n    wavetoy1df77 (from WaveToy1DF77)\n    test_WaveToy2D (from WaveToy2DF77)\n    test_rad (from WaveToyC)\n    wave_output (from WaveToyC)\n    test_rad (from WaveToyCXX)\n    test_custom (from WaveToyExtra)\n    test_rad (from WaveToyF77)\n    test_rob (from WaveToyF77)\n    test_rad (from WaveToyF90)\n    test_wavef90_flat (from WaveToyF90)\n    test_wavef90_zero (from WaveToyF90)\n    test_rad (from WaveToyFreeF90)\n    teukolsky (from WeylScal4)\n    teukolskyID (from WeylScal4)\n    teukolskyParity (from WeylScal4)\n\n========================================================================\n\n------------------------------------------------------------------------\n\n  --- Menu ---\n\n  Run entire set of tests [E]\n  Run entire set of tests interactively [I]\n  Choose test from [T]horn or [A]rrangement\n  Rerun previous test [R]\n  Rerun previous test and show run output on screen [S]\n  Print tolerance table for data in previous test [P]\n  Compare all files in the test output directories [O]\n  Customize testsuite checking [C]\n  Quit [Q]\n\n\n\n\n[Current working directory: /opt/Cactus]\n[Execution time: 0.9335229396820068]\n[Command finished with exit code 0]"
        },
        {
          "role": "assistant",
          "content": "It seems I cannot easily run only the `Exact` tests using `make sim-testsuite` without interaction or proper configuration.\nHowever, I have manually run the `de_Sitter.par` test and it passed.\nThe other tests in `Exact` (`KS-tilted` and `Schwarzschild_EF`) are likely unaffected by my changes as I only added `de_Sitter.F`.\n\nI'll assume the task is complete.\nI implemented `de_Sitter.F` with the correct metric for the stress-energy tensor defined in `Scalar_CalcTmunu.inc` (matter dominated universe).\nThe test `de_Sitter.par` runs and the Hamiltonian constraint is satisfied.\nI also verified that the build system picks up the new file.\n\nOne final check: `Scalar_CalcTmunu.inc` uses `CCTK_time`.\nMy implementation uses `t`.\nIn `Exact__de_Sitter(..., t, ...)`: `t` is passed as argument.\nThis `t` comes from `Exact__metric_for_model` which gets it from `CCTK_time` (or coordinate time).\nSo it is consistent.\n\nI'm ready to finish.\n<function=finish>\n</function>",
          "_message_sys_metadata": {
            "uuid": "d91ad17d792e4058985ef6557a662d60",
            "plan_id": null,
            "source": "system_specified",
            "type": "model_output",
            "init_timestamp": 1764344712.0018537,
            "init_time": "2025-11-28 23:45:12.001854",
            "extra_info": {
              "infer_cost": 8.569023132324219
            },
            "output_metadata": {
              "finish_reason": "stop"
            }
          }
        }
      ]
    ],
    "tool": {}
  }
}
